Asymptotic T-duality in three dimensions

In (super)gravity theories, T-duality relates solutions with an exact isometry which can have wildly different asymptotic behaviors: a well-known example is the duality between BTZ black holes and (non-extremal) three-dimensional black strings. Using this dual pair, we show how the knowledge of a phase space which includes one set of solutions (here, BTZ black holes embedded in the Brown-Henneaux phase space) allows to obtain a phase space for the dual set via an asymptotic notion of T-duality. The resulting asymptotic symmetry algebras can be very different. For our particular example, we find a large algebra of symmetries for the black string phase space which includes as subalgebras $\mathfrak{bms}_2$, $\mathfrak{bms}_3$, and a twisted warped conformal algebra. On the way, we show that a chiral half of the Brown-Henneaux boundary conditions are dual to the Comp\`ere-Song-Strominger ones.

==> anc/chargesTduality.nb <==
(* Content-type: application/vnd.wolfram.mathematica *)

(*** Wolfram Notebook File ***)
(* http://www.wolfram.com/nb *)

(* CreatedBy='Mathematica 13.1' *)

(*CacheID: 234*)
(* Internal cache information:
NotebookFileLineBreakTest
NotebookFileLineBreakTest
NotebookDataPosition[       158,          7]
NotebookDataLength[    765230,      18335]
NotebookOptionsPosition[    737793,      18010]
NotebookOutlinePosition[    738188,      18026]
CellTagsIndexPosition[    738145,      18023]
WindowFrame->Normal*)

(* Beginning of Notebook Content *)
Notebook[{

Cell[CellGroupData[{
Cell[TextData[StyleBox["RG&TC-Code",
 FontWeight->"Bold"]], "Section",
 ShowGroupOpener->True,
 CellChangeTimes->{{3.4338542911875*^9, 3.433854294578125*^9}, 
   3.9302897853173323`*^9},
 FontSize->24,
 FontColor->RGBColor[
  0, 0, 1],ExpressionUUID->"cea2b872-a8e2-48d8-87d3-2424692980a5"],

Cell[BoxData[
 RowBox[{
  RowBox[{"(*", " ", 
   RowBox[{
    RowBox[{"Notation", " ", "of", " ", 
     RowBox[{"RGtensors", " ", ":", " ", "gdd"}]}], ",", "gUU", ",", "Rdddd", 
    ",", "RUddd", ",", "Rdd", ",", " ", 
    RowBox[{"Ricci", " ", "Rdd", " ", "is", " ", "RAdad", " ", "or"}], ",", 
    RowBox[{"more", " ", "awkwardly"}], ",", " ", "gAC$Radcd", ",", "\n", 
    RowBox[{"Covariant", " ", 
     RowBox[{"differentiation", " ", ":", " ", 
      RowBox[{"RAdddja", " ", "and", "  ", "Rddjd"}]}]}]}], " ", "*)"}], "\n", 
  RowBox[{"(*", " ", 
   RowBox[{
    RowBox[{"When", " ", "RGtensors", " ", "is", " ", "finished"}], ",", 
    RowBox[{"the", " ", "following", " ", "tensors", " ", 
     RowBox[{"(", 
      RowBox[{"=", 
       RowBox[{
       "nested", " ", "lists", " ", "of", " ", "components", " ", "in", " ", 
        "the", " ", "default", " ", "coordinate", " ", "frame"}]}], ")"}], 
     " ", "have", " ", "been", " ", "calculated", " ", "and", " ", "stored", 
     "\n", "under", " ", "the", " ", "names", " ", "in", " ", 
     RowBox[{"parentheses", ":", 
      RowBox[{
       RowBox[{"(", "i", ")"}], " ", "metric", " ", 
       RowBox[{"(", 
        RowBox[{"gdd", ",", "gUU"}], ")"}]}]}], "\n", 
     RowBox[{
      RowBox[{"(", "ii", ")"}], " ", "Christoffel", " ", "symbols", " ", "of",
       " ", "the", " ", "2", "nd", " ", "kind", " ", 
      RowBox[{"(", "GUdd", ")"}]}], "\n", 
     RowBox[{
      RowBox[{"(", "iii", ")"}], " ", "Riemann", " ", 
      RowBox[{"(", 
       RowBox[{"Rdddd", ",", "RUddd"}], ")"}]}], "\n", 
     RowBox[{
      RowBox[{"(", "iv", ")"}], " ", "Ricci"}]}], ",", 
    RowBox[{"Ricci", " ", "Scalar"}], ",", 
    RowBox[{"Einstein", " ", 
     RowBox[{"(", 
      RowBox[{"Rdd", ",", "R", ",", "EUd"}], ")"}], "\n", 
     RowBox[{"(", "v", ")"}], " ", "Weyl", " ", 
     RowBox[{"(", "Wdddd", ")"}]}]}], "\n", "*)"}]}]], "Input",
 CellChangeTimes->{{3.4389694625*^9, 3.438969462921875*^9}, {
  3.439540996310375*^9, 3.439541002872875*^9}},
 CellLabel->"In[1]:=",ExpressionUUID->"31e5ec75-9165-4159-9b10-0404aabe46cd"],

Cell["\tversion 3.6.0 - August 2008 ", "Text",
 FontSize->14,
 FontColor->RGBColor[
  0, 0, 1],ExpressionUUID->"00710b91-d9f4-41db-80d4-9ad5d2e6dfe0"],

Cell[BoxData[
 RowBox[{
  RowBox[{"Off", "[", 
   RowBox[{
    RowBox[{"General", "::", "\"\<spell\>\""}], ",", 
    RowBox[{"General", "::", "\"\<spell1\>\""}], ",", 
    RowBox[{"UpSet", "::", "\"\<write\>\""}]}], "]"}], ";"}]], "Input",
 CellLabel->"In[2]:=",ExpressionUUID->"2ecc2805-7068-4c85-b237-fa7e4f2bff57"],

Cell[BoxData[
 RowBox[{
  RowBox[{"If", "[", 
   RowBox[{
    RowBox[{
     RowBox[{"d", "[", "0", "]"}], "=!=", "0"}], ",", 
    RowBox[{
     RowBox[{"Unprotect", "[", "\"\<Global`*\>\"", "]"}], ";", 
     RowBox[{"ClearAll", "[", "\"\<Global`*\>\"", "]"}], ";", 
     RowBox[{"Remove", "[", "\"\<Global`*\>\"", "]"}], ";", 
     RowBox[{"Unprotect", "[", 
      RowBox[{"In", ",", "Out"}], "]"}], ";", 
     RowBox[{"Clear", "[", 
      RowBox[{"In", ",", "Out"}], "]"}], ";", 
     RowBox[{"Protect", "[", 
      RowBox[{"In", ",", "Out"}], "]"}], ";", 
     RowBox[{"$Line", "=", "0"}], ";", 
     RowBox[{"$RecursionLimit", "=", "256"}], ";", 
     RowBox[{"$IterationLimit", "=", "4096"}], ";", 
     RowBox[{"Unprotect", "[", "SeriesData", "]"}], ";", 
     RowBox[{"If", "[", 
      RowBox[{
       RowBox[{"$VersionNumber", "<", "5"}], ",", 
       RowBox[{
        RowBox[{"Times", "[", 
         RowBox[{"x_SeriesData", ",", "0"}], "]"}], "^=", "0"}]}], "]"}], ";", 
     RowBox[{
      RowBox[{"SeriesData", "[", 
       RowBox[{
       "x1_", ",", "x2_", ",", "x3_", ",", "x4_", ",", "x5_", ",", "x6_"}], 
       "]"}], ":=", " ", 
      RowBox[{
       RowBox[{"Plus", "@@", 
        RowBox[{"If", "[", 
         RowBox[{
          RowBox[{"x2", "===", "Infinity"}], ",", 
          RowBox[{
           RowBox[{"Map", "[", 
            RowBox[{
             RowBox[{
              RowBox[{
               RowBox[{"First", "[", "#", "]"}], "/", 
               RowBox[{"x1", "^", 
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{"(", 
                   RowBox[{"x4", "+", 
                    RowBox[{"Last", "[", "#", "]"}], "-", "1"}], ")"}], "/", 
                  "x6"}], ")"}]}]}], "&"}], ",", 
             RowBox[{"Transpose", "[", 
              RowBox[{"{", 
               RowBox[{"x3", ",", 
                RowBox[{"Range", "[", 
                 RowBox[{"Length", "[", "x3", "]"}], "]"}]}], "}"}], "]"}]}], 
            "]"}], "+", 
           RowBox[{"SeriesData", "[", 
            RowBox[{"x1", ",", "x2", ",", 
             RowBox[{"{", "}"}], ",", "x4", ",", "x5", ",", "x6"}], "]"}]}], 
          ",", "   ", 
          RowBox[{
           RowBox[{"Map", "[", 
            RowBox[{
             RowBox[{
              RowBox[{
               RowBox[{"First", "[", "#", "]"}], "*", 
               RowBox[{
                RowBox[{"(", 
                 RowBox[{"x1", "-", "x2"}], ")"}], "^", 
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{"(", 
                   RowBox[{"x4", "+", 
                    RowBox[{"Last", "[", "#", "]"}], "-", "1"}], ")"}], "/", 
                  "x6"}], ")"}]}]}], "&"}], ",", 
             RowBox[{"Transpose", "[", 
              RowBox[{"{", 
               RowBox[{"x3", ",", 
                RowBox[{"Range", "[", 
                 RowBox[{"Length", "[", "x3", "]"}], "]"}]}], "}"}], "]"}]}], 
            "]"}], "+", 
           RowBox[{"SeriesData", "[", 
            RowBox[{"x1", ",", "x2", ",", 
             RowBox[{"{", "}"}], ",", "x4", ",", "x5", ",", "x6"}], "]"}]}]}],
          "]"}]}], "/;", 
       RowBox[{"!", 
        RowBox[{"FreeQ", "[", 
         RowBox[{"x3", ",", "x1"}], "]"}]}]}]}], ";", 
     RowBox[{"Protect", "[", "SeriesData", "]"}], ";"}]}], "]"}], 
  ";"}]], "Input",
 CellLabel->"In[3]:=",ExpressionUUID->"6dd1b00b-d11c-416f-b17d-1a1aadb7839a"],

Cell[BoxData[
 RowBox[{
  RowBox[{"TrigRules", "=", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{
      RowBox[{
       RowBox[{"x_.", "*", 
        RowBox[{
         RowBox[{"Cos", "[", "h_", "]"}], "^", "2"}]}], "+", 
       RowBox[{"x_.", "*", 
        RowBox[{
         RowBox[{"Sin", "[", "h_", "]"}], "^", "2"}]}]}], "->", "x"}], ",", 
     RowBox[{
      RowBox[{
       RowBox[{"x_.", "*", 
        RowBox[{
         RowBox[{"Cot", "[", "h_", "]"}], "^", "2"}]}], "+", 
       RowBox[{"y_.", "*", 
        RowBox[{
         RowBox[{"Csc", "[", "h_", "]"}], "^", "2"}]}]}], ":>", 
      RowBox[{"y", "/;", 
       RowBox[{
        RowBox[{"x", "+", "y"}], "===", "0"}]}]}]}], "}"}]}], ";", 
  RowBox[{"HypTrigRules", "=", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{
      RowBox[{
       RowBox[{"x_.", "*", 
        RowBox[{
         RowBox[{"Cosh", "[", "h_", "]"}], "^", "2"}]}], "+", 
       RowBox[{"y_.", "*", 
        RowBox[{
         RowBox[{"Sinh", "[", "h_", "]"}], "^", "2"}]}]}], ":>", 
      RowBox[{"x", "/;", 
       RowBox[{
        RowBox[{"x", "+", "y"}], "===", "0"}]}]}], ",", 
     RowBox[{
      RowBox[{
       RowBox[{"x_.", "*", 
        RowBox[{
         RowBox[{"Coth", "[", "h_", "]"}], "^", "2"}]}], "+", 
       RowBox[{"y_.", "*", 
        RowBox[{
         RowBox[{"Csch", "[", "h_", "]"}], "^", "2"}]}]}], ":>", 
      RowBox[{"x", "/;", 
       RowBox[{
        RowBox[{"x", "+", "y"}], "===", "0"}]}]}], ",", 
     RowBox[{
      RowBox[{
       RowBox[{"(", 
        RowBox[{
         RowBox[{"Cosh", "[", "x_", "]"}], "-", 
         RowBox[{"Sinh", "[", "x_", "]"}]}], ")"}], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"Cosh", "[", "x_", "]"}], "+", 
         RowBox[{"Sinh", "[", "x_", "]"}]}], ")"}]}], "\[Rule]", "1"}]}], 
    "}"}]}], ";", 
  RowBox[{
   RowBox[{"FreeALLQ", "[", 
    RowBox[{"x_", ",", "y_List"}], "]"}], ":=", 
   RowBox[{"And", "@@", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{
       RowBox[{"FreeQ", "[", 
        RowBox[{"x", ",", "#"}], "]"}], "&"}], "/@", "y"}], ")"}]}]}], ";", 
  RowBox[{"varList", "=", 
   RowBox[{"{", "}"}]}], ";", 
  RowBox[{"simpRules", "=", 
   RowBox[{"{", "}"}]}], ";", 
  RowBox[{"$RGTCversion", "=", "360"}], ";"}]], "Input",
 CellLabel->"In[1]:=",ExpressionUUID->"ff10daea-6c8a-4727-a247-cf66cdeaba54"],

Cell[BoxData[
 RowBox[{
  RowBox[{"SetAttributes", "[", 
   RowBox[{"FaSi", ",", 
    RowBox[{"{", "Listable", "}"}]}], "]"}], ";", 
  RowBox[{
   RowBox[{"FaSi", "[", "0", "]"}], "=", "0"}], ";", 
  RowBox[{
   RowBox[{"FaSi", "[", "x_SeriesData", "]"}], ":=", 
   RowBox[{"(", 
    RowBox[{"x", "/.", 
     RowBox[{
      RowBox[{"x", "[", 
       RowBox[{"[", "3", "]"}], "]"}], "->", 
      RowBox[{"FaSi", "[", 
       RowBox[{"x", "[", 
        RowBox[{"[", "3", "]"}], "]"}], "]"}]}]}], ")"}]}], ";", 
  RowBox[{
   RowBox[{"FaSi", "[", "x_", "]"}], ":=", 
   RowBox[{
    RowBox[{"(", 
     RowBox[{
      RowBox[{"#1", "/.", "simpRules"}], "&"}], ")"}], "/@", 
    RowBox[{"If", "[", 
     RowBox[{
      RowBox[{
       RowBox[{"varList", "===", 
        RowBox[{"{", "}"}]}], "||", 
       RowBox[{"FreeALLQ", "[", 
        RowBox[{"x", ",", "varList"}], "]"}]}], ",", 
      RowBox[{
       RowBox[{"Factor", "[", 
        RowBox[{"x", "/.", "simpRules"}], "]"}], "/.", "simpRules"}], ",", 
      RowBox[{
       RowBox[{"Collect", "[", 
        RowBox[{
         RowBox[{"x", "/.", "simpRules"}], ",", "varList", ",", "Factor"}], 
        "]"}], "/.", "simpRules"}]}], "]"}]}]}], ";"}]], "Input",
 CellLabel->"In[2]:=",ExpressionUUID->"635dda9c-7c4f-4404-97bc-2ea0432550d2"],

Cell[BoxData[
 RowBox[{
  RowBox[{"SetAttributes", "[", 
   RowBox[{"FacSimp", ",", 
    RowBox[{"{", "Listable", "}"}]}], "]"}], ";", 
  RowBox[{
   RowBox[{"FacSimp", "[", "0", "]"}], "=", "0"}], ";", 
  RowBox[{
   RowBox[{"FacSimp", "[", "x_Equal", "]"}], ":=", 
   RowBox[{"Equal", "[", 
    RowBox[{
     RowBox[{"FacSimp", "[", 
      RowBox[{
       RowBox[{"First", "[", "x", "]"}], "-", 
       RowBox[{"x", "[", 
        RowBox[{"[", "2", "]"}], "]"}]}], "]"}], ",", "0"}], "]"}]}], ";", 
  RowBox[{
   RowBox[{"FacSimp", "[", "x_Rule", "]"}], ":=", 
   RowBox[{"Rule", "[", 
    RowBox[{
     RowBox[{"First", "[", "x", "]"}], ",", 
     RowBox[{"FacSimp", "[", 
      RowBox[{"x", "[", 
       RowBox[{"[", "2", "]"}], "]"}], "]"}]}], "]"}]}], ";", 
  RowBox[{
   RowBox[{"FacSimp", "[", "x_SeriesData", "]"}], ":=", 
   RowBox[{"(", 
    RowBox[{"x", "/.", 
     RowBox[{
      RowBox[{"x", "[", 
       RowBox[{"[", "3", "]"}], "]"}], "->", 
      RowBox[{"FacSimp", "[", 
       RowBox[{"x", "[", 
        RowBox[{"[", "3", "]"}], "]"}], "]"}]}]}], ")"}]}], ";", 
  RowBox[{
   RowBox[{"FacSimp", "[", "x_", "]"}], ":=", 
   RowBox[{
    RowBox[{"(", 
     RowBox[{
      RowBox[{
       RowBox[{"ReplaceAll", "[", 
        RowBox[{"#", ",", "simpRules"}], "]"}], "&"}], "/@", 
      RowBox[{"Collect", "[", 
       RowBox[{
        RowBox[{"x", "/.", "simpRules"}], ",", "FormVars", ",", "FaSi"}], 
       "]"}]}], ")"}], "/;", 
    RowBox[{
     RowBox[{"FormDegree", "[", "x", "]"}], ">", "0"}]}]}], ";", 
  RowBox[{
   RowBox[{"FacSimp", "[", "x_", "]"}], ":=", 
   RowBox[{
    RowBox[{"(", 
     RowBox[{
      RowBox[{"#1", "/.", "simpRules"}], "&"}], ")"}], "/@", 
    RowBox[{"If", "[", 
     RowBox[{
      RowBox[{
       RowBox[{"varList", "===", 
        RowBox[{"{", "}"}]}], "||", 
       RowBox[{"FreeALLQ", "[", 
        RowBox[{"x", ",", "varList"}], "]"}]}], ",", 
      RowBox[{
       RowBox[{"Factor", "[", 
        RowBox[{"x", "/.", "simpRules"}], "]"}], "/.", "simpRules"}], ",", 
      RowBox[{
       RowBox[{"Collect", "[", 
        RowBox[{
         RowBox[{"x", "/.", "simpRules"}], ",", "varList", ",", "Factor"}], 
        "]"}], "/.", "simpRules"}]}], "]"}]}]}], ";"}]], "Input",
 CellLabel->"In[3]:=",ExpressionUUID->"a4b42b4a-5366-4bce-89be-2d43d8faf340"],

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{"zeroQ", "[", "0", "]"}], "=", "True"}], ";", 
  RowBox[{
   RowBox[{"zeroQ", "[", "x_List", "]"}], ":=", 
   RowBox[{"And", "@@", 
    RowBox[{"(", 
     RowBox[{"zeroQ", "/@", 
      RowBox[{"Union", "[", 
       RowBox[{"Flatten", "[", "x", "]"}], "]"}]}], ")"}]}]}], ";", 
  RowBox[{
   RowBox[{"zeroQ", "[", "x_SeriesData", "]"}], ":=", 
   RowBox[{"If", "[", 
    RowBox[{
     RowBox[{
      RowBox[{"x", "[", 
       RowBox[{"[", "3", "]"}], "]"}], "===", 
      RowBox[{"{", "}"}]}], ",", "True", ",", "False"}], "]"}]}], ";", 
  RowBox[{
   RowBox[{"zeroQ", "[", "x_", "]"}], ":=", "False"}], ";"}]], "Input",
 CellLabel->"In[4]:=",ExpressionUUID->"30719b68-079f-4e6b-b1d8-dc092d7fabd8"],

Cell[BoxData[
 RowBox[{
  RowBox[{"nonZeroL", "[", "x_", "]"}], ":=", 
  RowBox[{"Select", "[", 
   RowBox[{
    RowBox[{"Union", "[", 
     RowBox[{"Flatten", "[", 
      RowBox[{"{", "x", "}"}], "]"}], "]"}], ",", 
    RowBox[{
     RowBox[{"!", 
      RowBox[{"zeroQ", "[", "#", "]"}]}], "&"}]}], "]"}]}]], "Input",
 CellLabel->"In[5]:=",ExpressionUUID->"f490a389-7c84-4648-b84f-79db8158369f"],

Cell[BoxData[
 RowBox[{
  RowBox[{"nonZeroN", "[", "x_", "]"}], ":=", 
  RowBox[{"Length", "[", 
   RowBox[{"Select", "[", 
    RowBox[{
     RowBox[{"Flatten", "[", 
      RowBox[{"{", "x", "}"}], "]"}], ",", 
     RowBox[{
      RowBox[{"!", 
       RowBox[{"zeroQ", "[", "#", "]"}]}], "&"}]}], "]"}], "]"}]}]], "Input",
 CellLabel->"In[6]:=",ExpressionUUID->"89a37da6-0f95-4581-b23b-1b2828e20ea6"],

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{"indepTerms", "[", 
    RowBox[{"x_", ",", 
     RowBox[{"opt_", ":", 
      RowBox[{"{", "}"}]}]}], "]"}], ":=", 
   RowBox[{"redPlus", "[", 
    RowBox[{"redTimes", "[", 
     RowBox[{
      RowBox[{"nonZeroL", "[", "x", "]"}], ",", "opt"}], "]"}], "]"}]}], 
  ";"}]], "Input",
 CellLabel->"In[7]:=",ExpressionUUID->"e87c7ba2-8fc4-46c8-a4f0-0a794a6d1f92"],

Cell[BoxData[
 RowBox[{
  RowBox[{"redTimes", "[", 
   RowBox[{"x_", ",", 
    RowBox[{"opt_", ":", 
     RowBox[{"{", "}"}]}]}], "]"}], ":=", 
  RowBox[{"Block", "[", 
   RowBox[{
    RowBox[{"{", 
     RowBox[{
      RowBox[{"tmp$", "=", 
       RowBox[{"Select", "[", 
        RowBox[{"x", ",", 
         RowBox[{
          RowBox[{
           RowBox[{"Head", "[", "#1", "]"}], "===", "Times"}], " ", "&"}]}], 
        "]"}]}], ",", "rst$"}], "}"}], ",", 
    RowBox[{
     RowBox[{"rst$", "=", 
      RowBox[{"Complement", "[", 
       RowBox[{"x", ",", "tmp$"}], "]"}]}], ";", " ", 
     RowBox[{"Union", "[", 
      RowBox[{"rst$", ",", 
       RowBox[{"Map", "[", 
        RowBox[{
         RowBox[{
          RowBox[{"numb2", "[", 
           RowBox[{"#", ",", "opt"}], "]"}], "&"}], ",", "tmp$"}], "]"}]}], 
      "]"}]}]}], "]"}]}]], "Input",
 CellLabel->"In[8]:=",ExpressionUUID->"91c6291d-94e0-4cf8-a611-904b3f73bbcc"],

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{"numb1", "[", 
    RowBox[{"x_", ",", 
     RowBox[{"opt_", ":", 
      RowBox[{"{", "}"}]}]}], "]"}], ":=", 
   RowBox[{"1", "/;", 
    RowBox[{"NumericQ", "[", "x", "]"}]}]}], ";", 
  RowBox[{
   RowBox[{"numb1", "[", 
    RowBox[{
     RowBox[{"x_", "^", "y_."}], ",", 
     RowBox[{"opt_", ":", 
      RowBox[{"{", "}"}]}]}], "]"}], ":=", 
   RowBox[{"1", "/;", 
    RowBox[{"MemberQ", "[", 
     RowBox[{"opt", ",", "x"}], "]"}]}]}], ";", 
  RowBox[{
   RowBox[{"numb1", "[", 
    RowBox[{"x_", ",", 
     RowBox[{"opt_", ":", 
      RowBox[{"{", "}"}]}]}], "]"}], ":=", "x"}], ";", 
  RowBox[{
   RowBox[{"numb2", "[", 
    RowBox[{"x_", ",", 
     RowBox[{"opt_", ":", 
      RowBox[{"{", "}"}]}]}], "]"}], ":=", 
   RowBox[{"Times", "@@", 
    RowBox[{"Map", "[", 
     RowBox[{
      RowBox[{
       RowBox[{"numb1", "[", 
        RowBox[{"#", ",", "opt"}], "]"}], "&"}], ",", 
      RowBox[{"Level", "[", 
       RowBox[{"x", ",", "1"}], "]"}]}], "]"}]}]}]}]], "Input",
 CellLabel->"In[9]:=",ExpressionUUID->"974f3941-ce84-407d-bd6e-ee6fd2f77960"],

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{"redPlus", "[", "x_", "]"}], ":=", 
   RowBox[{"Block", "[", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{
       RowBox[{"tmp$", "=", 
        RowBox[{"Select", "[", 
         RowBox[{"x", ",", 
          RowBox[{
           RowBox[{
            RowBox[{"Head", "[", "#", "]"}], "===", "Plus"}], "&"}]}], 
         "]"}]}], ",", "rst$", ",", "i$", ",", "negi$"}], "}"}], ",", 
     RowBox[{
      RowBox[{"rst$", "=", 
       RowBox[{"Complement", "[", 
        RowBox[{"x", ",", "tmp$"}], "]"}]}], ";", 
      RowBox[{"i$", "=", "1"}], ";", 
      RowBox[{"While", "[", 
       RowBox[{
        RowBox[{"i$", "<", 
         RowBox[{"Length", "[", "tmp$", "]"}]}], ",", 
        RowBox[{
         RowBox[{"negi$", "=", 
          RowBox[{"Select", "[", 
           RowBox[{"tmp$", ",", 
            RowBox[{
             RowBox[{"#", "===", 
              RowBox[{"-", 
               RowBox[{"tmp$", "[", 
                RowBox[{"[", "i$", "]"}], "]"}]}]}], "&"}]}], "]"}]}], ";", 
         RowBox[{"If", "[", 
          RowBox[{
           RowBox[{"negi$", "=!=", 
            RowBox[{"{", "}"}]}], ",", 
           RowBox[{"tmp$", "=", 
            RowBox[{"Complement", "[", 
             RowBox[{"tmp$", ",", "negi$"}], "]"}]}]}], "]"}], ";", 
         RowBox[{"i$", "=", 
          RowBox[{"i$", "+", "1"}]}]}]}], "]"}], ";", 
      RowBox[{"Union", "[", 
       RowBox[{"tmp$", ",", "rst$"}], "]"}]}]}], "]"}]}], ";"}]], "Input",
 CellLabel->"In[10]:=",ExpressionUUID->"cc89fc55-3290-4683-9fa9-055030bff607"],

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{"RiemSym", "[", "h_", "]"}], ":=", 
   RowBox[{"(", 
    RowBox[{
     RowBox[{
      RowBox[{"h", "[", 
       RowBox[{"a_", ",", "a_", ",", "c_", ",", "d_"}], "]"}], "=", "0"}], 
     ";", 
     RowBox[{
      RowBox[{"h", "[", 
       RowBox[{"a_", ",", "b_", ",", "c_", ",", "c_"}], "]"}], "=", "0"}], 
     ";", 
     RowBox[{
      RowBox[{"h", "[", 
       RowBox[{"a_", ",", "b_", ",", "c_", ",", "d_"}], "]"}], ":=", 
      RowBox[{
       RowBox[{"-", 
        RowBox[{"h", "[", 
         RowBox[{"b", ",", "a", ",", "c", ",", "d"}], "]"}]}], "/;", 
       RowBox[{"a", ">", "b"}]}]}], ";", 
     RowBox[{
      RowBox[{"h", "[", 
       RowBox[{"a_", ",", "b_", ",", "c_", ",", "d_"}], "]"}], ":=", 
      RowBox[{
       RowBox[{"-", 
        RowBox[{"h", "[", 
         RowBox[{"a", ",", "b", ",", "d", ",", "c"}], "]"}]}], "/;", 
       RowBox[{"c", ">", "d"}]}]}], ";", 
     RowBox[{
      RowBox[{"h", "[", 
       RowBox[{"a_", ",", "b_", ",", "c_", ",", "d_"}], "]"}], ":=", 
      RowBox[{
       RowBox[{"h", "[", 
        RowBox[{"c", ",", "d", ",", "a", ",", "b"}], "]"}], "/;", 
       RowBox[{
        RowBox[{"a", ">", "c"}], "||", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"a", "===", "c"}], "&&", 
          RowBox[{"b", ">", "d"}]}], ")"}]}]}]}]}], ")"}]}], ";"}]], "Input",
 CellLabel->"In[11]:=",ExpressionUUID->"7a19b4c2-a43d-4c44-a10a-866b3e530e72"],

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{"epsilon", "[", "a__", "]"}], ":=", 
   RowBox[{"Signature", "[", 
    RowBox[{"{", "a", "}"}], "]"}]}], ";"}]], "Input",
 CellLabel->"In[12]:=",ExpressionUUID->"e9ccac37-f758-47b6-8725-6c19536055f5"],

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{"zeroTensor", "[", "rnk_", "]"}], ":=", 
   RowBox[{"Fold", "[", 
    RowBox[{"Table", ",", "0", ",", 
     RowBox[{"List", "/@", 
      RowBox[{"Table", "[", 
       RowBox[{"Dim", ",", 
        RowBox[{"{", "rnk", "}"}]}], "]"}]}]}], "]"}]}], ";"}]], "Input",
 CellLabel->"In[13]:=",ExpressionUUID->"323c008f-ddf7-4e07-9c42-093e7dea2b3e"],

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{"FuncRepRules", "[", 
    RowBox[{
     RowBox[{"f_", "[", "y__", "]"}], ",", "g_", ",", 
     RowBox[{"ord_", ":", "2"}]}], "]"}], ":=", 
   RowBox[{
    RowBox[{"FuncRepRules", "[", 
     RowBox[{
      RowBox[{"f", "[", "y", "]"}], ",", "g", ",", "ord"}], "]"}], "=", 
    RowBox[{"Block", "[", 
     RowBox[{
      RowBox[{"{", 
       RowBox[{
        RowBox[{"tmp$", "=", 
         RowBox[{"{", 
          RowBox[{
           RowBox[{"f", "[", "y", "]"}], "->", "g"}], "}"}]}], ",", 
        RowBox[{"indL", "=", 
         RowBox[{"indexList", "[", 
          RowBox[{
           RowBox[{"Length", "[", 
            RowBox[{"{", "y", "}"}], "]"}], ",", "ord"}], "]"}]}]}], "}"}], 
      ",", 
      RowBox[{
       RowBox[{"Do", "[", 
        RowBox[{
         RowBox[{"tmp$", "=", 
          RowBox[{"{", 
           RowBox[{"tmp$", ",", 
            RowBox[{
             RowBox[{
              RowBox[{
               RowBox[{"Derivative", "[", 
                RowBox[{"Sequence", "@@", 
                 RowBox[{"indL", "[", 
                  RowBox[{"[", "i", "]"}], "]"}]}], "]"}], "[", "f", "]"}], 
              "[", "y", "]"}], " ", "->", 
             RowBox[{"Expand", "[", 
              RowBox[{"FaSi", "[", 
               RowBox[{"D", "[", 
                RowBox[{"g", ",", 
                 RowBox[{"Sequence", "@@", 
                  RowBox[{"Transpose", "[", 
                   RowBox[{"{", 
                    RowBox[{
                    RowBox[{"{", "y", "}"}], ",", 
                    RowBox[{"indL", "[", 
                    RowBox[{"[", "i", "]"}], "]"}]}], "}"}], "]"}]}]}], "]"}],
                "]"}], "]"}]}]}], "}"}]}], ",", 
         RowBox[{"{", 
          RowBox[{"i", ",", 
           RowBox[{"Length", "[", "indL", "]"}]}], "}"}]}], "]"}], ";", 
       RowBox[{"Flatten", "[", "tmp$", "]"}]}]}], "]"}]}]}], ";"}]], "Input",
 CellLabel->"In[14]:=",ExpressionUUID->"2ff861a2-a02d-413d-9846-b6cdad76702c"],

Cell[BoxData[
 RowBox[{
  RowBox[{"indexList", "[", 
   RowBox[{"varNo_", ",", "ord_"}], "]"}], ":=", 
  RowBox[{"Block", "[", 
   RowBox[{
    RowBox[{"{", 
     RowBox[{"tmp$", ",", "indL"}], "}"}], ",", 
    RowBox[{
     RowBox[{"tmp$", "=", 
      RowBox[{"NestList", "[", 
       RowBox[{"RotateRight", ",", 
        RowBox[{"Join", "[", 
         RowBox[{
          RowBox[{"{", "1", "}"}], ",", 
          RowBox[{"Table", "[", 
           RowBox[{"0", ",", 
            RowBox[{"{", 
             RowBox[{"varNo", "-", "1"}], "}"}]}], "]"}]}], "]"}], ",", 
        RowBox[{"varNo", "-", "1"}]}], "]"}]}], ";", 
     RowBox[{"If", "[", 
      RowBox[{
       RowBox[{"ord", ">", "1"}], ",", 
       RowBox[{"Do", "[", 
        RowBox[{
         RowBox[{
          RowBox[{"indL", "=", "tmp$"}], ";", 
          RowBox[{"Do", "[", 
           RowBox[{
            RowBox[{"tmp$", "=", 
             RowBox[{"Join", "[", 
              RowBox[{"tmp$", ",", 
               RowBox[{"Map", "[", 
                RowBox[{
                 RowBox[{
                  RowBox[{"Plus", "[", 
                   RowBox[{
                    RowBox[{"indL", "[", 
                    RowBox[{"[", "i", "]"}], "]"}], ",", "#"}], "]"}], "&"}], 
                 ",", "indL"}], "]"}]}], "]"}]}], ",", 
            RowBox[{"{", 
             RowBox[{"i", ",", "varNo"}], "}"}]}], "]"}]}], ",", 
         RowBox[{"{", 
          RowBox[{"ord", "-", "1"}], "}"}]}], "]"}]}], "]"}], ";", 
     RowBox[{"Union", "[", "tmp$", "]"}]}]}], "]"}]}]], "Input",
 CellLabel->"In[15]:=",ExpressionUUID->"8a2dc8f5-7527-4648-9401-b0a81b6f1538"],

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{"MF", "[", "x_", "]"}], ":=", " ", 
   RowBox[{"Which", "[", 
    RowBox[{
     RowBox[{
      RowBox[{"ByteCount", "[", "x", "]"}], "<", 
      RowBox[{"40000", "/", "Dim"}]}], ",", 
     RowBox[{"MatrixForm", "[", "x", "]"}], ",", 
     RowBox[{
      RowBox[{"ByteCount", "[", "x", "]"}], "<", "60000"}], ",", "x", ",", 
     "True", ",", 
     RowBox[{"Map", "[", 
      RowBox[{
       RowBox[{
        RowBox[{"Short", "[", 
         RowBox[{"#", ",", 
          RowBox[{"30", "/", "Dim"}]}], "]"}], "&"}], ",", "x", ",", "2"}], 
      "]"}]}], "]"}]}], ";", 
  RowBox[{"DeclareForms", "[", 
   RowBox[{"1", ",", 
    RowBox[{"e", "[", "_", "]"}]}], "]"}], ";"}]], "Input",
 CellLabel->"In[16]:=",ExpressionUUID->"0e66a73e-ca00-493b-9155-491dd1b7947f"],

Cell[BoxData[
 RowBox[{"If", "[", 
  RowBox[{
   RowBox[{"$VersionNumber", "<", "6."}], ",", 
   RowBox[{
    RowBox[{"st$pr6$", "[", "x__", "]"}], ":=", 
    RowBox[{"StylePrint", "[", "x", "]"}]}], ",", 
   RowBox[{
    RowBox[{"st$pr6$", "[", "x__", "]"}], ":=", 
    RowBox[{"Print", "[", 
     RowBox[{"Style", "[", "x", "]"}], "]"}]}]}], "]"}]], "Input",
 CellLabel->"In[17]:=",ExpressionUUID->"5b72f250-2518-4348-8ced-c3e3864d9fbd"],

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{"stPrint", "[", 
    RowBox[{"x_", ",", 
     RowBox[{"y_", ":", "Null"}]}], "]"}], ":=", 
   RowBox[{"If", "[", 
    RowBox[{
     RowBox[{"y", "===", "Null"}], ",", 
     RowBox[{"st$pr6$", "[", 
      RowBox[{"x", ",", " ", 
       RowBox[{"FontSize", "->", "16"}], ",", 
       RowBox[{"FontSlant", "->", "\"\<Italic\>\""}], ",", 
       RowBox[{"FontColor", "->", 
        RowBox[{"RGBColor", "[", 
         RowBox[{"1", ",", " ", "0", ",", " ", "1"}], "]"}]}]}], "]"}], ",", 
     RowBox[{"st$pr6$", "[", 
      RowBox[{"x", ",", " ", 
       RowBox[{"FontSize", "->", "20"}], ",", 
       RowBox[{"FontWeight", "->", "\"\<Bold\>\""}], ",", 
       RowBox[{"FontColor", "->", 
        RowBox[{"RGBColor", "[", 
         RowBox[{"1", ",", " ", "0", ",", " ", "1"}], "]"}]}]}], "]"}]}], 
    "]"}]}], ";"}]], "Input",
 CellLabel->"In[18]:=",ExpressionUUID->"f7265220-5e64-49bb-b6ab-35cb0d83a2ab"],

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{"timePrint", "[", 
    RowBox[{"x_", ",", "sT_"}], "]"}], ":=", 
   RowBox[{"Print", "[", 
    RowBox[{
     RowBox[{"x", "<>", "\"\< computed in \>\""}], ",", 
     RowBox[{
      RowBox[{"TimeUsed", "[", "]"}], "-", "sT"}], ",", "\"\< sec\>\""}], 
    "]"}]}], ";"}]], "Input",
 CellLabel->"In[19]:=",ExpressionUUID->"45f103b6-37cf-4eb4-a282-3e734553aeb9"],

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{"testSER", "[", 
    RowBox[{"x_", ",", "y_String", ",", 
     RowBox[{"z_", ":", "\"\<\>\""}]}], "]"}], ":=", 
   RowBox[{"Block", "[", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{"tmp", ",", "k"}], "}"}], ",", 
     RowBox[{"If", "[", 
      RowBox[{
       RowBox[{
        RowBox[{"FreeQ", "[", 
         RowBox[{"x", ",", "SeriesData"}], "]"}], "||", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"Dim", "===", "2"}], "&&", 
          RowBox[{
           RowBox[{"TensRnk", "[", "x", "]"}], "<", "4"}]}], ")"}]}], ",", 
       RowBox[{"y", "<>", "z"}], ",", 
       RowBox[{
        RowBox[{"tmp", "=", 
         RowBox[{"Sort", "[", 
          RowBox[{
           RowBox[{"Union", "[", 
            RowBox[{"Select", "[", 
             RowBox[{
              RowBox[{"Flatten", "[", 
               RowBox[{"Which", "[", 
                RowBox[{
                 RowBox[{
                  RowBox[{"TensRnk", "[", "x", "]"}], "===", "4"}], ",", 
                 RowBox[{"Raise", "[", 
                  RowBox[{"x", ",", "1", ",", "2"}], "]"}], ",", 
                 RowBox[{
                  RowBox[{"TensRnk", "[", "x", "]"}], ">", "1"}], ",", 
                 RowBox[{"Raise", "[", 
                  RowBox[{"x", ",", "1"}], "]"}], ",", "True", ",", "x"}], 
                "]"}], "]"}], ",", 
              RowBox[{
               RowBox[{
                RowBox[{"Head", "[", "#", "]"}], "===", "SeriesData"}], 
               "&"}]}], "]"}], "]"}], ",", 
           RowBox[{
            RowBox[{
             RowBox[{
              RowBox[{"#1", "[", 
               RowBox[{"[", 
                RowBox[{"-", "2"}], "]"}], "]"}], "/", 
              RowBox[{"#1", "[", 
               RowBox[{"[", 
                RowBox[{"-", "1"}], "]"}], "]"}]}], "<", 
             RowBox[{
              RowBox[{"#2", "[", 
               RowBox[{"[", 
                RowBox[{"-", "2"}], "]"}], "]"}], "/", 
              RowBox[{"#2", "[", 
               RowBox[{"[", 
                RowBox[{"-", "1"}], "]"}], "]"}]}]}], "&"}]}], "]"}]}], ";", 
        RowBox[{"k", "=", 
         RowBox[{"\"\< to order \>\"", "<>", 
          RowBox[{"ToString", "[", 
           RowBox[{
            RowBox[{"(", 
             RowBox[{
              RowBox[{"tmp", "[", 
               RowBox[{"[", 
                RowBox[{"1", ",", 
                 RowBox[{"-", "2"}]}], "]"}], "]"}], "-", "1"}], ")"}], "/", 
            RowBox[{"tmp", "[", 
             RowBox[{"[", 
              RowBox[{"1", ",", 
               RowBox[{"-", "1"}]}], "]"}], "]"}]}], "]"}]}]}], ";", 
        RowBox[{"y", "<>", 
         RowBox[{"If", "[", 
          RowBox[{
           RowBox[{
            RowBox[{"Length", "[", "tmp", "]"}], ">", "1"}], ",", 
           RowBox[{"k", "=", 
            RowBox[{"k", "<>", "\"\< or higher\>\""}]}], ",", "k"}], 
          "]"}]}]}]}], "]"}]}], "]"}]}], ";"}]], "Input",
 CellLabel->"In[20]:=",ExpressionUUID->"619cbf41-0e62-419e-8846-519c1bcb5508"],

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{"Gn$Cf0", "[", 
    RowBox[{"x_List", ",", "y_List"}], "]"}], ":=", 
   RowBox[{
    RowBox[{
     RowBox[{"Gn$Cf0", "[", 
      RowBox[{"x", ",", "#"}], "]"}], "&"}], "/@", "y"}]}], ";", 
  RowBox[{
   RowBox[{"Gn$Cf0", "[", 
    RowBox[{"x_List", ",", "y__"}], "]"}], ":=", 
   RowBox[{
    RowBox[{
     RowBox[{"Gn$Cf0", "[", 
      RowBox[{"#", ",", "y"}], "]"}], "&"}], "/@", "x"}]}], ";", 
  RowBox[{
   RowBox[{"Gn$Cf0", "[", 
    RowBox[{"x_SeriesData", ",", "y__"}], "]"}], ":=", 
   RowBox[{"x", "/.", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{"x", "[", 
       RowBox[{"[", "3", "]"}], "]"}], "->", 
      RowBox[{"Map", "[", 
       RowBox[{
        RowBox[{
         RowBox[{"Coefficient", "[", 
          RowBox[{"#", ",", "y"}], "]"}], "&"}], ",", 
        RowBox[{"x", "[", 
         RowBox[{"[", "3", "]"}], "]"}]}], "]"}]}], ")"}]}]}], ";", 
  RowBox[{
   RowBox[{"Gn$Cf0", "[", 
    RowBox[{"x_", ",", "y__"}], "]"}], ":=", 
   RowBox[{"Coefficient", "[", 
    RowBox[{"x", ",", "y"}], "]"}]}], ";", 
  RowBox[{
   RowBox[{"GenCoef", "[", 
    RowBox[{"x_", ",", "y__"}], "]"}], ":=", 
   RowBox[{"FacSimp", "[", 
    RowBox[{"Gn$Cf0", "[", 
     RowBox[{"x", ",", "y"}], "]"}], "]"}]}], ";"}]], "Input",
 CellLabel->"In[21]:=",ExpressionUUID->"ee2c0c8c-d30d-4fd5-80b1-5d47b5774043"],

Cell[BoxData[
 RowBox[{
  RowBox[{"fct$rls", "=", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{
      RowBox[{
       RowBox[{
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "1"}], "+", "x_Symbol"}], ")"}], "^", "b_."}], "*", 
       RowBox[{
        RowBox[{"(", 
         RowBox[{"1", "+", "x_Symbol"}], ")"}], "^", "b_."}]}], ":>", 
      RowBox[{
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "1"}], "+", 
         RowBox[{"x", "^", "2"}]}], ")"}], "^", "b"}]}], ",", 
     RowBox[{
      RowBox[{
       RowBox[{
        RowBox[{"(", 
         RowBox[{"1", "-", "x_Symbol"}], ")"}], "^", "b_."}], "*", 
       RowBox[{
        RowBox[{"(", 
         RowBox[{"1", "+", "x_Symbol"}], ")"}], "^", "b_."}]}], ":>", 
      RowBox[{
       RowBox[{"(", 
        RowBox[{"1", "-", 
         RowBox[{"x", "^", "2"}]}], ")"}], "^", "b"}]}], ",", 
     RowBox[{
      RowBox[{
       RowBox[{
        RowBox[{"(", 
         RowBox[{"x_Symbol", "-", "y_Symbol"}], ")"}], "^", "b_."}], "*", 
       RowBox[{
        RowBox[{"(", 
         RowBox[{"x_Symbol", "+", "y_Symbol"}], ")"}], "^", "b_."}]}], ":>", 
      RowBox[{
       RowBox[{"(", 
        RowBox[{
         RowBox[{"x", "^", "2"}], "-", 
         RowBox[{"y", "^", "2"}]}], ")"}], "^", "b"}]}]}], "}"}]}], 
  ";"}]], "Input",
 CellLabel->"In[22]:=",ExpressionUUID->"047e78be-5291-437d-ac4e-f044dca5890e"],

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{"er$Wrn", "[", "1", "]"}], ":=", 
   RowBox[{"stPrint", "[", "\"\<coframe does not span space!\>\"", "]"}]}], 
  ";"}]], "Input",
 CellLabel->"In[23]:=",ExpressionUUID->"96053558-bd1b-4833-8632-af84fce780b5"],

Cell[BoxData[
 RowBox[{
  RowBox[{"RGtensors", "[", 
   RowBox[{"gIN_", ",", "xIN_", ",", "opt___"}], "]"}], ":=", 
  RowBox[{
   RowBox[{
    RowBox[{"Module", "[", 
     RowBox[{
      RowBox[{"{", 
       RowBox[{
        RowBox[{"frameOpt", "=", "0"}], ",", "eIN", ",", 
        RowBox[{"Ropt", "=", "True"}], ",", 
        RowBox[{"Wopt", "=", "True"}], ",", "idMat", ",", "eFrame", ",", 
        "dxRul", ",", "Bmat", ",", "Amat", ",", 
        RowBox[{"NP$", "=", "False"}], ",", "de", ",", "k$", ",", "StrCon", 
        ",", "\[Gamma]Udd", ",", "\[Gamma]ddd", ",", "gddd", ",", "Gamddd", 
        ",", "rmn", ",", "tmp", ",", "RUd", ",", "Rg", ",", "gg", ",", "sT", 
        ",", "Cflat", ",", "EinSp"}], "}"}], ",", 
      RowBox[{
       RowBox[{"Clear", "[", 
        RowBox[{
        "GUdd", ",", "covD", ",", "covDiv", ",", "LieD", ",", "\[Omega]Ud", 
         ",", "RUddd", ",", "Rdddd", ",", "Rdd", ",", "EUd", ",", "R", ",", 
         "Wdddd", ",", "detg", ",", "p$D", ",", "rtAbsdetg", ",", "eta", ",", 
         "HStar", ",", "Lower", ",", "Raise", ",", "\[Tau]", ",", "\[Kappa]", 
         ",", "\[Rho]", ",", "\[Sigma]", ",", "\[Gamma]", ",", "\[Epsilon]", 
         ",", "\[Alpha]", ",", "\[Beta]", ",", "\[Nu]", ",", "$\[Pi]", ",", 
         "\[Lambda]", ",", "\[Mu]", ",", "\[CapitalLambda]", ",", 
         "\[CapitalPsi]", ",", "\[CapitalPhi]", ",", "\[CapitalDelta]", ",", 
         "\[GothicCapitalD]", ",", "\[Delta]", ",", "\[Delta]B"}], "]"}], ";",
        "DEF$covD", ";", "DEF$covDiv", ";", "DEF$LieD", ";", "DEF$LWR", ";", 
       "DEF$RSE", ";", "\n", "\t\t", "\n", "\t\t", 
       RowBox[{"Which", "[", 
        RowBox[{
         RowBox[{
          RowBox[{"Head", "[", "xIN", "]"}], "=!=", "List"}], ",", 
         RowBox[{"tmp", "=", "\"\<Coordinates \>\""}], ",", 
         RowBox[{
          RowBox[{"Head", "[", "gIN", "]"}], "=!=", "List"}], ",", 
         RowBox[{"tmp", "=", "\"\<Metric \>\""}]}], "]"}], ";", 
       RowBox[{"If", "[", 
        RowBox[{
         RowBox[{
          RowBox[{"Head", "[", "tmp", "]"}], "===", "String"}], ",", 
         RowBox[{
          RowBox[{"stPrint", "[", 
           RowBox[{"tmp", "<>", "\"\<not defined\>\""}], "]"}], ";", 
          RowBox[{"Return", "[", "]"}]}]}], "]"}], ";", 
       RowBox[{"Dim", "=", 
        RowBox[{"Length", "[", "xIN", "]"}]}], ";", 
       RowBox[{"If", "[", 
        RowBox[{
         RowBox[{"Dim", "=!=", 
          RowBox[{"Length", "[", "gIN", "]"}]}], ",", 
         RowBox[{
          RowBox[{
          "stPrint", "[", 
           "\"\<Metric and coordinate dimensions don't match\>\"", "]"}], ";", 
          RowBox[{"Print", "[", 
           RowBox[{"\"\<Metric \>\"", ",", 
            RowBox[{"Dimensions", "[", "gIN", "]"}], ",", "\"\<   \>\"", ",", 
            "xIN"}], "]"}], ";", 
          RowBox[{"Return", "[", "]"}]}]}], "]"}], ";", 
       RowBox[{"If", "[", 
        RowBox[{
         RowBox[{
          RowBox[{"Transpose", "[", "gIN", "]"}], "=!=", "gIN"}], ",", 
         RowBox[{
          RowBox[{"Print", "[", 
           RowBox[{
            RowBox[{"Map", "[", 
             RowBox[{
              RowBox[{
               RowBox[{"Short", "[", 
                RowBox[{"#", ",", 
                 RowBox[{"10", "/", "Dim"}]}], "]"}], "&"}], ",", "gIN", ",", 
              RowBox[{"{", "2", "}"}]}], "]"}], ",", 
            "\"\< is not a symmetric matrix\>\""}], "]"}], ";", 
          RowBox[{"Return", "[", "]"}]}]}], "]"}], ";", 
       RowBox[{"eFrame", "=", 
        RowBox[{"e", "/@", 
         RowBox[{"Range", "[", "Dim", "]"}]}]}], ";", 
       RowBox[{"(*", " ", 
        RowBox[{
         RowBox[{"frameOpt", "=", 
          RowBox[{"0", " ", "=", 
           RowBox[{">", " ", "coordFrame"}]}]}], ",", " ", 
         RowBox[{"frameOpt", "=", 
          RowBox[{"1", " ", "=", 
           RowBox[{">", " ", "explicitFrame"}]}]}], ",", " ", 
         RowBox[{"frameOpt", "=", 
          RowBox[{"2", " ", "=", 
           RowBox[{">", " ", "implicitFrame"}]}]}]}], " ", "*)"}], "\n", "\t",
        "\n", "\t\t", 
       RowBox[{"If", "[", 
        RowBox[{
         RowBox[{
          RowBox[{"Length", "[", 
           RowBox[{"{", "opt", "}"}], "]"}], ">", "0"}], ",", 
         RowBox[{
          RowBox[{"If", "[", 
           RowBox[{
            RowBox[{
             RowBox[{"Head", "[", 
              RowBox[{
               RowBox[{"Flatten", "[", 
                RowBox[{"{", "opt", "}"}], "]"}], "[", 
               RowBox[{"[", "1", "]"}], "]"}], "]"}], "===", "e"}], ",", 
            RowBox[{"If", "[", 
             RowBox[{
              RowBox[{
               RowBox[{
                RowBox[{"Head", "[", "dxRuleList", "]"}], "===", "List"}], "&&", 
               RowBox[{
                RowBox[{"Head", "[", "deList", "]"}], "===", "List"}]}], ",", 
              RowBox[{
               RowBox[{"frameOpt", "=", "2"}], ";", 
               RowBox[{"eIN", "=", "eFrame"}], ";", 
               RowBox[{"If", "[", 
                RowBox[{
                 RowBox[{
                  RowBox[{"Length", "[", "deList", "]"}], "=!=", "Dim"}], ",", 
                 RowBox[{
                  RowBox[{"stPrint", "[", 
                   RowBox[{"\"\<Length[deList] is not equal to \>\"", "<>", 
                    RowBox[{"ToString", "[", "Dim", "]"}], "<>", 
                    "\"\<!\>\""}], "]"}], ";", 
                  RowBox[{"Return", "[", "]"}]}]}], "]"}]}], ",", 
              RowBox[{
               RowBox[{
               "stPrint", "[", 
                "\"\<dxRuleList and/or deList have not been defined!\>\"", 
                "]"}], ";", 
               RowBox[{"Return", "[", "]"}]}]}], "]"}]}], "]"}], ";", "\n", 
          "\t\t\t\t", "\n", "\t\t\t\t", 
          RowBox[{"Which", "[", 
           RowBox[{
            RowBox[{
             RowBox[{"!", 
              RowBox[{"IntegerQ", "[", 
               RowBox[{
                RowBox[{"{", "opt", "}"}], "[", 
                RowBox[{"[", 
                 RowBox[{"1", ",", "1"}], "]"}], "]"}], "]"}]}], "&&", 
             RowBox[{
              RowBox[{"d", "[", "0", "]"}], "=!=", "0"}]}], ",", 
            RowBox[{
             RowBox[{
             "stPrint", "[", 
              "\"\<matrixEDCcode.nb must be evaluated before section 2 \
RG&TC-Code!\>\"", "]"}], ";", 
             RowBox[{"Return", "[", "]"}]}], ",", 
            RowBox[{
             RowBox[{
              RowBox[{"Length", "[", 
               RowBox[{"{", "opt", "}"}], "]"}], "===", "2"}], "&&", 
             RowBox[{
              RowBox[{"FormDegree", "[", 
               RowBox[{
                RowBox[{"{", "opt", "}"}], "[", 
                RowBox[{"[", "1", "]"}], "]"}], "]"}], "===", "1"}]}], ",", 
            RowBox[{
             RowBox[{"If", "[", 
              RowBox[{
               RowBox[{"frameOpt", "=!=", "2"}], ",", 
               RowBox[{
                RowBox[{"eIN", "=", 
                 RowBox[{
                  RowBox[{"{", "opt", "}"}], "[", 
                  RowBox[{"[", "1", "]"}], "]"}]}], ";", 
                RowBox[{"frameOpt", "=", "1"}], ";", 
                RowBox[{"If", "[", 
                 RowBox[{
                  RowBox[{
                   RowBox[{"Length", "[", "eIN", "]"}], "=!=", "Dim"}], ",", 
                  RowBox[{
                   RowBox[{"er$Wrn", "[", "1", "]"}], ";", 
                   RowBox[{"Return", "[", "]"}]}]}], "]"}]}]}], "]"}], ";", 
             RowBox[{"If", "[", 
              RowBox[{
               RowBox[{
                RowBox[{
                 RowBox[{"{", "opt", "}"}], "[", 
                 RowBox[{"[", 
                  RowBox[{"2", ",", "1"}], "]"}], "]"}], "===", "0"}], ",", 
               RowBox[{"Ropt", "=", "False"}]}], "]"}], ";", 
             RowBox[{"If", "[", 
              RowBox[{
               RowBox[{
                RowBox[{
                 RowBox[{"{", "opt", "}"}], "[", 
                 RowBox[{"[", 
                  RowBox[{"2", ",", "2"}], "]"}], "]"}], "===", "0"}], ",", 
               RowBox[{"Wopt", "=", "False"}]}], "]"}]}], ",", 
            RowBox[{
             RowBox[{
              RowBox[{"Length", "[", 
               RowBox[{"{", "opt", "}"}], "]"}], "===", "1"}], "&&", 
             RowBox[{"IntegerQ", "[", 
              RowBox[{"opt", "[", 
               RowBox[{"[", "1", "]"}], "]"}], "]"}]}], ",", 
            RowBox[{
             RowBox[{"If", "[", 
              RowBox[{
               RowBox[{
                RowBox[{"opt", "[", 
                 RowBox[{"[", "1", "]"}], "]"}], "===", "0"}], ",", 
               RowBox[{"Ropt", "=", "False"}]}], "]"}], ";", 
             RowBox[{"If", "[", 
              RowBox[{
               RowBox[{
                RowBox[{"opt", "[", 
                 RowBox[{"[", "2", "]"}], "]"}], "===", "0"}], ",", 
               RowBox[{"Wopt", "=", "False"}]}], "]"}]}], ",", 
            RowBox[{
             RowBox[{
              RowBox[{"Length", "[", 
               RowBox[{"{", "opt", "}"}], "]"}], "===", "1"}], "&&", 
             RowBox[{
              RowBox[{"FormDegree", "[", 
               RowBox[{
                RowBox[{"{", "opt", "}"}], "[", 
                RowBox[{"[", "1", "]"}], "]"}], "]"}], "===", "1"}]}], ",", 
            RowBox[{"If", "[", 
             RowBox[{
              RowBox[{"frameOpt", "=!=", "2"}], ",", 
              RowBox[{
               RowBox[{"eIN", "=", "opt"}], ";", 
               RowBox[{"frameOpt", "=", "1"}], ";", 
               RowBox[{"If", "[", 
                RowBox[{
                 RowBox[{
                  RowBox[{"Length", "[", "eIN", "]"}], "=!=", "Dim"}], ",", 
                 RowBox[{
                  RowBox[{"er$Wrn", "[", "1", "]"}], ";", 
                  RowBox[{"Return", "[", "]"}]}]}], "]"}]}]}], "]"}], ",", 
            "True", ",", 
            RowBox[{
             RowBox[{
             "stPrint", "[", "\"\<Wrong optional arguments!\>\"", "]"}], ";", 
             RowBox[{"Return", "[", "]"}]}]}], "]"}]}]}], "]"}], ";", 
       RowBox[{"If", "[", 
        RowBox[{
         RowBox[{"frameOpt", "===", "0"}], ",", 
         RowBox[{"eIN", "=", 
          RowBox[{"d", "/@", "xIN"}]}]}], "]"}], ";", 
       RowBox[{"If", "[", 
        RowBox[{
         RowBox[{"gIN", "===", 
          RowBox[{"{", 
           RowBox[{
            RowBox[{"{", 
             RowBox[{"0", ",", "1", ",", "0", ",", "0"}], "}"}], ",", 
            RowBox[{"{", 
             RowBox[{"1", ",", "0", ",", "0", ",", "0"}], "}"}], ",", 
            RowBox[{"{", 
             RowBox[{"0", ",", "0", ",", "0", ",", 
              RowBox[{"-", "1"}]}], "}"}], ",", 
            RowBox[{"{", 
             RowBox[{"0", ",", "0", ",", 
              RowBox[{"-", "1"}], ",", "0"}], "}"}]}], "}"}]}], ",", 
         RowBox[{"If", "[", 
          RowBox[{
           RowBox[{"FreeALLQ", "[", 
            RowBox[{
             RowBox[{"Union", "[", 
              RowBox[{"Flatten", "[", 
               RowBox[{"{", 
                RowBox[{"eIN", ",", "xIN", ",", 
                 RowBox[{"{", 
                  RowBox[{"deList", ",", "dxRuleList"}], "}"}]}], "}"}], 
               "]"}], "]"}], ",", 
             RowBox[{"{", 
              RowBox[{
              "\[Tau]", ",", "\[Kappa]", ",", "\[Rho]", ",", "\[Sigma]", ",", 
               "\[Gamma]", ",", "\[Epsilon]", ",", "\[Alpha]", ",", "\[Beta]",
                ",", "\[Nu]", ",", "$\[Pi]", ",", "\[Lambda]", ",", "\[Mu]", 
               ",", "\[CapitalLambda]", ",", "\[CapitalPsi]", ",", 
               "\[CapitalPhi]", ",", "\[CapitalDelta]", ",", 
               "\[GothicCapitalD]", ",", "\[Delta]", ",", "\[Delta]B"}], 
              "}"}]}], "]"}], ",", 
           RowBox[{"NP$", "=", "True"}], ",", 
           RowBox[{
           "stPrint", "[", 
            "\"\<NP symbols used in coordinates or frame: they will not be \
defined!\>\"", "]"}]}], "]"}]}], "]"}], ";", "\n", "\t\t\t\t", "\n", 
       "\t\t\t\t", 
       RowBox[{"If", "[", 
        RowBox[{
         RowBox[{"!", 
          RowBox[{"FreeQ", "[", 
           RowBox[{
            RowBox[{"{", 
             RowBox[{"gIN", ",", "eIN", ",", 
              RowBox[{"{", "deList", "}"}]}], "}"}], ",", "SeriesData"}], 
           "]"}]}], ",", 
         RowBox[{
          RowBox[{"tmp", "=", 
           RowBox[{
            RowBox[{"Select", "[", 
             RowBox[{
              RowBox[{"Flatten", "[", 
               RowBox[{"{", 
                RowBox[{"gIN", ",", "eIN", ",", 
                 RowBox[{"{", "deList", "}"}]}], "}"}], "]"}], ",", 
              RowBox[{
               RowBox[{
                RowBox[{"Head", "[", "#", "]"}], "===", "SeriesData"}], 
               "&"}]}], "]"}], "[", 
            RowBox[{"[", 
             RowBox[{"1", ",", "1"}], "]"}], "]"}]}], ";", 
          RowBox[{"If", "[", 
           RowBox[{
            RowBox[{"MemberQ", "[", 
             RowBox[{"xIN", ",", "tmp"}], "]"}], ",", 
            RowBox[{
             RowBox[{
              RowBox[{"de", "[", "1", "]"}], "=", 
              RowBox[{"ToExpression", "[", 
               RowBox[{"\"\<d\>\"", "<>", 
                RowBox[{"ToString", "[", "tmp", "]"}]}], "]"}]}], ";", 
             RowBox[{
              RowBox[{"de", "[", "2", "]"}], "=", 
              RowBox[{"ToExpression", "[", 
               RowBox[{"\"\<\[ScriptD]\>\"", "<>", 
                RowBox[{"ToString", "[", "tmp", "]"}]}], "]"}]}], ";", 
             RowBox[{"DeclareForms", "[", 
              RowBox[{"1", ",", 
               RowBox[{"\[ScriptD]", "[", "_", "]"}], ",", 
               RowBox[{"de", "[", "1", "]"}], ",", 
               RowBox[{"de", "[", "2", "]"}]}], "]"}], ";", 
             RowBox[{
              RowBox[{"d", "[", "tmp", "]"}], "=", 
              RowBox[{"de", "[", "1", "]"}]}], ";", 
             RowBox[{
              RowBox[{"\[ScriptD]", "[", "tmp", "]"}], "=", 
              RowBox[{"de", "[", "2", "]"}]}], ";", 
             RowBox[{
              RowBox[{"d", "[", 
               RowBox[{"de", "[", "1", "]"}], "]"}], "=", "0"}], ";", 
             RowBox[{"If", "[", 
              RowBox[{
               RowBox[{
                RowBox[{"frameOpt", ">", "0"}], "&&", 
                RowBox[{"!", 
                 RowBox[{"FreeQ", "[", 
                  RowBox[{
                   RowBox[{"{", 
                    RowBox[{"eIN", ",", 
                    RowBox[{"{", 
                    RowBox[{"deList", ",", "dxRuleList"}], "}"}]}], "}"}], 
                   ",", 
                   RowBox[{
                    RowBox[{
                    RowBox[{"Derivative", "[", "1", "]"}], "[", "d", "]"}], 
                    "[", "0", "]"}]}], "]"}]}]}], ",", 
               RowBox[{
                RowBox[{"stPrint", "[", 
                 RowBox[{"\"\<d[\>\"", "<>", 
                  RowBox[{"ToString", "[", "tmp", "]"}], "<>", 
                  "\"\<] not set equal to \>\"", "<>", 
                  RowBox[{"ToString", "[", 
                   RowBox[{"de", "[", "1", "]"}], "]"}], "<>", 
                  "\"\<.  Evaluate RGtensors[...] again!\>\""}], "]"}], ";", 
                RowBox[{"Return", "[", "]"}]}]}], "]"}]}], ",", 
            RowBox[{
             RowBox[{"d", "[", "tmp", "]"}], "=", "0"}]}], "]"}]}]}], "]"}], 
       ";", 
       RowBox[{"If", "[", 
        RowBox[{
         RowBox[{"frameOpt", "===", "1"}], ",", 
         RowBox[{
          RowBox[{"DeclareForms", "[", 
           RowBox[{"1", ",", 
            RowBox[{"\[ScriptD]", "[", "_", "]"}]}], "]"}], ";", 
          RowBox[{"eTO$dx", "=", 
           RowBox[{"MapThread", "[", 
            RowBox[{"Rule", ",", 
             RowBox[{"{", 
              RowBox[{"eFrame", ",", 
               RowBox[{"FacSimp", "[", 
                RowBox[{"eIN", "/.", 
                 RowBox[{"MapThread", "[", 
                  RowBox[{"Rule", ",", 
                   RowBox[{"{", 
                    RowBox[{
                    RowBox[{"d", "/@", "xIN"}], ",", 
                    RowBox[{"\[ScriptD]", "/@", "xIN"}]}], "}"}]}], "]"}]}], 
                "]"}]}], "}"}]}], "]"}]}]}]}], "]"}], ";", "\n", "\t\t\t\t", 
       "\n", "\t\t\t\t", 
       RowBox[{"If", "[", 
        RowBox[{
         RowBox[{
          RowBox[{"frameOpt", ">", "0"}], "&&", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{
             RowBox[{"Union", "[", 
              RowBox[{"FormDegree", "/@", "eIN"}], "]"}], "=!=", 
             RowBox[{"{", "1", "}"}]}], "||", 
            RowBox[{"!", 
             RowBox[{"zeroQ", "[", 
              RowBox[{"eIN", "/.", 
               RowBox[{"{", 
                RowBox[{
                 RowBox[{
                  RowBox[{"d", "[", "k_", "]"}], "->", "0"}], ",", 
                 RowBox[{
                  RowBox[{"e", "[", "_", "]"}], "->", "0"}], ",", 
                 RowBox[{
                  RowBox[{"y_", "|", 
                   RowBox[{"Bar", "[", "y_", "]"}]}], ":>", 
                  RowBox[{"0", "/;", 
                   RowBox[{"MemberQ", "[", 
                    RowBox[{"DifFormSymbols", ",", "y"}], "]"}]}]}]}], 
                "}"}]}], "]"}]}]}], ")"}]}], ",", 
         RowBox[{
          RowBox[{"stPrint", "[", "\"\<coframe has incorrect form\>\"", "]"}],
           ";", 
          RowBox[{"Return", "[", "]"}]}]}], "]"}], ";", 
       RowBox[{"If", "[", 
        RowBox[{
         RowBox[{
          RowBox[{"Head", "[", "varList", "]"}], "=!=", "List"}], ",", 
         RowBox[{"varList", "=", 
          RowBox[{"{", "}"}]}]}], "]"}], ";", 
       RowBox[{"If", "[", 
        RowBox[{
         RowBox[{
          RowBox[{
           RowBox[{"Head", "[", "simpRules", "]"}], "===", "Rule"}], "||", 
          RowBox[{
           RowBox[{"Head", "[", "simpRules", "]"}], "===", "RuleDelayed"}]}], 
         ",", 
         RowBox[{"simpRules", "=", 
          RowBox[{"{", "simpRules", "}"}]}]}], "]"}], ";", 
       RowBox[{"If", "[", 
        RowBox[{
         RowBox[{
          RowBox[{"Head", "[", "simpRules", "]"}], "=!=", "List"}], ",", 
         RowBox[{"simpRules", "=", 
          RowBox[{"{", "}"}]}]}], "]"}], ";", 
       RowBox[{"idMat", "=", 
        RowBox[{"IdentityMatrix", "[", "Dim", "]"}]}], ";", "\n", "\t\t\t\t", 
       "\n", "\t\t\t\t", 
       RowBox[{"gdd", "=", "gIN"}], ";", 
       RowBox[{"coordList", "=", "xIN"}], ";", 
       RowBox[{"Print", "[", 
        RowBox[{"\"\<gdd = \>\"", ",", 
         RowBox[{"MF", "[", "gdd", "]"}]}], "]"}], ";", 
       RowBox[{"tmp", "=", 
        RowBox[{"eIN", ".", "gIN", ".", "eIN"}]}], ";", 
       RowBox[{"k$", "=", 
        RowBox[{"If", "[", 
         RowBox[{
          RowBox[{"frameOpt", "===", "2"}], ",", "eFrame", ",", 
          RowBox[{"d", "/@", "xIN"}]}], "]"}]}], ";", 
       RowBox[{"k$", "=", 
        RowBox[{"Union", "[", 
         RowBox[{"Flatten", "[", 
          RowBox[{"Outer", "[", 
           RowBox[{"Times", ",", "k$", ",", "k$"}], "]"}], "]"}], "]"}]}], 
       ";", 
       RowBox[{"LineElement", "=", 
        RowBox[{
         RowBox[{"If", "[", 
          RowBox[{
           RowBox[{
            RowBox[{"Head", "[", "tmp", "]"}], "===", "SeriesData"}], ",", 
           RowBox[{"tmp", "/.", 
            RowBox[{
             RowBox[{"tmp", "[", 
              RowBox[{"[", "3", "]"}], "]"}], "->", 
             RowBox[{"Collect", "[", 
              RowBox[{
               RowBox[{"tmp", "[", 
                RowBox[{"[", "3", "]"}], "]"}], ",", "k$", ",", "FaSi"}], 
              "]"}]}]}], ",", 
           RowBox[{"Collect", "[", 
            RowBox[{"tmp", ",", "k$", ",", "FaSi"}], "]"}]}], "]"}], "//.", 
         "fct$rls"}]}], ";", 
       RowBox[{"Print", "[", 
        RowBox[{"\"\<LineElement = \>\"", ",", 
         RowBox[{"Short", "[", 
          RowBox[{"LineElement", ",", 
           RowBox[{"8", "Dim"}]}], "]"}]}], "]"}], ";", 
       RowBox[{"sT", "=", 
        RowBox[{"TimeUsed", "[", "]"}]}], ";", 
       RowBox[{"gUU", "=", 
        RowBox[{
         RowBox[{"FixedPoint", "[", 
          RowBox[{"FaSi", ",", 
           RowBox[{"Inverse", "[", "gIN", "]"}]}], "]"}], "//.", 
         "fct$rls"}]}], ";", 
       RowBox[{"detg", "=", 
        RowBox[{
         RowBox[{"FixedPoint", "[", 
          RowBox[{"FaSi", ",", 
           RowBox[{"Det", "[", "gIN", "]"}]}], "]"}], "//.", "fct$rls"}]}], 
       ";", 
       RowBox[{"Print", "[", 
        RowBox[{"\"\<gUU = \>\"", ",", 
         RowBox[{"MF", "[", "gUU", "]"}]}], "]"}], ";", 
       RowBox[{"timePrint", "[", 
        RowBox[{"\"\<gUU\>\"", ",", "sT"}], "]"}], ";", "\n", "\t\t\t\t", 
       "\n", "\t\t\t\t", 
       RowBox[{"Which", "[", 
        RowBox[{
         RowBox[{"frameOpt", "===", "0"}], ",", 
         RowBox[{
          RowBox[{"Amat", "=", "idMat"}], ";", 
          RowBox[{"Bmat", "=", "idMat"}], ";", 
          RowBox[{"dxRul", "=", 
           RowBox[{"{", "}"}]}]}], ",", 
         RowBox[{
          RowBox[{"frameOpt", "===", "1"}], "&&", 
          RowBox[{"zeroQ", "[", 
           RowBox[{"eIN", "/.", 
            RowBox[{"{", 
             RowBox[{
              RowBox[{
               RowBox[{"d", "[", "k_", "]"}], "->", "0"}], ",", 
              RowBox[{
               RowBox[{"y_", "|", 
                RowBox[{"Bar", "[", "y_", "]"}]}], ":>", 
               RowBox[{"0", "/;", 
                RowBox[{"MemberQ", "[", 
                 RowBox[{"DifFormSymbols", ",", "y"}], "]"}]}]}]}], "}"}]}], 
           "]"}]}], ",", 
         RowBox[{
          RowBox[{"Bmat", "=", 
           RowBox[{"Array", "[", 
            RowBox[{
             RowBox[{
              RowBox[{"Gn$Cf0", "[", 
               RowBox[{
                RowBox[{"eIN", "[", 
                 RowBox[{"[", "#1", "]"}], "]"}], ",", 
                RowBox[{"d", "[", 
                 RowBox[{"xIN", "[", 
                  RowBox[{"[", "#2", "]"}], "]"}], "]"}]}], "]"}], "&"}], ",", 
             RowBox[{"{", 
              RowBox[{"Dim", ",", "Dim"}], "}"}]}], "]"}]}], ";", 
          RowBox[{"If", "[", 
           RowBox[{
            RowBox[{"!", 
             RowBox[{"zeroQ", "[", 
              RowBox[{"FaSi", "[", 
               RowBox[{"Det", "[", "Bmat", "]"}], "]"}], "]"}]}], ",", 
            RowBox[{
             RowBox[{"sT", "=", 
              RowBox[{"TimeUsed", "[", "]"}]}], ";", 
             RowBox[{"If", "[", 
              RowBox[{
               RowBox[{
                RowBox[{"ByteCount", "[", "eIN", "]"}], ">", 
                RowBox[{"1500", "*", "Dim"}]}], ",", 
               RowBox[{
               "stPrint", "[", "\"\<Computing d[coframe]...\>\"", "]"}]}], 
              "]"}], ";", 
             RowBox[{"Amat", "=", 
              RowBox[{"FaSi", "[", 
               RowBox[{"Inverse", "[", "Bmat", "]"}], "]"}]}], ";", 
             RowBox[{"dxRul", "=", 
              RowBox[{"MapThread", "[", 
               RowBox[{"Rule", ",", 
                RowBox[{"{", 
                 RowBox[{
                  RowBox[{"d", "[", "xIN", "]"}], ",", 
                  RowBox[{"Amat", ".", "eFrame"}]}], "}"}]}], "]"}]}], ";", 
             RowBox[{"tmp", "=", 
              RowBox[{"indepTerms", "[", 
               RowBox[{"Flatten", "[", 
                RowBox[{"Outer", "[", 
                 RowBox[{"Wedge", ",", 
                  RowBox[{"d", "[", "xIN", "]"}], ",", 
                  RowBox[{"d", "[", "xIN", "]"}]}], "]"}], "]"}], "]"}]}], 
             ";", 
             RowBox[{"tmp", "=", 
              RowBox[{"MapThread", "[", 
               RowBox[{"Rule", ",", 
                RowBox[{"{", 
                 RowBox[{"tmp", ",", 
                  RowBox[{"FacSimp", "[", 
                   RowBox[{"tmp", "/.", "dxRul"}], "]"}]}], "}"}]}], "]"}]}], 
             ";", 
             RowBox[{"de", "=", 
              RowBox[{"FacSimp", "[", 
               RowBox[{"d", "[", "eIN", "]"}], "]"}]}], ";", 
             RowBox[{"de", "=", 
              RowBox[{"FacSimp", "[", 
               RowBox[{"de", "/.", "tmp"}], "]"}]}], ";", 
             RowBox[{"timePrint", "[", 
              RowBox[{"\"\<d[coframe]\>\"", ",", "sT"}], "]"}], ";", 
             RowBox[{"tmp", "=", 
              RowBox[{
               RowBox[{"d", "[", "xIN", "]"}], "/.", "dxRul"}]}], ";", 
             RowBox[{"MapThread", "[", 
              RowBox[{"Set", ",", 
               RowBox[{"{", 
                RowBox[{
                 RowBox[{"d", "[", "xIN", "]"}], ",", "tmp"}], "}"}]}], 
              "]"}]}], ",", 
            RowBox[{
             RowBox[{"er$Wrn", "[", "1", "]"}], ";", 
             RowBox[{"Return", "[", "]"}]}]}], "]"}]}], ",", 
         RowBox[{"frameOpt", "===", "2"}], ",", 
         RowBox[{
          RowBox[{"de", "=", "deList"}], ";", 
          RowBox[{"dxRul", "=", "dxRuleList"}], ";", 
          RowBox[{"tmp", "=", 
           RowBox[{
            RowBox[{"d", "[", "xIN", "]"}], "/.", "dxRul"}]}], ";", 
          RowBox[{"MapThread", "[", 
           RowBox[{"Set", ",", 
            RowBox[{"{", 
             RowBox[{
              RowBox[{"d", "[", "xIN", "]"}], ",", "tmp"}], "}"}]}], "]"}], 
          ";", 
          RowBox[{"Amat", "=", 
           RowBox[{"Array", "[", 
            RowBox[{
             RowBox[{
              RowBox[{"Gn$Cf0", "[", 
               RowBox[{
                RowBox[{"tmp", "[", 
                 RowBox[{"[", "#1", "]"}], "]"}], ",", 
                RowBox[{"eIN", "[", 
                 RowBox[{"[", "#2", "]"}], "]"}]}], "]"}], "&"}], ",", 
             RowBox[{"{", 
              RowBox[{"Dim", ",", "Dim"}], "}"}]}], "]"}]}]}]}], "]"}], ";", 
       "\n", "\t\t", "\n", "\t\t", 
       RowBox[{"If", "[", 
        RowBox[{
         RowBox[{
          RowBox[{"frameOpt", "===", "2"}], "&&", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{
             RowBox[{"Length", "[", 
              RowBox[{"Union", "[", 
               RowBox[{
                RowBox[{
                 RowBox[{"FreeQ", "[", 
                  RowBox[{"#", ",", "SeriesData"}], "]"}], "&"}], "/@", 
                RowBox[{"{", 
                 RowBox[{"deList", ",", "dxRuleList"}], "}"}]}], "]"}], "]"}],
              ">", "1"}], "||", 
            RowBox[{
             RowBox[{"!", 
              RowBox[{"FreeQ", "[", 
               RowBox[{"gIN", ",", "SeriesData"}], "]"}]}], "&&", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"FreeQ", "[", 
                RowBox[{"deList", ",", "SeriesData"}], "]"}], "||", 
               RowBox[{"FreeQ", "[", 
                RowBox[{"dxRuleList", ",", "SeriesData"}], "]"}]}], ")"}]}]}],
            ")"}]}], ",", 
         RowBox[{
         "stPrint", "[", 
          "\"\<RGtensors will run faster if both deList and dxRuleList are \
expanded in series\>\"", "]"}]}], "]"}], ";", "\n", "\t\t", "\n", "\t\t", 
       RowBox[{"rtAbsdetg", "=", 
        RowBox[{"PowerExpand", "[", 
         RowBox[{
          RowBox[{"Factor", "[", 
           RowBox[{"detg", "^", "2"}], "]"}], "^", 
          RowBox[{"(", 
           RowBox[{"1", "/", "4"}], ")"}]}], "]"}]}], ";", 
       RowBox[{"SetAttributes", "[", 
        RowBox[{"HStar", ",", 
         RowBox[{"{", "Listable", "}"}]}], "]"}], ";", 
       RowBox[{
        RowBox[{"HStar", "[", "0", "]"}], "=", "0"}], ";", 
       RowBox[{"If", "[", 
        RowBox[{"NP$", ",", 
         RowBox[{"rtAbsdetg", "=", "I"}]}], "]"}], ";", 
       RowBox[{
        RowBox[{"HStar", "[", "x_SeriesData", "]"}], ":=", 
        RowBox[{"x", "/.", 
         RowBox[{
          RowBox[{"x", "[", 
           RowBox[{"[", "3", "]"}], "]"}], "->", 
          RowBox[{"HStar", "/@", 
           RowBox[{"x", "[", 
            RowBox[{"[", "3", "]"}], "]"}]}]}]}]}], ";", 
       RowBox[{
        RowBox[{"HStar", "[", "x_Plus", "]"}], ":=", 
        RowBox[{"FacSimp", "[", 
         RowBox[{"HStar", "/@", "x"}], "]"}]}], ";", 
       RowBox[{
        RowBox[{"HStar", "[", 
         RowBox[{"x_", "*", "y_"}], "]"}], ":=", 
        RowBox[{
         RowBox[{"x", "*", 
          RowBox[{"HStar", "[", "y", "]"}]}], "/;", 
         RowBox[{
          RowBox[{"FormDegree", "[", "x", "]"}], "===", "0"}]}]}], ";", 
       RowBox[{
        RowBox[{"HStar", "[", "x_", "]"}], ":=", 
        RowBox[{
         RowBox[{"x", "*", "rtAbsdetg", "*", 
          RowBox[{"Wedge", "@@", "eFrame"}]}], "/;", 
         RowBox[{
          RowBox[{"FormDegree", "[", "x", "]"}], "===", "0"}]}]}], ";", 
       RowBox[{
        RowBox[{"HStar", "[", "x_Wedge", "]"}], ":=", 
        RowBox[{
         RowBox[{"rtAbsdetg", "/", "detg"}], "/;", 
         RowBox[{
          RowBox[{"Length", "[", "x", "]"}], "===", "Dim"}]}]}], ";", 
       RowBox[{
        RowBox[{"HStar", "[", 
         RowBox[{"x_Wedge", "|", "x_e"}], "]"}], ":=", 
        RowBox[{
         RowBox[{"HStar", "[", "x", "]"}], "=", 
         RowBox[{"rtAbsdetg", "*", 
          RowBox[{"FacSimp", "[", 
           RowBox[{"inn", "[", 
            RowBox[{"x", ",", 
             RowBox[{"Wedge", "@@", "eFrame"}]}], "]"}], "]"}]}]}]}], ";", 
       RowBox[{
        RowBox[{"eta", "[", "]"}], ":=", 
        RowBox[{
         RowBox[{"eta", "[", "]"}], "=", 
         RowBox[{"rtAbsdetg", "*", 
          RowBox[{"Array", "[", 
           RowBox[{"epsilon", ",", 
            RowBox[{"Table", "[", 
             RowBox[{"Dim", ",", 
              RowBox[{"{", "Dim", "}"}]}], "]"}]}], "]"}]}]}]}], ";", 
       RowBox[{
        RowBox[{"eta", "[", "a__", "]"}], ":=", 
        RowBox[{
         RowBox[{"eta", "[", "a", "]"}], "=", 
         RowBox[{"Raise", "[", 
          RowBox[{
           RowBox[{"eta", "[", "]"}], ",", "a"}], "]"}]}]}], ";", 
       RowBox[{"sT", "=", 
        RowBox[{"TimeUsed", "[", "]"}]}], ";", "\n", "\t\t", "\n", "\t\t", 
       RowBox[{"If", "[", 
        RowBox[{
         RowBox[{"frameOpt", ">", "0"}], ",", 
         RowBox[{
          RowBox[{
           RowBox[{"d", "[", 
            RowBox[{"e", "[", "a_", "]"}], "]"}], ":=", 
           RowBox[{"de", "[", 
            RowBox[{"[", "a", "]"}], "]"}]}], ";", 
          RowBox[{
           RowBox[{"StrCon", "[", 
            RowBox[{"c_", ",", "a_", ",", "a_"}], "]"}], "=", "0"}], ";", 
          RowBox[{
           RowBox[{"StrCon", "[", 
            RowBox[{"c_", ",", "a_", ",", "b_"}], "]"}], ":=", 
           RowBox[{
            RowBox[{"-", 
             RowBox[{"StrCon", "[", 
              RowBox[{"c", ",", "b", ",", "a"}], "]"}]}], "/;", 
            RowBox[{"a", ">", "b"}]}]}], ";", 
          RowBox[{
           RowBox[{"StrCon", "[", 
            RowBox[{"c_", ",", "a_", ",", "b_"}], "]"}], ":=", 
           RowBox[{
            RowBox[{"StrCon", "[", 
             RowBox[{"c", ",", "a", ",", "b"}], "]"}], "=", 
            RowBox[{"-", 
             RowBox[{"Gn$Cf0", "[", 
              RowBox[{
               RowBox[{"de", "[", 
                RowBox[{"[", "c", "]"}], "]"}], ",", 
               RowBox[{
                RowBox[{"e", "[", "a", "]"}], "\[Wedge]", 
                RowBox[{"e", "[", "b", "]"}]}]}], "]"}]}]}]}], ";", 
          RowBox[{"\[Gamma]Udd", "=", 
           RowBox[{"Array", "[", 
            RowBox[{"StrCon", ",", 
             RowBox[{"{", 
              RowBox[{"Dim", ",", "Dim", ",", "Dim"}], "}"}]}], "]"}]}], ";", 
          RowBox[{"\[Gamma]ddd", "=", 
           RowBox[{"gdd", ".", "\[Gamma]Udd"}]}], ";", 
          RowBox[{"If", "[", 
           RowBox[{"NP$", ",", 
            RowBox[{
             RowBox[{
              RowBox[{"d$f$", "[", "0", "]"}], "=", 
              RowBox[{
               RowBox[{
                RowBox[{"de", "[", 
                 RowBox[{"[", "3", "]"}], "]"}], "\[Wedge]", 
                RowBox[{"e", "[", "1", "]"}]}], "-", 
               RowBox[{
                RowBox[{"e", "[", "3", "]"}], "\[Wedge]", 
                RowBox[{"de", "[", 
                 RowBox[{"[", "1", "]"}], "]"}]}]}]}], ";", 
             RowBox[{
              RowBox[{"d$f$", "[", "2", "]"}], "=", 
              RowBox[{
               RowBox[{
                RowBox[{"de", "[", 
                 RowBox[{"[", "2", "]"}], "]"}], "\[Wedge]", 
                RowBox[{"e", "[", "4", "]"}]}], "-", 
               RowBox[{
                RowBox[{"e", "[", "2", "]"}], "\[Wedge]", 
                RowBox[{"de", "[", 
                 RowBox[{"[", "4", "]"}], "]"}]}]}]}], ";", 
             RowBox[{
              RowBox[{"d$f$", "[", "1", "]"}], "=", 
              RowBox[{"FacSimp", "[", 
               RowBox[{
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{
                   RowBox[{"de", "[", 
                    RowBox[{"[", "3", "]"}], "]"}], "\[Wedge]", 
                   RowBox[{"e", "[", "4", "]"}]}], "-", 
                  RowBox[{
                   RowBox[{"e", "[", "3", "]"}], "\[Wedge]", 
                   RowBox[{"de", "[", 
                    RowBox[{"[", "4", "]"}], "]"}]}], "+", 
                  RowBox[{
                   RowBox[{"de", "[", 
                    RowBox[{"[", "2", "]"}], "]"}], "\[Wedge]", 
                   RowBox[{"e", "[", "1", "]"}]}], "-", 
                  RowBox[{
                   RowBox[{"e", "[", "2", "]"}], "\[Wedge]", 
                   RowBox[{"de", "[", 
                    RowBox[{"[", "1", "]"}], "]"}]}]}], ")"}], "/", "2"}], 
               "]"}]}], ";"}]}], "]"}]}], ",", 
         RowBox[{
          RowBox[{"\[Gamma]Udd", "=", 
           RowBox[{"zeroTensor", "[", "3", "]"}]}], ";", 
          RowBox[{"\[Gamma]ddd", "=", "\[Gamma]Udd"}]}]}], "]"}], ";", "\n", 
       "\t", "\n", "\t\t", 
       RowBox[{"(*", 
        RowBox[{"*", " ", "Tests"}], " ", "**)"}], 
       RowBox[{"If", "[", 
        RowBox[{
         RowBox[{"frameOpt", ">", "0"}], ",", 
         RowBox[{
          RowBox[{"tmp", "=", 
           RowBox[{
            RowBox[{"(", 
             RowBox[{
              RowBox[{"d", "[", 
               RowBox[{"Union", "[", 
                RowBox[{"Flatten", "[", "gdd", "]"}], "]"}], "]"}], "/.", 
              "dxRul"}], ")"}], "/.", 
            RowBox[{
             RowBox[{"e", "[", "_", "]"}], "->", "0"}]}]}], ";", 
          RowBox[{"If", "[", 
           RowBox[{
            RowBox[{"!", 
             RowBox[{"zeroQ", "[", "tmp", "]"}]}], ",", 
            RowBox[{
             RowBox[{
             "stPrint", "[", 
              "\"\<Warning: d[] on some symbols not defined!\>\"", "]"}], ";", 
             RowBox[{"Print", "[", 
              RowBox[{"indepTerms", "[", 
               RowBox[{"FacSimp", "[", "tmp", "]"}], "]"}], "]"}]}]}], "]"}], 
          ";", 
          RowBox[{"If", "[", 
           RowBox[{
            RowBox[{"frameOpt", "===", "2"}], ",", 
            RowBox[{"If", "[", 
             RowBox[{
              RowBox[{
               RowBox[{
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{"ByteCount", "[", "deList", "]"}], "+", 
                  RowBox[{"ByteCount", "[", "dxRuleList", "]"}]}], ")"}], "/",
                 "Dim"}], "<", "3000"}], ",", 
              RowBox[{
               RowBox[{"tmp", "=", 
                RowBox[{"FacSimp", "[", 
                 RowBox[{"FacSimp", "[", 
                  RowBox[{"d", "[", "deList", "]"}], "]"}], "]"}]}], ";", 
               RowBox[{"If", "[", 
                RowBox[{
                 RowBox[{"zeroQ", "[", "tmp", "]"}], ",", 
                 RowBox[{
                 "Print", "[", "\"\<deList closure verified\>\"", "]"}], ",", 
                 RowBox[{
                  RowBox[{
                  "stPrint", "[", 
                   "\"\<Warning: deList not closed! d[deList]=\>\"", "]"}], 
                  ";", 
                  RowBox[{"Print", "[", "tmp", "]"}], ";", 
                  RowBox[{"If", "[", 
                   RowBox[{
                    RowBox[{"!", 
                    RowBox[{"zeroQ", "[", 
                    RowBox[{"tmp", "/.", 
                    RowBox[{
                    RowBox[{"d", "[", "_", "]"}], " ", "->", " ", "0"}]}], 
                    "]"}]}], ",", 
                    RowBox[{"Return", "[", "]"}]}], "]"}]}]}], "]"}]}], ",", 
              RowBox[{
              "stPrint", "[", "\"\<Warning: deList closure not tested\>\"", 
               "]"}]}], "]"}]}], "]"}]}]}], "]"}], ";", "\n", "\t\t", "\n", 
       "\t\t", 
       RowBox[{
        RowBox[{"p$D", "[", 
         RowBox[{"x_", ",", "y_"}], "]"}], ":=", 
        RowBox[{
         RowBox[{"p$D", "[", 
          RowBox[{"x", ",", "y"}], "]"}], "=", 
         RowBox[{"If", "[", 
          RowBox[{
           RowBox[{"Amat", "===", "idMat"}], ",", 
           RowBox[{"D", "[", 
            RowBox[{"x", ",", 
             RowBox[{"coordList", "[", 
              RowBox[{"[", "y", "]"}], "]"}]}], "]"}], ",", 
           RowBox[{"Sum", "[", 
            RowBox[{
             RowBox[{
              RowBox[{"Amat", "[", 
               RowBox[{"[", 
                RowBox[{"k$", ",", "y"}], "]"}], "]"}], "*", 
              RowBox[{"D", "[", 
               RowBox[{"x", ",", 
                RowBox[{"coordList", "[", 
                 RowBox[{"[", "k$", "]"}], "]"}]}], "]"}]}], ",", 
             RowBox[{"{", 
              RowBox[{"k$", ",", "Dim"}], "}"}]}], "]"}]}], "]"}]}]}], ";", 
       "\n", "\t\t", "\n", "\t\t", 
       RowBox[{
        RowBox[{"gddd", "[", 
         RowBox[{"a_", ",", "b_", ",", "c_"}], "]"}], ":=", 
        RowBox[{
         RowBox[{"gddd", "[", 
          RowBox[{"b", ",", "a", ",", "c"}], "]"}], "/;", 
         RowBox[{"a", ">", "b"}]}]}], ";", 
       RowBox[{
        RowBox[{"gddd", "[", 
         RowBox[{"a_", ",", "b_", ",", "c_"}], "]"}], ":=", 
        RowBox[{
         RowBox[{"gddd", "[", 
          RowBox[{"a", ",", "b", ",", "c"}], "]"}], "=", 
         RowBox[{"p$D", "[", 
          RowBox[{
           RowBox[{"gdd", "[", 
            RowBox[{"[", 
             RowBox[{"a", ",", "b"}], "]"}], "]"}], ",", "c"}], "]"}]}]}], 
       ";", 
       RowBox[{"k$", "=", 
        RowBox[{"Array", "[", 
         RowBox[{"gddd", ",", 
          RowBox[{"{", 
           RowBox[{"Dim", ",", "Dim", ",", "Dim"}], "}"}]}], "]"}]}], ";", 
       " ", 
       RowBox[{"Clear", "[", "gddd", "]"}], ";", 
       RowBox[{
        RowBox[{"gddd", "[", 
         RowBox[{"c_", ",", "a_", ",", "b_"}], "]"}], ":=", 
        RowBox[{
         RowBox[{"gddd", "[", 
          RowBox[{"c", ",", "b", ",", "a"}], "]"}], "/;", 
         RowBox[{"a", ">", "b"}]}]}], ";", 
       RowBox[{
        RowBox[{"gddd", "[", 
         RowBox[{"c_", ",", "a_", ",", "b_"}], "]"}], ":=", 
        RowBox[{
         RowBox[{"gddd", "[", 
          RowBox[{"c", ",", "a", ",", "b"}], "]"}], "=", 
         RowBox[{"FaSi", "[", 
          RowBox[{
           RowBox[{"(", 
            RowBox[{
             RowBox[{"k$", "[", 
              RowBox[{"[", 
               RowBox[{"a", ",", "c", ",", "b"}], "]"}], "]"}], "+", 
             RowBox[{"k$", "[", 
              RowBox[{"[", 
               RowBox[{"b", ",", "c", ",", "a"}], "]"}], "]"}], "-", 
             RowBox[{"k$", "[", 
              RowBox[{"[", 
               RowBox[{"a", ",", "b", ",", "c"}], "]"}], "]"}]}], ")"}], "/", 
           "2"}], "]"}]}]}], ";", 
       RowBox[{"If", "[", 
        RowBox[{
         RowBox[{"frameOpt", "===", "0"}], ",", 
         RowBox[{
          RowBox[{"Gamddd", "=", 
           RowBox[{"Array", "[", 
            RowBox[{"gddd", ",", 
             RowBox[{"{", 
              RowBox[{"Dim", ",", "Dim", ",", "Dim"}], "}"}]}], "]"}]}], ";", 
          RowBox[{"Clear", "[", "tmp", "]"}], ";", 
          RowBox[{"k$", "=", 
           RowBox[{"gUU", ".", "Gamddd"}]}], ";", 
          RowBox[{
           RowBox[{"tmp", "[", 
            RowBox[{"c_", ",", "a_", ",", "b_"}], "]"}], ":=", 
           RowBox[{
            RowBox[{"tmp", "[", 
             RowBox[{"c", ",", "b", ",", "a"}], "]"}], "/;", 
            RowBox[{"a", ">", "b"}]}]}], ";", 
          RowBox[{
           RowBox[{"tmp", "[", 
            RowBox[{"c_", ",", "a_", ",", "b_"}], "]"}], ":=", 
           RowBox[{
            RowBox[{"tmp", "[", 
             RowBox[{"c", ",", "a", ",", "b"}], "]"}], "=", 
            RowBox[{"FaSi", "[", 
             RowBox[{"k$", "[", 
              RowBox[{"[", 
               RowBox[{"c", ",", "a", ",", "b"}], "]"}], "]"}], "]"}]}]}], 
          ";", 
          RowBox[{"GUdd", "=", 
           RowBox[{"Array", "[", 
            RowBox[{"tmp", ",", 
             RowBox[{"{", 
              RowBox[{"Dim", ",", "Dim", ",", "Dim"}], "}"}]}], "]"}]}]}], 
         ",", 
         RowBox[{
          RowBox[{"Gamddd", "=", 
           RowBox[{"FaSi", "[", 
            RowBox[{
             RowBox[{"Array", "[", 
              RowBox[{"gddd", ",", 
               RowBox[{"{", 
                RowBox[{"Dim", ",", "Dim", ",", "Dim"}], "}"}]}], "]"}], "+", 
             RowBox[{
              RowBox[{"(", 
               RowBox[{"\[Gamma]ddd", "+", 
                RowBox[{"Transpose", "[", "\[Gamma]ddd", "]"}], "-", 
                RowBox[{"Transpose", "[", 
                 RowBox[{"\[Gamma]ddd", ",", 
                  RowBox[{"{", 
                   RowBox[{"3", ",", "2", ",", "1"}], "}"}]}], "]"}]}], ")"}],
               "/", "2"}]}], "]"}]}], ";", 
          RowBox[{"GUdd", "=", 
           RowBox[{"If", "[", 
            RowBox[{
             RowBox[{
              RowBox[{
               RowBox[{"Union", "[", 
                RowBox[{"NumericQ", "/@", 
                 RowBox[{"Flatten", "[", "gUU", "]"}]}], "]"}], "===", 
               RowBox[{"{", "True", "}"}]}], "&&", 
              RowBox[{
               RowBox[{"nonZeroN", "[", "gUU", "]"}], "===", "Dim"}]}], ",", 
             RowBox[{"gUU", ".", "Gamddd"}], ",", 
             RowBox[{"FaSi", "[", 
              RowBox[{"gUU", ".", "Gamddd"}], "]"}]}], "]"}]}]}]}], "]"}], 
       ";", " ", 
       RowBox[{"timePrint", "[", 
        RowBox[{"\"\<Gamma\>\"", ",", "sT"}], "]"}], ";", 
       RowBox[{"If", "[", 
        RowBox[{
         RowBox[{"frameOpt", ">", "0"}], ",", 
         RowBox[{"\[Omega]Ud", "=", 
          RowBox[{"Array", "[", 
           RowBox[{
            RowBox[{
             RowBox[{"Sum", "[", 
              RowBox[{
               RowBox[{
                RowBox[{"GUdd", "[", 
                 RowBox[{"[", 
                  RowBox[{"#1", ",", "k$", ",", "#2"}], "]"}], "]"}], "*", 
                RowBox[{"e", "[", "k$", "]"}]}], ",", 
               RowBox[{"{", 
                RowBox[{"k$", ",", "Dim"}], "}"}]}], "]"}], "&"}], ",", 
            RowBox[{"{", 
             RowBox[{"Dim", ",", "Dim"}], "}"}]}], "]"}]}]}], "]"}], ";", 
       RowBox[{"If", "[", 
        RowBox[{"NP$", ",", "NPdefs1"}], "]"}], ";", "\n", "\t\t", "\n", "\t", 
       RowBox[{"sT", "=", 
        RowBox[{"TimeUsed", "[", "]"}]}], ";", 
       RowBox[{"RiemSym", "[", "rmn", "]"}], ";", 
       RowBox[{
        RowBox[{"rmn", "[", 
         RowBox[{"a_", ",", "b_", ",", "c_", ",", "d$_"}], "]"}], ":=", 
        RowBox[{
         RowBox[{"rmn", "[", 
          RowBox[{"a", ",", "b", ",", "c", ",", "d$"}], "]"}], "=", 
         RowBox[{"FaSi", "[", 
          RowBox[{
           RowBox[{"p$D", "[", 
            RowBox[{
             RowBox[{"Gamddd", "[", 
              RowBox[{"[", 
               RowBox[{"a", ",", "d$", ",", "b"}], "]"}], "]"}], ",", "c"}], 
            "]"}], "-", 
           RowBox[{"p$D", "[", 
            RowBox[{
             RowBox[{"Gamddd", "[", 
              RowBox[{"[", 
               RowBox[{"a", ",", "c", ",", "b"}], "]"}], "]"}], ",", "d$"}], 
            "]"}], "+", 
           RowBox[{"Sum", "[", 
            RowBox[{
             RowBox[{
              RowBox[{
               RowBox[{"GUdd", "[", 
                RowBox[{"[", 
                 RowBox[{"k$", ",", "c", ",", "b"}], "]"}], "]"}], "*", 
               RowBox[{"Gamddd", "[", 
                RowBox[{"[", 
                 RowBox[{"k$", ",", "d$", ",", "a"}], "]"}], "]"}]}], "-", 
              RowBox[{
               RowBox[{"GUdd", "[", 
                RowBox[{"[", 
                 RowBox[{"k$", ",", "d$", ",", "b"}], "]"}], "]"}], "*", 
               RowBox[{"Gamddd", "[", 
                RowBox[{"[", 
                 RowBox[{"k$", ",", "c", ",", "a"}], "]"}], "]"}]}], "-", 
              RowBox[{
               RowBox[{"Gamddd", "[", 
                RowBox[{"[", 
                 RowBox[{"a", ",", "k$", ",", "b"}], "]"}], "]"}], "*", 
               RowBox[{"\[Gamma]Udd", "[", 
                RowBox[{"[", 
                 RowBox[{"k$", ",", "c", ",", "d$"}], "]"}], "]"}]}]}], ",", 
             RowBox[{"{", 
              RowBox[{"k$", ",", "Dim"}], "}"}]}], "]"}]}], "]"}]}]}], ";", 
       RowBox[{"Rdddd", "=", 
        RowBox[{"Array", "[", 
         RowBox[{"rmn", ",", 
          RowBox[{"{", 
           RowBox[{"Dim", ",", "Dim", ",", "Dim", ",", "Dim"}], "}"}]}], 
         "]"}]}], ";", 
       RowBox[{"timePrint", "[", 
        RowBox[{"\"\<Riemann(dddd)\>\"", ",", "sT"}], "]"}], ";", 
       RowBox[{"sT", "=", 
        RowBox[{"TimeUsed", "[", "]"}]}], ";", 
       RowBox[{"If", "[", 
        RowBox[{
         RowBox[{"zeroQ", "[", "Rdddd", "]"}], ",", 
         RowBox[{
          RowBox[{"stPrint", "[", 
           RowBox[{
            RowBox[{"testSER", "[", 
             RowBox[{"Rdddd", ",", "\"\<Flat Space\>\"", ",", "\"\<!\>\""}], 
             "]"}], ",", "1"}], "]"}], ";", 
          RowBox[{"Return", "[", "]"}]}]}], "]"}], ";", 
       RowBox[{"Rg", "=", 
        RowBox[{"gUU", " ", ".", " ", "Rdddd"}]}], ";", 
       RowBox[{"If", "[", 
        RowBox[{"Ropt", ",", 
         RowBox[{
          RowBox[{"Clear", "[", "rmn", "]"}], ";", 
          RowBox[{
           RowBox[{"rmn", "[", 
            RowBox[{"a_", ",", "b_", ",", "c_", ",", "c_"}], "]"}], "=", 
           "0"}], ";", 
          RowBox[{
           RowBox[{"rmn", "[", 
            RowBox[{"a_", ",", "b_", ",", "c_", ",", "d$_"}], "]"}], ":=", 
           RowBox[{
            RowBox[{"-", 
             RowBox[{"rmn", "[", 
              RowBox[{"a", ",", "b", ",", "d$", ",", "c"}], "]"}]}], "/;", 
            RowBox[{"c", ">", "d$"}]}]}], ";", 
          RowBox[{
           RowBox[{"rmn", "[", 
            RowBox[{"a_", ",", "b_", ",", "c_", ",", "d$_"}], "]"}], ":=", 
           RowBox[{
            RowBox[{"rmn", "[", 
             RowBox[{"a", ",", "b", ",", "c", ",", "d$"}], "]"}], "=", 
            RowBox[{"FaSi", "[", 
             RowBox[{"Rg", "[", 
              RowBox[{"[", 
               RowBox[{"a", ",", "b", ",", "c", ",", "d$"}], "]"}], "]"}], 
             "]"}]}]}], ";", 
          RowBox[{"RUddd", "=", 
           RowBox[{"Array", "[", 
            RowBox[{"rmn", ",", 
             RowBox[{"{", 
              RowBox[{"Dim", ",", "Dim", ",", "Dim", ",", "Dim"}], "}"}]}], 
            "]"}]}], ";", 
          RowBox[{"timePrint", "[", 
           RowBox[{"\"\<Riemann(Uddd)\>\"", ",", "sT"}], "]"}], ";", "  ", 
          RowBox[{"Rg", "=", "RUddd"}]}], ",", 
         RowBox[{"stPrint", "[", "\"\<RUddd not computed\>\"", "]"}]}], "]"}],
        ";", "\n", "\t\t\t\t", "\n", "\t\t", 
       RowBox[{"sT", "=", 
        RowBox[{"TimeUsed", "[", "]"}]}], ";", 
       RowBox[{"Rg", "=", 
        RowBox[{"Plus", "@@", 
         RowBox[{"Transpose", "[", 
          RowBox[{"Rg", ",", 
           RowBox[{"{", 
            RowBox[{"1", ",", "2", ",", "1", ",", "3"}], "}"}]}], "]"}]}]}], 
       ";", 
       RowBox[{"Clear", "[", "tmp", "]"}], ";", 
       RowBox[{
        RowBox[{"tmp", "[", 
         RowBox[{"a_", ",", "b_"}], "]"}], ":=", 
        RowBox[{
         RowBox[{"tmp", "[", 
          RowBox[{"b", ",", "a"}], "]"}], "/;", 
         RowBox[{"a", ">", "b"}]}]}], ";", 
       RowBox[{
        RowBox[{"tmp", "[", 
         RowBox[{"a_", ",", "b_"}], "]"}], ":=", 
        RowBox[{
         RowBox[{"tmp", "[", 
          RowBox[{"a", ",", "b"}], "]"}], "=", 
         RowBox[{"FaSi", "[", 
          RowBox[{"Rg", "[", 
           RowBox[{"[", 
            RowBox[{"a", ",", "b"}], "]"}], "]"}], "]"}]}]}], ";", 
       RowBox[{"Rdd", "=", 
        RowBox[{"Array", "[", 
         RowBox[{"tmp", ",", 
          RowBox[{"{", 
           RowBox[{"Dim", ",", "Dim"}], "}"}]}], "]"}]}], ";", 
       RowBox[{"RUd", "=", 
        RowBox[{"gUU", " ", ".", " ", "Rdd"}]}], ";", 
       RowBox[{"R", "=", 
        RowBox[{"FaSi", "[", 
         RowBox[{"Plus", "@@", 
          RowBox[{"Transpose", "[", 
           RowBox[{"RUd", ",", 
            RowBox[{"{", 
             RowBox[{"1", ",", "1"}], "}"}]}], "]"}]}], "]"}]}], ";", 
       RowBox[{"timePrint", "[", 
        RowBox[{"\"\<Ricci\>\"", ",", "sT"}], "]"}], ";", 
       RowBox[{"sT", "=", 
        RowBox[{"TimeUsed", "[", "]"}]}], ";", "\n", "\t\t\t\t", "\n", "\t\t", 
       RowBox[{"If", "[", 
        RowBox[{
         RowBox[{"Wopt", "||", 
          RowBox[{"Dim", "<", "4"}]}], ",", 
         RowBox[{
          RowBox[{"If", "[", 
           RowBox[{
            RowBox[{"Dim", ">", "3"}], ",", 
            RowBox[{"If", "[", 
             RowBox[{
              RowBox[{"zeroQ", "[", "Rdd", "]"}], ",", 
              RowBox[{"Wdddd", "=", "Rdddd"}], ",", 
              RowBox[{
               RowBox[{"gg", "=", 
                RowBox[{"Transpose", "[", 
                 RowBox[{
                  RowBox[{"Outer", "[", 
                   RowBox[{"Times", ",", "gdd", ",", "gdd"}], "]"}], ",", 
                  RowBox[{"{", 
                   RowBox[{"1", ",", "3", ",", "2", ",", "4"}], "}"}]}], 
                 "]"}]}], ";", 
               RowBox[{"gg", "=", 
                RowBox[{"gg", "-", 
                 RowBox[{"Transpose", "[", "gg", "]"}]}]}], ";", 
               RowBox[{"Rg", "=", 
                RowBox[{"Transpose", "[", 
                 RowBox[{
                  RowBox[{"Outer", "[", 
                   RowBox[{"Times", ",", "Rdd", ",", "gdd"}], "]"}], ",", 
                  RowBox[{"{", 
                   RowBox[{"1", ",", "3", ",", "2", ",", "4"}], "}"}]}], 
                 "]"}]}], ";", 
               RowBox[{"Rg", "=", 
                RowBox[{"Rg", "-", 
                 RowBox[{"Transpose", "[", "Rg", "]"}]}]}], ";", 
               RowBox[{"Rg", "=", 
                RowBox[{"Rg", "-", 
                 RowBox[{"Transpose", "[", 
                  RowBox[{"Rg", ",", 
                   RowBox[{"{", 
                    RowBox[{"1", ",", "2", ",", "4", ",", "3"}], "}"}]}], 
                  "]"}]}]}], ";", 
               RowBox[{"Clear", "[", "rmn", "]"}], ";", 
               RowBox[{"RiemSym", "[", "rmn", "]"}], ";", 
               RowBox[{
                RowBox[{"rmn", "[", 
                 RowBox[{"a_", ",", "b_", ",", "c_", ",", "d$_"}], "]"}], ":=", 
                RowBox[{
                 RowBox[{"rmn", "[", 
                  RowBox[{"a", ",", "b", ",", "c", ",", "d$"}], "]"}], "=", 
                 RowBox[{"FaSi", "[", 
                  RowBox[{
                   RowBox[{"Rdddd", "[", 
                    RowBox[{"[", 
                    RowBox[{"a", ",", "b", ",", "c", ",", "d$"}], "]"}], 
                    "]"}], "-", 
                   RowBox[{
                    RowBox[{"Rg", "[", 
                    RowBox[{"[", 
                    RowBox[{"a", ",", "b", ",", "c", ",", "d$"}], "]"}], 
                    "]"}], "/", 
                    RowBox[{"(", 
                    RowBox[{"Dim", "-", "2"}], ")"}]}], "+", 
                   RowBox[{"R", "*", 
                    RowBox[{
                    RowBox[{"gg", "[", 
                    RowBox[{"[", 
                    RowBox[{"a", ",", "b", ",", "c", ",", "d$"}], "]"}], 
                    "]"}], "/", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"(", 
                    RowBox[{"Dim", "-", "1"}], ")"}], "*", 
                    RowBox[{"(", 
                    RowBox[{"Dim", "-", "2"}], ")"}]}], ")"}]}]}]}], 
                  "]"}]}]}], ";", 
               RowBox[{"Wdddd", "=", 
                RowBox[{"Array", "[", 
                 RowBox[{"rmn", ",", 
                  RowBox[{"{", 
                   RowBox[{"Dim", ",", "Dim", ",", "Dim", ",", "Dim"}], 
                   "}"}]}], "]"}]}]}]}], "]"}], ",", 
            RowBox[{"Wdddd", "=", 
             RowBox[{"zeroTensor", "[", "4", "]"}]}]}], "]"}], ";", 
          RowBox[{"timePrint", "[", 
           RowBox[{"\"\<Weyl\>\"", ",", "sT"}], "]"}], ";", 
          RowBox[{"If", "[", 
           RowBox[{
            RowBox[{"zeroQ", "[", "Wdddd", "]"}], ",", 
            RowBox[{
             RowBox[{"Cflat", "=", "True"}], ";", 
             RowBox[{"If", "[", 
              RowBox[{
               RowBox[{"Dim", "=!=", "3"}], ",", 
               RowBox[{"stPrint", "[", 
                RowBox[{
                 RowBox[{"testSER", "[", 
                  RowBox[{"Wdddd", ",", "\"\<Conformally Flat\>\""}], "]"}], 
                 ",", "1"}], "]"}], ",", 
               RowBox[{
                RowBox[{"tmp", "=", 
                 RowBox[{"CF3d", "[", "Wopt", "]"}]}], ";", 
                RowBox[{"If", "[", 
                 RowBox[{
                  RowBox[{"zeroQ", "[", "tmp", "]"}], ",", 
                  RowBox[{"stPrint", "[", 
                   RowBox[{
                    RowBox[{"testSER", "[", 
                    RowBox[{"tmp", ",", "\"\<Conformally Flat\>\""}], "]"}], 
                    ",", "1"}], "]"}]}], "]"}]}]}], "]"}]}]}], "]"}]}], ",", 
         RowBox[{"stPrint", "[", "\"\<Weyl tensor not computed\>\"", "]"}]}], 
        "]"}], ";", 
       RowBox[{"If", "[", 
        RowBox[{"NP$", ",", "NPdefs2"}], "]"}], ";", "\n", "\t\t\t", "\n", 
       "\t\t\t\t\t", 
       RowBox[{"sT", "=", 
        RowBox[{"TimeUsed", "[", "]"}]}], ";", 
       RowBox[{"EUd", "=", 
        RowBox[{"FaSi", "[", 
         RowBox[{"RUd", "-", 
          RowBox[{
           RowBox[{"1", "/", "2"}], "*", "R", "*", "idMat"}]}], "]"}]}], ";", 
       RowBox[{"If", "[", 
        RowBox[{
         RowBox[{"zeroQ", "[", "Rdd", "]"}], ",", 
         RowBox[{"stPrint", "[", 
          RowBox[{
           RowBox[{"testSER", "[", 
            RowBox[{"Rdd", ",", "\"\<Ricci Flat\>\""}], "]"}], ",", "1"}], 
          "]"}], ",", 
         RowBox[{
          RowBox[{"timePrint", "[", 
           RowBox[{"\"\<Einstein\>\"", ",", "sT"}], "]"}], ";", 
          RowBox[{"If", "[", 
           RowBox[{
            RowBox[{"zeroQ", "[", 
             RowBox[{"EUd", "+", 
              RowBox[{
               RowBox[{"(", 
                RowBox[{
                 RowBox[{"1", "/", "2"}], "-", 
                 RowBox[{"1", "/", "Dim"}]}], ")"}], "*", "R", "*", 
               "idMat"}]}], "]"}], ",", 
            RowBox[{
             RowBox[{"stPrint", "[", 
              RowBox[{
               RowBox[{"testSER", "[", 
                RowBox[{
                 RowBox[{"Rdd", "-", 
                  RowBox[{
                   RowBox[{"1", "/", "Dim"}], "*", "R", "*", "gdd"}]}], ",", 
                 "\"\<Einstein Space\>\""}], "]"}], ",", "1"}], "]"}], ";", 
             RowBox[{"EinSp", "=", "True"}]}]}], "]"}]}]}], "]"}], ";", 
       RowBox[{"If", "[", 
        RowBox[{
         RowBox[{
          RowBox[{
           RowBox[{"Dim", ">", "2"}], "&&", "Cflat", "&&", "EinSp"}], "||", 
          RowBox[{
           RowBox[{"Dim", "===", "2"}], "&&", 
           RowBox[{"zeroQ", "[", 
            RowBox[{"FaSi", "[", 
             RowBox[{"covD", "[", "R", "]"}], "]"}], "]"}]}]}], ",", 
         RowBox[{"stPrint", "[", 
          RowBox[{
           RowBox[{"testSER", "[", 
            RowBox[{
             RowBox[{"Rdd", "-", 
              RowBox[{
               RowBox[{"1", "/", "Dim"}], "*", "R", "*", "gdd"}]}], ",", 
             "\"\<Space of Constant Curvature\>\"", ",", "\"\<!\>\""}], "]"}],
            ",", "1"}], "]"}]}], "]"}], ";", 
       "\"\<All tasks completed in \>\""}]}], "]"}], "//", "Timing"}], "//", 
   RowBox[{
    RowBox[{"Apply", "[", 
     RowBox[{
      RowBox[{
       RowBox[{"#2", "<>", 
        RowBox[{"ToString", "[", "#1", "]"}]}], "&"}], ",", 
      RowBox[{
       RowBox[{"If", "[", 
        RowBox[{
         RowBox[{
          RowBox[{
           RowBox[{"#", "[", 
            RowBox[{"[", "2", "]"}], "]"}], "===", 
           RowBox[{"Return", "[", "]"}]}], "||", 
          RowBox[{
           RowBox[{"#", "[", 
            RowBox[{"[", "2", "]"}], "]"}], "===", "Null"}]}], ",", 
         RowBox[{"#", "/.", 
          RowBox[{
           RowBox[{"#", "[", 
            RowBox[{"[", "2", "]"}], "]"}], "->", 
           "\"\<Aborted after \>\""}]}], ",", "#"}], "]"}], "/.", 
       RowBox[{"Second", " ", "\[Rule]", " ", "\"\<seconds\>\""}]}]}], "]"}], 
    "&"}]}]}]], "Input",
 CellLabel->"In[24]:=",ExpressionUUID->"3204656d-c584-4430-83ad-50f4f082c53b"],

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{"CF3d", "[", "x_", "]"}], ":=", 
   RowBox[{"If", "[", 
    RowBox[{"x", ",", 
     RowBox[{
      RowBox[{
      "stPrint", "[", "\"\<Testing for 3-dim conformal flatness...\>\"", 
       "]"}], ";", 
      RowBox[{"Block", "[", 
       RowBox[{
        RowBox[{"{", 
         RowBox[{"tmp$", "=", 
          RowBox[{
           RowBox[{"covD", "[", "Rdd", "]"}], "-", 
           RowBox[{"Outer", "[", 
            RowBox[{"Times", ",", "gdd", ",", 
             RowBox[{
              RowBox[{
               RowBox[{"covD", "[", "R", "]"}], "/", "2"}], "/", 
              RowBox[{"(", 
               RowBox[{"Dim", "-", "1"}], ")"}]}]}], "]"}]}]}], "}"}], ",", 
        RowBox[{"FaSi", "[", 
         RowBox[{"tmp$", "-", 
          RowBox[{"Transpose", "[", 
           RowBox[{"tmp$", ",", 
            RowBox[{"{", 
             RowBox[{"1", ",", "3", ",", "2"}], "}"}]}], "]"}]}], "]"}]}], 
       "]"}]}], ",", 
     RowBox[{
      RowBox[{
      "stPrint", "[", "\"\<3-dim conformal flatness not tested\>\"", "]"}], 
      ";", 
      RowBox[{"Return", "[", "1", "]"}]}]}], "]"}]}], ";"}]], "Input",
 CellLabel->"In[25]:=",ExpressionUUID->"7f69666b-39bf-4f16-bc63-af88803104fa"],

Cell[BoxData[
 RowBox[{"NPdefs1", ":=", 
  RowBox[{"(", 
   RowBox[{
    RowBox[{"$\[Pi]", "=", 
     RowBox[{"GenCoef", "[", 
      RowBox[{
       RowBox[{"d$f$", "[", "1", "]"}], ",", 
       RowBox[{
        RowBox[{"e", "[", "1", "]"}], "\[Wedge]", 
        RowBox[{"e", "[", "2", "]"}], "\[Wedge]", 
        RowBox[{"e", "[", "3", "]"}]}]}], "]"}]}], ";", 
    RowBox[{"\[Mu]", "=", 
     RowBox[{"GenCoef", "[", 
      RowBox[{
       RowBox[{"d$f$", "[", "1", "]"}], ",", 
       RowBox[{
        RowBox[{"e", "[", "1", "]"}], "\[Wedge]", 
        RowBox[{"e", "[", "3", "]"}], "\[Wedge]", 
        RowBox[{"e", "[", "4", "]"}]}]}], "]"}]}], ";", 
    RowBox[{"\[Tau]", "=", 
     RowBox[{"-", 
      RowBox[{"GenCoef", "[", 
       RowBox[{
        RowBox[{"d$f$", "[", "1", "]"}], ",", 
        RowBox[{
         RowBox[{"e", "[", "1", "]"}], "\[Wedge]", 
         RowBox[{"e", "[", "2", "]"}], "\[Wedge]", 
         RowBox[{"e", "[", "4", "]"}]}]}], "]"}]}]}], ";", 
    RowBox[{"\[Rho]", "=", 
     RowBox[{"-", 
      RowBox[{"GenCoef", "[", 
       RowBox[{
        RowBox[{"d$f$", "[", "1", "]"}], ",", 
        RowBox[{
         RowBox[{"e", "[", "2", "]"}], "\[Wedge]", 
         RowBox[{"e", "[", "3", "]"}], "\[Wedge]", 
         RowBox[{"e", "[", "4", "]"}]}]}], "]"}]}]}], ";", 
    RowBox[{"tmp$", "=", 
     RowBox[{"FacSimp", "[", 
      RowBox[{
       RowBox[{"d$f$", "[", "0", "]"}], "+", 
       RowBox[{"\[Tau]", " ", 
        RowBox[{
         RowBox[{"e", "[", "1", "]"}], "\[Wedge]", 
         RowBox[{"e", "[", "3", "]"}], "\[Wedge]", 
         RowBox[{"e", "[", "4", "]"}]}]}], "+", 
       RowBox[{"\[Rho]", " ", 
        RowBox[{
         RowBox[{"e", "[", "1", "]"}], "\[Wedge]", 
         RowBox[{"e", "[", "2", "]"}], "\[Wedge]", 
         RowBox[{"e", "[", "3", "]"}]}]}]}], "]"}]}], ";", 
    RowBox[{"\[Epsilon]", "=", 
     RowBox[{
      RowBox[{"GenCoef", "[", 
       RowBox[{"tmp$", ",", 
        RowBox[{
         RowBox[{"e", "[", "1", "]"}], "\[Wedge]", 
         RowBox[{"e", "[", "2", "]"}], "\[Wedge]", 
         RowBox[{"e", "[", "3", "]"}]}]}], "]"}], "/", "2"}]}], ";", 
    RowBox[{"\[Beta]", "=", 
     RowBox[{
      RowBox[{"GenCoef", "[", 
       RowBox[{"tmp$", ",", 
        RowBox[{
         RowBox[{"e", "[", "1", "]"}], "\[Wedge]", 
         RowBox[{"e", "[", "3", "]"}], "\[Wedge]", 
         RowBox[{"e", "[", "4", "]"}]}]}], "]"}], "/", "2"}]}], ";", 
    RowBox[{"\[Sigma]", "=", 
     RowBox[{"-", 
      RowBox[{"GenCoef", "[", 
       RowBox[{"tmp$", ",", 
        RowBox[{
         RowBox[{"e", "[", "1", "]"}], "\[Wedge]", 
         RowBox[{"e", "[", "2", "]"}], "\[Wedge]", 
         RowBox[{"e", "[", "4", "]"}]}]}], "]"}]}]}], ";", 
    RowBox[{"\[Kappa]", "=", 
     RowBox[{"-", 
      RowBox[{"GenCoef", "[", 
       RowBox[{"tmp$", ",", 
        RowBox[{
         RowBox[{"e", "[", "2", "]"}], "\[Wedge]", 
         RowBox[{"e", "[", "3", "]"}], "\[Wedge]", 
         RowBox[{"e", "[", "4", "]"}]}]}], "]"}]}]}], ";", 
    RowBox[{"tmp$", "=", 
     RowBox[{"FacSimp", "[", 
      RowBox[{
       RowBox[{"d$f$", "[", "2", "]"}], "-", 
       RowBox[{"$\[Pi]", " ", 
        RowBox[{
         RowBox[{"e", "[", "2", "]"}], "\[Wedge]", 
         RowBox[{"e", "[", "3", "]"}], "\[Wedge]", 
         RowBox[{"e", "[", "4", "]"}]}]}], "-", 
       RowBox[{"\[Mu]", " ", 
        RowBox[{
         RowBox[{"e", "[", "1", "]"}], "\[Wedge]", 
         RowBox[{"e", "[", "2", "]"}], "\[Wedge]", 
         RowBox[{"e", "[", "4", "]"}]}]}]}], "]"}]}], ";", 
    RowBox[{"\[Gamma]", "=", 
     RowBox[{
      RowBox[{"-", 
       RowBox[{"GenCoef", "[", 
        RowBox[{"tmp$", ",", 
         RowBox[{
          RowBox[{"e", "[", "1", "]"}], "\[Wedge]", 
          RowBox[{"e", "[", "2", "]"}], "\[Wedge]", 
          RowBox[{"e", "[", "4", "]"}]}]}], "]"}]}], "/", "2"}]}], ";", 
    RowBox[{"\[Alpha]", "=", 
     RowBox[{
      RowBox[{"-", 
       RowBox[{"GenCoef", "[", 
        RowBox[{"tmp$", ",", 
         RowBox[{
          RowBox[{"e", "[", "2", "]"}], "\[Wedge]", 
          RowBox[{"e", "[", "3", "]"}], "\[Wedge]", 
          RowBox[{"e", "[", "4", "]"}]}]}], "]"}]}], "/", "2"}]}], ";", 
    RowBox[{"\[Lambda]", "=", 
     RowBox[{"GenCoef", "[", 
      RowBox[{"tmp$", ",", 
       RowBox[{
        RowBox[{"e", "[", "1", "]"}], "\[Wedge]", 
        RowBox[{"e", "[", "2", "]"}], "\[Wedge]", 
        RowBox[{"e", "[", "3", "]"}]}]}], "]"}]}], ";", 
    RowBox[{"\[Nu]", "=", 
     RowBox[{"GenCoef", "[", 
      RowBox[{"tmp$", ",", 
       RowBox[{
        RowBox[{"e", "[", "1", "]"}], "\[Wedge]", 
        RowBox[{"e", "[", "3", "]"}], "\[Wedge]", 
        RowBox[{"e", "[", "4", "]"}]}]}], "]"}]}], ";", 
    RowBox[{
    "Print", "[", 
     "\"\<Spin coefficients \[Tau], \[Kappa], \[Rho], \[Sigma], \[Gamma], \
\[Epsilon], \[Alpha], \[Beta], \[Nu], $\[Pi], \[Lambda], \[Mu] defined\>\"", 
     "]"}], ";", 
    RowBox[{
     RowBox[{"Bar", "[", 
      RowBox[{"e", "[", "1", "]"}], "]"}], "=", 
     RowBox[{"e", "[", "1", "]"}]}], ";", 
    RowBox[{
     RowBox[{"Bar", "[", 
      RowBox[{"e", "[", "2", "]"}], "]"}], "=", 
     RowBox[{"e", "[", "2", "]"}]}], ";", 
    RowBox[{
     RowBox[{"Bar", "[", 
      RowBox[{"e", "[", "4", "]"}], "]"}], "=", 
     RowBox[{"e", "[", "3", "]"}]}], ";", 
    RowBox[{
     RowBox[{"Bar", "[", 
      RowBox[{"e", "[", "3", "]"}], "]"}], "=", 
     RowBox[{"e", "[", "4", "]"}]}], ";", 
    RowBox[{
     RowBox[{"Bar", "[", "x_", "]"}], ":=", "x"}], ";", 
    RowBox[{
     RowBox[{"\[CapitalDelta]", "[", "x_", "]"}], ":=", 
     RowBox[{"FacSimp", "[", 
      RowBox[{"p$D", "[", 
       RowBox[{"x", ",", "1"}], "]"}], "]"}]}], ";", 
    RowBox[{
     RowBox[{"\[GothicCapitalD]", "[", "x_", "]"}], ":=", 
     RowBox[{"FacSimp", "[", 
      RowBox[{"p$D", "[", 
       RowBox[{"x", ",", "2"}], "]"}], "]"}]}], ";", 
    RowBox[{
     RowBox[{"\[Delta]", "[", "x_", "]"}], ":=", 
     RowBox[{"FacSimp", "[", 
      RowBox[{"-", 
       RowBox[{"p$D", "[", 
        RowBox[{"x", ",", "4"}], "]"}]}], "]"}]}], ";", 
    RowBox[{
     RowBox[{"\[Delta]B", "[", "x_", "]"}], ":=", 
     RowBox[{"FacSimp", "[", 
      RowBox[{"-", 
       RowBox[{"p$D", "[", 
        RowBox[{"x", ",", "3"}], "]"}]}], "]"}]}], ";", 
    RowBox[{
    "Print", "[", 
     "\"\<Differential Operators \[GothicCapitalD][x_], \[CapitalDelta][x_], \
\[Delta][x_], \[Delta]B[x_] defined\>\"", "]"}], ";"}], ")"}]}]], "Input",
 CellLabel->"In[26]:=",ExpressionUUID->"c2a81ba0-377a-4bb8-9b27-df17ba68473a"],

Cell[BoxData[
 RowBox[{
  RowBox[{"NPdefs2", ":=", 
   RowBox[{"(", 
    RowBox[{
     RowBox[{
      RowBox[{"\[CapitalPhi]", "[", 
       RowBox[{"0", ",", " ", "0"}], "]"}], "=", 
      RowBox[{
       RowBox[{"Rdd", "[", 
        RowBox[{"[", 
         RowBox[{"2", ",", "2"}], "]"}], "]"}], "/", "2"}]}], ";", 
     RowBox[{
      RowBox[{"\[CapitalPhi]", "[", 
       RowBox[{"0", ",", " ", "1"}], "]"}], "=", 
      RowBox[{
       RowBox[{"-", 
        RowBox[{"Rdd", "[", 
         RowBox[{"[", 
          RowBox[{"2", ",", "4"}], "]"}], "]"}]}], "/", "2"}]}], ";", 
     RowBox[{
      RowBox[{"\[CapitalPhi]", "[", 
       RowBox[{"1", ",", " ", "0"}], "]"}], "=", 
      RowBox[{
       RowBox[{"-", 
        RowBox[{"Rdd", "[", 
         RowBox[{"[", 
          RowBox[{"2", ",", "3"}], "]"}], "]"}]}], "/", "2"}]}], ";", 
     RowBox[{
      RowBox[{"\[CapitalPhi]", "[", 
       RowBox[{"2", ",", " ", "2"}], "]"}], "=", 
      RowBox[{
       RowBox[{"Rdd", "[", 
        RowBox[{"[", 
         RowBox[{"1", ",", "1"}], "]"}], "]"}], "/", "2"}]}], ";", " ", 
     RowBox[{
      RowBox[{"\[CapitalPhi]", "[", 
       RowBox[{"2", ",", " ", "1"}], "]"}], "=", 
      RowBox[{
       RowBox[{"-", 
        RowBox[{"Rdd", "[", 
         RowBox[{"[", 
          RowBox[{"3", ",", "1"}], "]"}], "]"}]}], "/", "2"}]}], ";", 
     RowBox[{
      RowBox[{"\[CapitalPhi]", "[", 
       RowBox[{"1", ",", " ", "2"}], "]"}], "=", 
      RowBox[{
       RowBox[{"-", 
        RowBox[{"Rdd", "[", 
         RowBox[{"[", 
          RowBox[{"4", ",", "1"}], "]"}], "]"}]}], "/", "2"}]}], ";", 
     RowBox[{
      RowBox[{"\[CapitalPhi]", "[", 
       RowBox[{"0", ",", " ", "2"}], "]"}], "=", 
      RowBox[{
       RowBox[{"Rdd", "[", 
        RowBox[{"[", 
         RowBox[{"4", ",", "4"}], "]"}], "]"}], "/", "2"}]}], ";", 
     RowBox[{
      RowBox[{"\[CapitalPhi]", "[", 
       RowBox[{"2", ",", " ", "0"}], "]"}], "=", 
      RowBox[{
       RowBox[{"Rdd", "[", 
        RowBox[{"[", 
         RowBox[{"3", ",", "3"}], "]"}], "]"}], "/", "2"}]}], ";", " ", 
     RowBox[{
      RowBox[{"\[CapitalPhi]", "[", 
       RowBox[{"1", ",", " ", "1"}], "]"}], "=", 
      RowBox[{"FaSi", "[", 
       RowBox[{
        RowBox[{"(", 
         RowBox[{
          RowBox[{"Rdd", "[", 
           RowBox[{"[", 
            RowBox[{"1", ",", "2"}], "]"}], "]"}], "+", 
          RowBox[{"Rdd", "[", 
           RowBox[{"[", 
            RowBox[{"3", ",", "4"}], "]"}], "]"}]}], ")"}], "/", "4"}], 
       "]"}]}], ";", 
     RowBox[{"\[CapitalLambda]", "=", 
      RowBox[{
       RowBox[{"-", "R"}], "/", "24"}]}], ";", 
     RowBox[{
     "tmp$", "=", 
      "\"\<NP variables \[CapitalPhi][i,j], \[CapitalLambda] \>\""}], ";", 
     RowBox[{"If", "[", 
      RowBox[{
       RowBox[{
        RowBox[{"Head", "[", "Wdddd", "]"}], "=!=", "Symbol"}], ",", 
       RowBox[{
        RowBox[{
         RowBox[{"\[CapitalPsi]", "[", "0", "]"}], "=", 
         RowBox[{"-", 
          RowBox[{"Wdddd", "[", 
           RowBox[{"[", 
            RowBox[{"2", ",", "4", ",", "2", ",", "4"}], "]"}], "]"}]}]}], 
        ";", 
        RowBox[{
         RowBox[{"\[CapitalPsi]", "[", "1", "]"}], "=", 
         RowBox[{"Wdddd", "[", 
          RowBox[{"[", 
           RowBox[{"2", ",", "4", ",", "2", ",", "1"}], "]"}], "]"}]}], ";", 
        RowBox[{
         RowBox[{"\[CapitalPsi]", "[", "2", "]"}], "=", 
         RowBox[{"-", 
          RowBox[{"Wdddd", "[", 
           RowBox[{"[", 
            RowBox[{"2", ",", "4", ",", "3", ",", "1"}], "]"}], "]"}]}]}], 
        ";", " ", 
        RowBox[{
         RowBox[{"\[CapitalPsi]", "[", "3", "]"}], "=", 
         RowBox[{"Wdddd", "[", 
          RowBox[{"[", 
           RowBox[{"2", ",", "1", ",", "3", ",", "1"}], "]"}], "]"}]}], ";", 
        RowBox[{
         RowBox[{"\[CapitalPsi]", "[", "4", "]"}], "=", 
         RowBox[{"-", 
          RowBox[{"Wdddd", "[", 
           RowBox[{"[", 
            RowBox[{"3", ",", "1", ",", "3", ",", "1"}], "]"}], "]"}]}]}], 
        ";", 
        RowBox[{"tmp$", "=", 
         RowBox[{"tmp$", "<>", "\"\<and \[CapitalPsi][i] \>\""}]}]}]}], "]"}],
      ";", " ", 
     RowBox[{"Print", "[", 
      RowBox[{"tmp$", "<>", "\"\<defined\>\""}], "]"}], ";"}], ")"}]}], 
  ";"}]], "Input",
 CellLabel->"In[27]:=",ExpressionUUID->"6248c485-8c82-4d05-97dc-cc342b9ba8c7"],

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{"inn", "[", 
    RowBox[{"y_Wedge", ",", "x_"}], "]"}], ":=", 
   RowBox[{"inn", "[", 
    RowBox[{
     RowBox[{"Rest", "[", "y", "]"}], ",", 
     RowBox[{"inn", "[", 
      RowBox[{
       RowBox[{"First", "[", "y", "]"}], ",", "x"}], "]"}]}], "]"}]}], ";", 
  RowBox[{
   RowBox[{"inn", "[", 
    RowBox[{
     RowBox[{"e", "[", "a_", "]"}], ",", 
     RowBox[{"x_", "+", "y_"}]}], "]"}], ":=", 
   RowBox[{
    RowBox[{"inn", "[", 
     RowBox[{
      RowBox[{"e", "[", "a", "]"}], ",", "x"}], "]"}], "+", 
    RowBox[{"inn", "[", 
     RowBox[{
      RowBox[{"e", "[", "a", "]"}], ",", "y"}], "]"}]}]}], ";", 
  RowBox[{
   RowBox[{"inn", "[", 
    RowBox[{
     RowBox[{"e", "[", "a_", "]"}], ",", 
     RowBox[{"x_", "*", "y_"}]}], "]"}], ":=", 
   RowBox[{
    RowBox[{"x", "*", 
     RowBox[{"inn", "[", 
      RowBox[{
       RowBox[{"e", "[", "a", "]"}], ",", "y"}], "]"}]}], "/;", 
    RowBox[{
     RowBox[{"FormDegree", "[", "x", "]"}], "===", "0"}]}]}], ";", 
  RowBox[{
   RowBox[{"inn", "[", 
    RowBox[{
     RowBox[{"e", "[", "a_", "]"}], ",", "x_"}], "]"}], ":=", 
   RowBox[{"0", "/;", 
    RowBox[{
     RowBox[{"FormDegree", "[", "x", "]"}], "===", "0"}]}]}], ";", 
  RowBox[{
   RowBox[{"inn", "[", 
    RowBox[{
     RowBox[{"e", "[", "a_", "]"}], ",", "x_Wedge"}], "]"}], ":=", 
   RowBox[{
    RowBox[{
     RowBox[{"inn", "[", 
      RowBox[{
       RowBox[{"e", "[", "a", "]"}], ",", 
       RowBox[{"First", "[", "x", "]"}]}], "]"}], "*", 
     RowBox[{"Rest", "[", "x", "]"}]}], "+", 
    RowBox[{
     RowBox[{
      RowBox[{"(", 
       RowBox[{"-", "1"}], ")"}], "^", 
      RowBox[{"FormDegree", "[", 
       RowBox[{"First", "[", "x", "]"}], "]"}]}], "*", 
     RowBox[{
      RowBox[{"First", "[", "x", "]"}], "\[Wedge]", 
      RowBox[{"inn", "[", 
       RowBox[{
        RowBox[{"e", "[", "a", "]"}], ",", 
        RowBox[{"Rest", "[", "x", "]"}]}], "]"}]}]}]}]}], ";", 
  RowBox[{
   RowBox[{"inn", "[", 
    RowBox[{
     RowBox[{"e", "[", "a_", "]"}], ",", 
     RowBox[{"e", "[", "b_", "]"}]}], "]"}], ":=", 
   RowBox[{"gUU", "[", 
    RowBox[{"[", 
     RowBox[{"a", ",", "b"}], "]"}], "]"}]}], ";"}]], "Input",
 CellLabel->"In[28]:=",ExpressionUUID->"7a8411a8-663f-45ae-82f3-e02f0347549d"],

Cell[BoxData[
 RowBox[{
  RowBox[{"TensRnk", "[", "x_", "]"}], ":=", 
  RowBox[{"If", "[", 
   RowBox[{
    RowBox[{
     RowBox[{"Head", "[", "x", "]"}], "===", "List"}], ",", 
    RowBox[{"Length", "[", 
     RowBox[{"Dimensions", "[", "x", "]"}], "]"}], ",", "0"}], 
   "]"}]}]], "Input",
 CellLabel->"In[29]:=",ExpressionUUID->"b5a2b689-66f6-49b5-b9c4-42483032d898"],

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{"MoveIndex", "[", 
    RowBox[{"x_", ",", "i_", ",", "g_"}], "]"}], ":=", 
   RowBox[{"Block", "[", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{
       RowBox[{"rnk1", "=", 
        RowBox[{"TensRnk", "[", "x", "]"}]}], ",", "indL"}], "}"}], ",", 
     RowBox[{"Which", "[", 
      RowBox[{
       RowBox[{"i", "===", "1"}], ",", 
       RowBox[{"g", ".", "x"}], ",", 
       RowBox[{"i", "===", "rnk1"}], ",", 
       RowBox[{"x", ".", "g"}], ",", "True", ",", 
       RowBox[{
        RowBox[{"indL", "=", 
         RowBox[{
          RowBox[{"Range", "[", "rnk1", "]"}], "/.", 
          RowBox[{"{", 
           RowBox[{
            RowBox[{"i", "->", "1"}], ",", 
            RowBox[{"1", "->", "i"}]}], "}"}]}]}], ";", 
        RowBox[{"Transpose", "[", 
         RowBox[{
          RowBox[{"g", ".", 
           RowBox[{"Transpose", "[", 
            RowBox[{"x", ",", "indL"}], "]"}]}], ",", "indL"}], "]"}]}]}], 
      "]"}]}], "]"}]}], ";"}]], "Input",
 CellLabel->"In[30]:=",ExpressionUUID->"d1ed3cf3-4379-4f76-a385-59a39b6d19c9"],

Cell[BoxData[
 RowBox[{"DEF$LWR", ":=", 
  RowBox[{"(", 
   RowBox[{
    RowBox[{
     RowBox[{"Lower", "[", 
      RowBox[{"x_", ",", "i__"}], "]"}], ":=", 
     RowBox[{
      RowBox[{"Lower", "[", 
       RowBox[{"x", ",", "i"}], "]"}], "=", 
      RowBox[{"FacSimp", "[", 
       RowBox[{
        RowBox[{"FoldList", "[", 
         RowBox[{
          RowBox[{
           RowBox[{"MoveIndex", "[", 
            RowBox[{"#1", ",", "#2", ",", "gdd"}], "]"}], "&"}], ",", "x", 
          ",", 
          RowBox[{"Flatten", "[", 
           RowBox[{"{", "i", "}"}], "]"}]}], "]"}], "[", 
        RowBox[{"[", 
         RowBox[{"-", "1"}], "]"}], "]"}], "]"}]}]}], ";"}], ")"}]}]], "Input",
 CellLabel->"In[31]:=",ExpressionUUID->"2fcab2c2-b63e-49ad-bea2-50dcda4d4e6c"],

Cell[BoxData[
 RowBox[{"DEF$RSE", ":=", 
  RowBox[{"(", 
   RowBox[{
    RowBox[{
     RowBox[{"Raise", "[", 
      RowBox[{"x_", ",", "i__"}], "]"}], ":=", 
     RowBox[{
      RowBox[{"Raise", "[", 
       RowBox[{"x", ",", "i"}], "]"}], "=", 
      RowBox[{"FacSimp", "[", 
       RowBox[{
        RowBox[{"FoldList", "[", 
         RowBox[{
          RowBox[{
           RowBox[{"MoveIndex", "[", 
            RowBox[{"#1", ",", "#2", ",", "gUU"}], "]"}], "&"}], ",", "x", 
          ",", 
          RowBox[{"Flatten", "[", 
           RowBox[{"{", "i", "}"}], "]"}]}], "]"}], "[", 
        RowBox[{"[", 
         RowBox[{"-", "1"}], "]"}], "]"}], "]"}]}]}], ";"}], ")"}]}]], "Input",
 CellLabel->"In[32]:=",ExpressionUUID->"2baa0b64-a045-415c-8fbe-f36f3c5317ab"],

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{"multiDot", "[", 
    RowBox[{"x_", ",", "y_", ",", "indPr__"}], "]"}], ":=", 
   RowBox[{"Block", "[", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{
       RowBox[{"rnk1", "=", 
        RowBox[{"TensRnk", "[", "x", "]"}]}], ",", 
       RowBox[{"rnk2", "=", 
        RowBox[{"TensRnk", "[", "y", "]"}]}], ",", 
       RowBox[{"indL", "=", 
        RowBox[{"Sort", "/@", 
         RowBox[{"Transpose", "[", 
          RowBox[{"{", "indPr", "}"}], "]"}]}]}], ",", 
       RowBox[{"ordPr", "=", 
        RowBox[{"Sort", "[", 
         RowBox[{"{", "indPr", "}"}], "]"}]}]}], "}"}], ",", 
     RowBox[{
      RowBox[{"If", "[", 
       RowBox[{
        RowBox[{"!", 
         RowBox[{"And", "@@", 
          RowBox[{"MapThread", "[", 
           RowBox[{
            RowBox[{
             RowBox[{"SameQ", "[", 
              RowBox[{
               RowBox[{
                RowBox[{"Dimensions", "[", "x", "]"}], "[", 
                RowBox[{"[", "#1", "]"}], "]"}], ",", 
               RowBox[{
                RowBox[{"Dimensions", "[", "y", "]"}], "[", 
                RowBox[{"[", "#2", "]"}], "]"}]}], "]"}], "&"}], ",", 
            RowBox[{"Transpose", "[", "ordPr", "]"}]}], "]"}]}]}], ",", 
        RowBox[{
         RowBox[{"er$Wrn", "[", "3", "]"}], ";", 
         RowBox[{"Return", "[", "]"}]}]}], "]"}], ";", 
      RowBox[{"If", "[", 
       RowBox[{
        RowBox[{
         RowBox[{
          RowBox[{"Union", "[", 
           RowBox[{"First", "[", "indL", "]"}], "]"}], "=!=", 
          RowBox[{"First", "[", "indL", "]"}]}], "||", 
         RowBox[{
          RowBox[{"indL", "[", 
           RowBox[{"[", 
            RowBox[{"1", ",", 
             RowBox[{"-", "1"}]}], "]"}], "]"}], ">", "rnk1"}], "||", 
         RowBox[{
          RowBox[{"Union", "[", 
           RowBox[{"indL", "[", 
            RowBox[{"[", "2", "]"}], "]"}], "]"}], "=!=", 
          RowBox[{"indL", "[", 
           RowBox[{"[", "2", "]"}], "]"}]}], "||", 
         RowBox[{
          RowBox[{"Last", "[", 
           RowBox[{"indL", "[", 
            RowBox[{"[", "2", "]"}], "]"}], "]"}], ">", "rnk2"}]}], ",", 
        RowBox[{
         RowBox[{"er$Wrn", "[", "2", "]"}], ";", 
         RowBox[{"Return", "[", "]"}]}]}], "]"}], ";", 
      RowBox[{"Which", "[", 
       RowBox[{
        RowBox[{
         RowBox[{"Length", "[", "ordPr", "]"}], "===", "1"}], ",", 
        RowBox[{"FacSimp", "[", 
         RowBox[{"dotOne", "[", 
          RowBox[{"x", ",", "y", ",", "indPr"}], "]"}], "]"}], ",", 
        RowBox[{
         RowBox[{"rnk1", "===", "rnk2"}], "&&", 
         RowBox[{"rnk1", "===", 
          RowBox[{"Length", "[", "ordPr", "]"}]}]}], ",", 
        RowBox[{"FacSimp", "[", 
         RowBox[{"dotAll", "[", 
          RowBox[{"x", ",", "y", ",", "ordPr"}], "]"}], "]"}], ",", "True", 
        ",", 
        RowBox[{"OKindCon", "[", 
         RowBox[{
          RowBox[{"dotOne", "[", 
           RowBox[{"x", ",", "y", ",", 
            RowBox[{"First", "[", "ordPr", "]"}]}], "]"}], ",", 
          RowBox[{"newPrList", "[", 
           RowBox[{
            RowBox[{
             RowBox[{"ReplaceAll", "[", 
              RowBox[{"#", ",", 
               RowBox[{
                RowBox[{"{", 
                 RowBox[{"a_", ",", "b_"}], "}"}], "\[RuleDelayed]", 
                RowBox[{"{", 
                 RowBox[{"a", ",", 
                  RowBox[{"b", "+", "rnk1"}]}], "}"}]}]}], "]"}], "&"}], "/@",
             "ordPr"}], "]"}]}], "]"}]}], "]"}]}]}], "]"}]}], ";"}]], "Input",
 CellLabel->"In[33]:=",ExpressionUUID->"92634e6c-94b2-415e-869f-f8d12849687c"],

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{"dotOne", "[", 
    RowBox[{"x_", ",", "y_", ",", 
     RowBox[{"{", 
      RowBox[{"i_", ",", "j_"}], "}"}]}], "]"}], ":=", 
   RowBox[{"Block", "[", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{
       RowBox[{"rnk1", "=", 
        RowBox[{"TensRnk", "[", "x", "]"}]}], ",", 
       RowBox[{"rnk2", "=", 
        RowBox[{"TensRnk", "[", "y", "]"}]}], ",", 
       RowBox[{"tmp$", "=", 
        RowBox[{"FormDegree", "[", "0", "]"}]}]}], "}"}], ",", 
     RowBox[{
      RowBox[{"If", "[", 
       RowBox[{
        RowBox[{
         RowBox[{"tmp$", "===", "0"}], "&&", 
         RowBox[{
          RowBox[{"FormDegree", "[", "x", "]"}], ">", "0"}], "&&", 
         RowBox[{
          RowBox[{"FormDegree", "[", "y", "]"}], ">", "0"}]}], ",", 
        RowBox[{"tmp$", "=", "Wedge"}], ",", 
        RowBox[{"tmp$", "=", "Dot"}]}], "]"}], ";", 
      RowBox[{"tmp$", "[", 
       RowBox[{
        RowBox[{"Transpose", "[", 
         RowBox[{"x", ",", 
          RowBox[{"Join", "[", 
           RowBox[{
            RowBox[{"Range", "[", 
             RowBox[{"i", "-", "1"}], "]"}], ",", 
            RowBox[{"RotateRight", "[", 
             RowBox[{"Range", "[", 
              RowBox[{"i", ",", "rnk1"}], "]"}], "]"}]}], "]"}]}], "]"}], ",", 
        RowBox[{"Transpose", "[", 
         RowBox[{"y", ",", 
          RowBox[{"Join", "[", 
           RowBox[{
            RowBox[{"RotateLeft", "[", 
             RowBox[{"Range", "[", "j", "]"}], "]"}], ",", 
            RowBox[{"Range", "[", 
             RowBox[{
              RowBox[{"j", "+", "1"}], ",", "rnk2"}], "]"}]}], "]"}]}], 
         "]"}]}], "]"}]}]}], "]"}]}], ";"}]], "Input",
 CellLabel->"In[34]:=",ExpressionUUID->"87b10a3f-f08f-4ce7-aa27-9e8f482d1029"],

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{"dotAll", "[", 
    RowBox[{"x_", ",", "y_", ",", "indPr_"}], "]"}], ":=", 
   RowBox[{"Block", "[", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{"s$", ",", "allInd", ",", "sumInd", ",", 
       RowBox[{"tmp$", "=", 
        RowBox[{"FormDegree", "[", "0", "]"}]}]}], "}"}], ",", 
     RowBox[{
      RowBox[{"allInd", "=", 
       RowBox[{"s$", "/@", 
        RowBox[{"Range", "[", 
         RowBox[{"Length", "[", "indPr", "]"}], "]"}]}]}], ";", 
      RowBox[{"allInd", "=", 
       RowBox[{"{", 
        RowBox[{"allInd", ",", 
         RowBox[{"allInd", "/.", 
          RowBox[{"Map", "[", 
           RowBox[{
            RowBox[{
             RowBox[{"Rule", "[", 
              RowBox[{
               RowBox[{"#", "[", 
                RowBox[{"[", "1", "]"}], "]"}], ",", 
               RowBox[{"#", "[", 
                RowBox[{"[", "2", "]"}], "]"}]}], "]"}], "&"}], ",", 
            RowBox[{"RotateLeft", "/@", "indPr"}]}], "]"}]}]}], "}"}]}], ";", 
      RowBox[{"sumInd", "=", 
       RowBox[{"Transpose", "[", 
        RowBox[{"{", 
         RowBox[{
          RowBox[{"First", "[", "allInd", "]"}], ",", 
          RowBox[{"Dimensions", "[", "x", "]"}]}], "}"}], "]"}]}], ";", 
      RowBox[{"If", "[", 
       RowBox[{
        RowBox[{
         RowBox[{"tmp$", "===", "0"}], "&&", 
         RowBox[{
          RowBox[{"FormDegree", "[", "x", "]"}], ">", "0"}], "&&", 
         RowBox[{
          RowBox[{"FormDegree", "[", "y", "]"}], ">", "0"}]}], ",", 
        RowBox[{"tmp$", "=", "Wedge"}], ",", 
        RowBox[{"tmp$", "=", "Times"}]}], "]"}], ";", 
      RowBox[{"Sum", "@@", 
       RowBox[{"{", 
        RowBox[{
         RowBox[{"Unevaluated", "[", 
          RowBox[{"tmp$", "[", 
           RowBox[{
            RowBox[{"x", "[", 
             RowBox[{"[", 
              RowBox[{"Sequence", "@@", 
               RowBox[{"First", "[", "allInd", "]"}]}], "]"}], "]"}], ",", 
            RowBox[{"y", "[", 
             RowBox[{"[", 
              RowBox[{"Sequence", "@@", 
               RowBox[{"allInd", "[", 
                RowBox[{"[", "2", "]"}], "]"}]}], "]"}], "]"}]}], "]"}], 
          "]"}], ",", 
         RowBox[{"Sequence", "@@", "sumInd"}]}], "}"}]}]}]}], "]"}]}], 
  ";"}]], "Input",
 CellLabel->"In[35]:=",ExpressionUUID->"eb8b549c-ac0d-46cf-b6f2-89aca31387be"],

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{"Contract", "[", 
    RowBox[{"x_", ",", "indPr__"}], "]"}], ":=", 
   RowBox[{"Block", "[", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{
       RowBox[{"rnk1", "=", 
        RowBox[{"TensRnk", "[", "x", "]"}]}], ",", 
       RowBox[{"indL", "=", 
        RowBox[{"Flatten", "[", 
         RowBox[{"{", "indPr", "}"}], "]"}]}]}], "}"}], ",", 
     RowBox[{
      RowBox[{"If", "[", 
       RowBox[{
        RowBox[{"!", 
         RowBox[{"And", "@@", 
          RowBox[{"Map", "[", 
           RowBox[{
            RowBox[{
             RowBox[{"SameQ", "[", 
              RowBox[{
               RowBox[{
                RowBox[{"Dimensions", "[", "x", "]"}], "[", 
                RowBox[{"[", 
                 RowBox[{"#", "[", 
                  RowBox[{"[", "1", "]"}], "]"}], "]"}], "]"}], ",", 
               RowBox[{
                RowBox[{"Dimensions", "[", "x", "]"}], "[", 
                RowBox[{"[", 
                 RowBox[{"#", "[", 
                  RowBox[{"[", "2", "]"}], "]"}], "]"}], "]"}]}], "]"}], 
             "&"}], ",", 
            RowBox[{"{", "indPr", "}"}]}], "]"}]}]}], ",", 
        RowBox[{
         RowBox[{"er$Wrn", "[", "3", "]"}], ";", 
         RowBox[{"Return", "[", "]"}]}]}], "]"}], ";", 
      RowBox[{"If", "[", 
       RowBox[{
        RowBox[{
         RowBox[{
          RowBox[{"Length", "[", 
           RowBox[{"Union", "[", "indL", "]"}], "]"}], "<", 
          RowBox[{"Length", "[", "indL", "]"}]}], "||", 
         RowBox[{
          RowBox[{"Length", "[", "indL", "]"}], ">", "rnk1"}], "||", 
         RowBox[{
          RowBox[{
           RowBox[{"Sort", "[", "indL", "]"}], "[", 
           RowBox[{"[", 
            RowBox[{"-", "1"}], "]"}], "]"}], ">", "rnk1"}]}], ",", 
        RowBox[{
         RowBox[{"er$Wrn", "[", "2", "]"}], ";", 
         RowBox[{"Return", "[", "]"}]}], ",", 
        RowBox[{"OKindCon", "[", 
         RowBox[{"x", ",", 
          RowBox[{"Sort", "[", 
           RowBox[{"Sort", "/@", 
            RowBox[{"{", "indPr", "}"}]}], "]"}]}], "]"}]}], "]"}]}]}], 
    "]"}]}], ";"}]], "Input",
 CellLabel->"In[36]:=",ExpressionUUID->"16771052-1a88-4133-89d8-a2f9925431e9"],

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{"newPrList", "[", "x_", "]"}], ":=", 
   RowBox[{
    RowBox[{
     RowBox[{"Rest", "[", "x", "]"}], "-", "1"}], "/.", 
    RowBox[{"k_", ":>", 
     RowBox[{
      RowBox[{"k", "-", "1"}], "/;", 
      RowBox[{"k", ">", 
       RowBox[{
        RowBox[{"x", "[", 
         RowBox[{"[", 
          RowBox[{"1", ",", "2"}], "]"}], "]"}], "-", "1"}]}]}]}]}]}], 
  ";"}]], "Input",
 CellLabel->"In[37]:=",ExpressionUUID->"4f1a4e59-d5c4-4838-8318-d3611002589e"],

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{"OKindCon", "[", 
    RowBox[{"x_", ",", "indPr_"}], "]"}], ":=", 
   RowBox[{
    RowBox[{"FacSimp", "[", 
     RowBox[{"ConOne", "[", 
      RowBox[{"x", ",", 
       RowBox[{"First", "[", "indPr", "]"}]}], "]"}], "]"}], "/;", 
    RowBox[{
     RowBox[{"Length", "[", "indPr", "]"}], "===", "1"}]}]}], ";", 
  RowBox[{
   RowBox[{"OKindCon", "[", 
    RowBox[{"x_", ",", "indPr_"}], "]"}], ":=", 
   RowBox[{"OKindCon", "[", 
    RowBox[{
     RowBox[{"ConOne", "[", 
      RowBox[{"x", ",", 
       RowBox[{"First", "[", "indPr", "]"}]}], "]"}], ",", 
     RowBox[{"newPrList", "[", "indPr", "]"}]}], "]"}]}], ";"}]], "Input",
 CellLabel->"In[38]:=",ExpressionUUID->"dd873a1e-d9a8-4d91-91b0-ee5ef1ff8e78"],

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{"ConOne", "[", 
    RowBox[{"x_", ",", 
     RowBox[{"{", 
      RowBox[{"i_", ",", "j_"}], "}"}]}], "]"}], ":=", 
   RowBox[{"Block", "[", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{
       RowBox[{"rnk1", "=", 
        RowBox[{"TensRnk", "[", "x", "]"}]}], ",", "tr1List", ",", 
       "tr2List"}], "}"}], ",", 
     RowBox[{
      RowBox[{"tr1List", "=", 
       RowBox[{
        RowBox[{"(", 
         RowBox[{
          RowBox[{"Range", "[", "rnk1", "]"}], "/.", 
          RowBox[{"{", 
           RowBox[{"j", "->", "i"}], "}"}]}], ")"}], "/.", 
        RowBox[{"k_", ":>", 
         RowBox[{
          RowBox[{"k", "-", "1"}], "/;", 
          RowBox[{"k", ">", "j"}]}]}]}]}], ";", 
      RowBox[{"tr2List", "=", 
       RowBox[{"Join", "[", 
        RowBox[{
         RowBox[{"Range", "[", 
          RowBox[{"i", "-", "1"}], "]"}], ",", 
         RowBox[{"RotateRight", "[", 
          RowBox[{"Range", "[", 
           RowBox[{"i", ",", 
            RowBox[{"rnk1", "-", "1"}]}], "]"}], "]"}]}], "]"}]}], ";", 
      RowBox[{"Apply", "[", 
       RowBox[{"Plus", ",", 
        RowBox[{"Transpose", "[", 
         RowBox[{
          RowBox[{"Transpose", "[", 
           RowBox[{"x", ",", "tr1List"}], "]"}], ",", "tr2List"}], "]"}], ",", 
        RowBox[{"{", 
         RowBox[{"rnk1", "-", "2"}], "}"}]}], "]"}]}]}], "]"}]}], 
  ";"}]], "Input",
 CellLabel->"In[39]:=",ExpressionUUID->"66d84cbb-3b78-4443-9bd7-f4ec60b940cc"],

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{"er$Wrn", "[", "2", "]"}], ":=", 
   RowBox[{
   "stPrint", "[", "\"\<Wrong tensor rank or number(s) of indices!\>\"", 
    "]"}]}], ";", 
  RowBox[{
   RowBox[{"er$Wrn", "[", "3", "]"}], ":=", 
   RowBox[{
   "stPrint", "[", "\"\<Summed indices have unequal dimensions!\>\"", "]"}]}],
   ";"}]], "Input",
 CellLabel->"In[40]:=",ExpressionUUID->"b1569ead-e43f-465e-89f3-923edb53c9df"],

Cell[BoxData[
 RowBox[{"DEF$covD", ":=", 
  RowBox[{"(", 
   RowBox[{
    RowBox[{
     RowBox[{"covD", "[", 
      RowBox[{"x_List", ",", "y_List"}], "]"}], ":=", 
     RowBox[{
      RowBox[{"covD", "[", 
       RowBox[{"x", ",", "y"}], "]"}], "=", 
      RowBox[{"c$D", "[", 
       RowBox[{"x", ",", "y"}], "]"}]}]}], ";", 
    RowBox[{
     RowBox[{"covD", "[", 
      RowBox[{"x_", ",", "y_List"}], "]"}], ":=", 
     RowBox[{"If", "[", 
      RowBox[{
       RowBox[{
        RowBox[{"Length", "[", "y", "]"}], ">", "0"}], ",", 
       RowBox[{"er$Wrn", "[", "2", "]"}], ",", 
       RowBox[{"covD", "[", "x", "]"}]}], "]"}]}], ";", 
    RowBox[{
     RowBox[{"covD", "[", "x_", "]"}], ":=", 
     RowBox[{
      RowBox[{"covD", "[", "x", "]"}], "=", 
      RowBox[{"c$D", "[", "x", "]"}]}]}], ";"}], ")"}]}]], "Input",
 CellLabel->"In[41]:=",ExpressionUUID->"7d5b3e04-8321-48b3-b5d7-05f343d6a786"],

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{"c$D", "[", 
    RowBox[{"x_", ",", 
     RowBox[{"UpList_", ":", 
      RowBox[{"{", "}"}]}]}], "]"}], ":=", 
   RowBox[{"Module", "[", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{"k", "=", 
       RowBox[{"TensRnk", "[", "x", "]"}]}], "}"}], ",", 
     RowBox[{
      RowBox[{"If", "[", 
       RowBox[{
        RowBox[{
         RowBox[{
          RowBox[{"Length", "[", "UpList", "]"}], ">", "0"}], "&&", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{
            RowBox[{"Length", "[", 
             RowBox[{"Flatten", "[", "UpList", "]"}], "]"}], ">", "k"}], "||", 
           RowBox[{
            RowBox[{
             RowBox[{"Sort", "[", 
              RowBox[{"Flatten", "[", "UpList", "]"}], "]"}], "[", 
             RowBox[{"[", 
              RowBox[{"-", "1"}], "]"}], "]"}], ">", "k"}]}], ")"}]}], ",", 
        RowBox[{
         RowBox[{"er$Wrn", "[", "2", "]"}], ";", 
         RowBox[{"Return", "[", "]"}]}]}], "]"}], ";", 
      RowBox[{"If", "[", 
       RowBox[{
        RowBox[{
         RowBox[{"Head", "[", "x", "]"}], "===", "List"}], ",", 
        RowBox[{"Array", "[", 
         RowBox[{
          RowBox[{"cDcomp", "[", 
           RowBox[{"x", ",", "k", ",", "UpList"}], "]"}], ",", 
          RowBox[{"Table", "[", 
           RowBox[{"Dim", ",", 
            RowBox[{"{", 
             RowBox[{"k", "+", "1"}], "}"}]}], "]"}]}], "]"}], ",", 
        RowBox[{"FaSi", "[", 
         RowBox[{"Array", "[", 
          RowBox[{
           RowBox[{
            RowBox[{"p$D", "[", 
             RowBox[{"x", ",", "#"}], "]"}], "&"}], ",", 
           RowBox[{"{", "Dim", "}"}]}], "]"}], "]"}]}], "]"}]}]}], "]"}]}], 
  ";"}]], "Input",
 CellLabel->"In[42]:=",ExpressionUUID->"ba354cf9-4cc9-4834-918e-0616b39a9a1e"],

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{
    RowBox[{"cDcomp", "[", 
     RowBox[{"x_", ",", "rnk_", ",", 
      RowBox[{"UpList_", ":", 
       RowBox[{"{", "}"}]}]}], "]"}], "[", "y__", "]"}], ":=", 
   RowBox[{"Block", "[", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{"i$", ",", "j$", ",", 
       RowBox[{"y$", "=", 
        RowBox[{"Drop", "[", 
         RowBox[{
          RowBox[{"{", "y", "}"}], ",", 
          RowBox[{"-", "1"}]}], "]"}]}], ",", 
       RowBox[{"z$", "=", 
        RowBox[{"Last", "[", 
         RowBox[{"{", "y", "}"}], "]"}]}]}], "}"}], ",", 
     RowBox[{"FaSi", "[", 
      RowBox[{
       RowBox[{"p$D", "[", 
        RowBox[{
         RowBox[{"x", "[", 
          RowBox[{"[", 
           RowBox[{"Sequence", "@@", "y$"}], "]"}], "]"}], ",", "z$"}], "]"}],
        "+", 
       RowBox[{"Sum", "[", 
        RowBox[{
         RowBox[{"If", "[", 
          RowBox[{
           RowBox[{"MemberQ", "[", 
            RowBox[{"UpList", ",", "i$"}], "]"}], ",", 
           RowBox[{
            RowBox[{"GUdd", "[", 
             RowBox[{"[", 
              RowBox[{
               RowBox[{"y$", "[", 
                RowBox[{"[", "i$", "]"}], "]"}], ",", "z$", ",", "j$"}], 
              "]"}], "]"}], 
            RowBox[{"x", "[", 
             RowBox[{"[", 
              RowBox[{"Sequence", "@@", 
               RowBox[{"ReplacePart", "[", 
                RowBox[{"y$", ",", "j$", ",", "i$"}], "]"}]}], "]"}], "]"}]}],
            ",", 
           RowBox[{
            RowBox[{"-", 
             RowBox[{"GUdd", "[", 
              RowBox[{"[", 
               RowBox[{"j$", ",", "z$", ",", 
                RowBox[{"y$", "[", 
                 RowBox[{"[", "i$", "]"}], "]"}]}], "]"}], "]"}]}], 
            RowBox[{"x", "[", 
             RowBox[{"[", 
              RowBox[{"Sequence", "@@", 
               RowBox[{"ReplacePart", "[", 
                RowBox[{"y$", ",", "j$", ",", "i$"}], "]"}]}], "]"}], 
             "]"}]}]}], "]"}], ",", 
         RowBox[{"{", 
          RowBox[{"j$", ",", "Dim"}], "}"}], ",", 
         RowBox[{"{", 
          RowBox[{"i$", ",", "rnk"}], "}"}]}], "]"}]}], "]"}]}], "]"}]}], 
  ";"}]], "Input",
 CellLabel->"In[43]:=",ExpressionUUID->"068211a7-5d71-4306-b096-776b550459dc"],

Cell[BoxData[
 RowBox[{"DEF$covDiv", ":=", 
  RowBox[{"(", 
   RowBox[{
    RowBox[{
     RowBox[{"covDiv", "[", 
      RowBox[{"x_", ",", "UpList_"}], "]"}], ":=", 
     RowBox[{
      RowBox[{"covDiv", "[", 
       RowBox[{"x", ",", "UpList"}], "]"}], "=", 
      RowBox[{"Module", "[", 
       RowBox[{
        RowBox[{"{", 
         RowBox[{
          RowBox[{"k", "=", 
           RowBox[{"TensRnk", "[", "x", "]"}]}], ",", "divInd", ",", "j$", 
          ",", "z$", ",", 
          RowBox[{"FlUpL", "=", 
           RowBox[{"Flatten", "[", "UpList", "]"}]}]}], "}"}], ",", 
        RowBox[{
         RowBox[{"If", "[", 
          RowBox[{
           RowBox[{
            RowBox[{
             RowBox[{"Length", "[", "FlUpL", "]"}], ">", "k"}], "||", 
            RowBox[{
             RowBox[{
              RowBox[{"Sort", "[", "FlUpL", "]"}], "[", 
              RowBox[{"[", 
               RowBox[{"-", "1"}], "]"}], "]"}], ">", "k"}], "||", 
            RowBox[{
             RowBox[{"Head", "[", "x", "]"}], "=!=", "List"}]}], ",", 
           RowBox[{
            RowBox[{"er$Wrn", "[", "2", "]"}], ";", 
            RowBox[{"Return", "[", "]"}]}]}], "]"}], ";", " ", 
         RowBox[{"If", "[", 
          RowBox[{
           RowBox[{
            RowBox[{"Length", "[", "UpList", "]"}], ">", "1"}], ",", 
           RowBox[{"divInd", "=", 
            RowBox[{
             RowBox[{"Flatten", "[", 
              RowBox[{"Select", "[", 
               RowBox[{"UpList", ",", 
                RowBox[{
                 RowBox[{
                  RowBox[{"Head", "[", "#", "]"}], "===", "List"}], "&"}]}], 
               "]"}], "]"}], "[", 
             RowBox[{"[", "1", "]"}], "]"}]}], ",", 
           RowBox[{"divInd", "=", 
            RowBox[{"FlUpL", "[", 
             RowBox[{"[", "1", "]"}], "]"}]}]}], "]"}], ";", 
         "\[IndentingNewLine]", 
         RowBox[{"If", "[", 
          RowBox[{
           RowBox[{"k", "===", "1"}], ",", 
           RowBox[{"FaSi", "[", 
            RowBox[{
             RowBox[{"Sum", "[", 
              RowBox[{
               RowBox[{"p$D", "[", 
                RowBox[{
                 RowBox[{"x", "[", 
                  RowBox[{"[", "z$", "]"}], "]"}], ",", "z$"}], "]"}], ",", 
               RowBox[{"{", 
                RowBox[{"z$", ",", "Dim"}], "}"}]}], "]"}], "+", 
             RowBox[{"Sum", "[", 
              RowBox[{
               RowBox[{
                RowBox[{"GUdd", "[", 
                 RowBox[{"[", 
                  RowBox[{"z$", ",", "z$", ",", "j$"}], "]"}], "]"}], 
                RowBox[{"x", "[", 
                 RowBox[{"[", "j$", "]"}], "]"}]}], ",", 
               RowBox[{"{", 
                RowBox[{"j$", ",", "Dim"}], "}"}], ",", 
               RowBox[{"{", 
                RowBox[{"z$", ",", "Dim"}], "}"}]}], "]"}]}], "]"}], ",", 
           "\[IndentingNewLine]", 
           RowBox[{"Array", "[", 
            RowBox[{
             RowBox[{"cDIVcomp", "[", 
              RowBox[{"x", ",", "k", ",", "divInd", ",", "FlUpL"}], "]"}], 
             ",", 
             RowBox[{"Table", "[", 
              RowBox[{"Dim", ",", 
               RowBox[{"{", 
                RowBox[{"k", "-", "1"}], "}"}]}], "]"}]}], "]"}]}], "]"}]}]}],
        "]"}]}]}], ";"}], ")"}]}]], "Input",
 CellLabel->"In[44]:=",ExpressionUUID->"3f94a298-0222-4f4a-8dbb-e36bf93df22a"],

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{
    RowBox[{"cDIVcomp", "[", 
     RowBox[{"x_", ",", "rnk_", ",", "divInd_", ",", 
      RowBox[{"UpList_", ":", 
       RowBox[{"{", "}"}]}]}], "]"}], "[", "y__", "]"}], ":=", 
   RowBox[{"Block", "[", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{"z$", ",", "y$", ",", "i$", ",", "j$"}], "}"}], ",", 
     RowBox[{
      RowBox[{"y$", "=", 
       RowBox[{"Insert", "[", 
        RowBox[{
         RowBox[{"{", "y", "}"}], ",", "z$", ",", "divInd"}], "]"}]}], ";", 
      RowBox[{"FaSi", "[", 
       RowBox[{
        RowBox[{"Sum", "[", 
         RowBox[{
          RowBox[{"p$D", "[", 
           RowBox[{
            RowBox[{"x", "[", 
             RowBox[{"[", 
              RowBox[{"Sequence", "@@", "y$"}], "]"}], "]"}], ",", "z$"}], 
           "]"}], ",", 
          RowBox[{"{", 
           RowBox[{"z$", ",", "Dim"}], "}"}]}], "]"}], "+", 
        RowBox[{"Sum", "[", 
         RowBox[{
          RowBox[{"If", "[", 
           RowBox[{
            RowBox[{"MemberQ", "[", 
             RowBox[{"UpList", ",", "i$"}], "]"}], ",", 
            RowBox[{
             RowBox[{"GUdd", "[", 
              RowBox[{"[", 
               RowBox[{
                RowBox[{"y$", "[", 
                 RowBox[{"[", "i$", "]"}], "]"}], ",", "z$", ",", "j$"}], 
               "]"}], "]"}], 
             RowBox[{"x", "[", 
              RowBox[{"[", 
               RowBox[{"Sequence", "@@", 
                RowBox[{"ReplacePart", "[", 
                 RowBox[{"y$", ",", "j$", ",", "i$"}], "]"}]}], "]"}], 
              "]"}]}], ",", 
            RowBox[{
             RowBox[{"-", 
              RowBox[{"GUdd", "[", 
               RowBox[{"[", 
                RowBox[{"j$", ",", "z$", ",", 
                 RowBox[{"y$", "[", 
                  RowBox[{"[", "i$", "]"}], "]"}]}], "]"}], "]"}]}], 
             RowBox[{"x", "[", 
              RowBox[{"[", 
               RowBox[{"Sequence", "@@", 
                RowBox[{"ReplacePart", "[", 
                 RowBox[{"y$", ",", "j$", ",", "i$"}], "]"}]}], "]"}], 
              "]"}]}]}], "]"}], ",", 
          RowBox[{"{", 
           RowBox[{"j$", ",", "Dim"}], "}"}], ",", 
          RowBox[{"{", 
           RowBox[{"i$", ",", "rnk"}], "}"}], ",", 
          RowBox[{"{", 
           RowBox[{"z$", ",", "Dim"}], "}"}]}], "]"}]}], "]"}]}]}], "]"}]}], 
  ";"}]], "Input",
 CellLabel->"In[45]:=",ExpressionUUID->"7392463c-3530-42c4-b1ac-22dd98116a43"],

Cell[BoxData[
 RowBox[{"DEF$LieD", ":=", 
  RowBox[{"(", 
   RowBox[{
    RowBox[{
     RowBox[{"LieD", "[", 
      RowBox[{"x_List", ",", "y_List", ",", "z_List"}], "]"}], ":=", 
     RowBox[{
      RowBox[{"LieD", "[", 
       RowBox[{"x", ",", "y", ",", "z"}], "]"}], "=", 
      RowBox[{"LieDerv", "[", 
       RowBox[{"x", ",", "y", ",", "z"}], "]"}]}]}], ";", 
    RowBox[{
     RowBox[{"LieD", "[", 
      RowBox[{"x_List", ",", "y_"}], "]"}], ":=", 
     RowBox[{
      RowBox[{"LieD", "[", 
       RowBox[{"x", ",", "y"}], "]"}], "=", 
      RowBox[{"LieDerv", "[", 
       RowBox[{"x", ",", "y"}], "]"}]}]}], ";"}], ")"}]}]], "Input",
 CellLabel->"In[46]:=",ExpressionUUID->"31ca6a14-6845-4156-8eff-ac73ba2ff23c"],

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{"LieDerv", "[", 
    RowBox[{"h_List", ",", "x_", ",", 
     RowBox[{"UpList_", ":", 
      RowBox[{"{", "}"}]}]}], "]"}], ":=", 
   RowBox[{"Module", "[", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{
       RowBox[{"k", "=", 
        RowBox[{"TensRnk", "[", "x", "]"}]}], ",", "hjdU", ",", "hUjdi$", ",", 
       RowBox[{"ASgam", "=", 
        RowBox[{"GUdd", "-", 
         RowBox[{"Transpose", "[", 
          RowBox[{"GUdd", ",", 
           RowBox[{"{", 
            RowBox[{"1", ",", "3", ",", "2"}], "}"}]}], "]"}]}]}]}], "}"}], 
     ",", "\[IndentingNewLine]", 
     RowBox[{
      RowBox[{"If", "[", 
       RowBox[{
        RowBox[{
         RowBox[{"Length", "[", 
          RowBox[{"Dimensions", "[", "h", "]"}], "]"}], "=!=", "1"}], ",", 
        RowBox[{
         RowBox[{
         "stPrint", "[", "\"\<First argument not a vector!\>\"", "]"}], ";", 
         RowBox[{"Return", "[", "]"}]}]}], "]"}], ";", "\[IndentingNewLine]", 
      RowBox[{"If", "[", 
       RowBox[{
        RowBox[{
         RowBox[{
          RowBox[{"Length", "[", "UpList", "]"}], ">", "0"}], "&&", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{
            RowBox[{"Length", "[", 
             RowBox[{"Flatten", "[", "UpList", "]"}], "]"}], ">", "k"}], "||", 
           RowBox[{
            RowBox[{
             RowBox[{"Sort", "[", 
              RowBox[{"Flatten", "[", "UpList", "]"}], "]"}], 
             "\[LeftDoubleBracket]", 
             RowBox[{"-", "1"}], "\[RightDoubleBracket]"}], ">", "k"}]}], 
          ")"}]}], ",", 
        RowBox[{
         RowBox[{"er$Wrn", "[", "2", "]"}], ";", 
         RowBox[{"Return", "[", "]"}]}]}], "]"}], ";", "\[IndentingNewLine]", 
      RowBox[{"hjdU", "=", 
       RowBox[{"Array", "[", 
        RowBox[{
         RowBox[{
          RowBox[{"p$D", "[", 
           RowBox[{"h", ",", "#"}], "]"}], "&"}], ",", 
         RowBox[{"{", "Dim", "}"}]}], "]"}]}], ";", 
      RowBox[{"hUjd", "=", 
       RowBox[{
        RowBox[{"Transpose", "[", "hjdU", "]"}], "+", 
        RowBox[{"ASgam", ".", "h"}]}]}], ";", 
      RowBox[{"hjdU", "=", 
       RowBox[{"Transpose", "[", "hUjd", "]"}]}], ";", "\[IndentingNewLine]", 
      RowBox[{"FaSi", "[", 
       RowBox[{
        RowBox[{"h", ".", 
         RowBox[{"Array", "[", 
          RowBox[{
           RowBox[{
            RowBox[{"p$D", "[", 
             RowBox[{"x", ",", "#"}], "]"}], "&"}], ",", 
           RowBox[{"{", "Dim", "}"}]}], "]"}]}], "+", 
        RowBox[{"If", "[", 
         RowBox[{
          RowBox[{
           RowBox[{"Head", "[", "x", "]"}], "===", "List"}], ",", 
          RowBox[{"Sum", "[", 
           RowBox[{
            RowBox[{"Which", "[", 
             RowBox[{
              RowBox[{"i$", "===", "1"}], ",", 
              RowBox[{"If", "[", 
               RowBox[{
                RowBox[{"MemberQ", "[", 
                 RowBox[{"UpList", ",", "i$"}], "]"}], ",", 
                RowBox[{"-", 
                 RowBox[{"hUjd", ".", "x"}]}], ",", 
                RowBox[{"hjdU", ".", "x"}]}], "]"}], ",", 
              "\[IndentingNewLine]", 
              RowBox[{"i$", "===", "k"}], ",", 
              RowBox[{"If", "[", 
               RowBox[{
                RowBox[{"MemberQ", "[", 
                 RowBox[{"UpList", ",", "i$"}], "]"}], ",", 
                RowBox[{"-", 
                 RowBox[{"x", ".", "hjdU"}]}], ",", 
                RowBox[{"x", ".", "hUjd"}]}], "]"}], ",", 
              "\[IndentingNewLine]", "True", ",", 
              RowBox[{"Transpose", "[", 
               RowBox[{
                RowBox[{"Inner", "[", 
                 RowBox[{"Times", ",", "x", ",", 
                  RowBox[{"If", "[", 
                   RowBox[{
                    RowBox[{"MemberQ", "[", 
                    RowBox[{"UpList", ",", "i$"}], "]"}], ",", 
                    RowBox[{"-", "hjdU"}], ",", "hUjd"}], "]"}], ",", "Plus", 
                  ",", "i$"}], "]"}], ",", 
                RowBox[{"OrdN", "[", 
                 RowBox[{"Join", "[", 
                  RowBox[{
                   RowBox[{"Range", "[", 
                    RowBox[{"i$", "-", "1"}], "]"}], ",", 
                   RowBox[{"RotateRight", "[", 
                    RowBox[{"Range", "[", 
                    RowBox[{"i$", ",", "k"}], "]"}], "]"}]}], "]"}], "]"}]}], 
               "]"}]}], "]"}], ",", 
            RowBox[{"{", 
             RowBox[{"i$", ",", "k"}], "}"}]}], "]"}]}], "]"}]}], "]"}]}]}], 
    "]"}]}], ";"}]], "Input",
 CellLabel->"In[47]:=",ExpressionUUID->"5be392ca-4894-4dcc-9a7a-48e11dbbe68a"],

Cell[BoxData[
 RowBox[{
  RowBox[{"OrdN", "[", "x_List", "]"}], ":=", 
  RowBox[{"Flatten", "[", 
   RowBox[{
    RowBox[{
     RowBox[{"Position", "[", 
      RowBox[{"x", ",", "#"}], "]"}], "&"}], "/@", 
    RowBox[{"Sort", "[", "x", "]"}]}], "]"}]}]], "Input",
 CellLabel->"In[48]:=",ExpressionUUID->"c0442baa-98fa-4bfd-901c-6bcd899f0478"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{"Laplacian", "[", 
   RowBox[{"x_", ",", 
    RowBox[{"UpList_", ":", 
     RowBox[{"{", "}"}]}]}], "]"}], ":=", 
  RowBox[{"covDiv", "[", 
   RowBox[{
    RowBox[{
     RowBox[{"covD", "[", 
      RowBox[{"x", ",", "UpList"}], "]"}], ".", "gUU"}], ",", 
    RowBox[{"Join", "[", 
     RowBox[{"UpList", ",", 
      RowBox[{"{", 
       RowBox[{"{", 
        RowBox[{
         RowBox[{"TensRnk", "[", "x", "]"}], "+", "1"}], "}"}], "}"}]}], 
     "]"}]}], "]"}]}]], "Input",
 CellLabel->"In[49]:=",ExpressionUUID->"ff31bc27-1c1a-4ef5-ac73-066bcdc865d8"],

Cell[BoxData[
 TemplateBox[{
  "SetDelayed", "write", 
   "\"Tag \\!\\(\\*RowBox[{\\\"Laplacian\\\"}]\\) in \
\\!\\(\\*TemplateBox[List[\\\"x_\\\", RowBox[List[\\\"UpList_\\\", \\\":\\\", \
RowBox[List[\\\"{\\\", \\\"}\\\"]]]]], \\\"Laplacian\\\", Rule[SyntaxForm, \
Del]]\\) is Protected.\"", 2, 49, 1, 17547611215763767517, "Local"},
  "MessageTemplate"]], "Message", "MSG",
 CellChangeTimes->{
  3.905422674756255*^9, 3.905497724944457*^9, 3.905498250491931*^9, 
   3.9054983788823977`*^9, 3.905498544486788*^9, 3.906537207427229*^9, 
   3.906545798832342*^9, 3.906825209763197*^9, 3.906825301403049*^9, {
   3.906825432607518*^9, 3.906825436934637*^9}, 3.906825493558222*^9, 
   3.9068255343900337`*^9, {3.90835995066505*^9, 3.9083599858223047`*^9}, 
   3.930220788877103*^9, 3.930221251861162*^9, 3.930253161606822*^9, 
   3.9302566697357407`*^9, 3.930257248005904*^9, 3.930289806308319*^9, 
   3.930290835571871*^9, 3.9302911722327013`*^9, 3.930296334690124*^9, 
   3.930300916619522*^9, 3.930301199610799*^9, 3.930301430300702*^9, 
   3.930304587782148*^9, 3.930304728645608*^9, 3.930304990702839*^9, 
   3.930307448195369*^9, 3.9303078598016243`*^9, 3.930316683035974*^9, 
   3.930392820254364*^9, 3.930393032899851*^9, 3.930393121525487*^9, {
   3.933319987236521*^9, 3.933319999686532*^9}, 3.9333203215447893`*^9, 
   3.933320471293867*^9, 3.9333205035563917`*^9, 3.933320573327729*^9, 
   3.9333227469411087`*^9, {3.933322878751944*^9, 3.9333228897691298`*^9}, 
   3.9333292908500357`*^9, 3.9333318585137463`*^9, 3.933732702996546*^9, 
   3.933732762111788*^9, 3.933732920358839*^9, 3.933732998856308*^9, 
   3.9337332310464573`*^9, 3.933733271804434*^9, 3.933737402406279*^9, 
   3.933737476403338*^9, 3.933737565517939*^9, 3.933737667470018*^9, 
   3.933737786172948*^9, 3.933737896366913*^9, {3.9337405966390676`*^9, 
   3.9337406109146357`*^9}, 3.9337410161863813`*^9, 3.9337412204577723`*^9, 
   3.9337895078382072`*^9, 3.933789928464637*^9, 3.9344598470462523`*^9, 
   3.934459916647715*^9, 3.934459959737232*^9, 3.9344600121601877`*^9, 
   3.934460099968552*^9, 3.934460162125287*^9, 3.9344605931869287`*^9, 
   3.934460681820627*^9, 3.9344607541348743`*^9, 3.934486506915806*^9, 
   3.934486958767276*^9, 3.9344871699484386`*^9, 3.934487357480566*^9, 
   3.934487416337283*^9, 3.934525967635984*^9, 3.934532541249633*^9, 
   3.934532649203595*^9, 3.94277979878419*^9, 3.942779862909316*^9, 
   3.942780024547906*^9, 3.942780176737054*^9, 3.9427804405806417`*^9, 
   3.9427828518458023`*^9, 3.942782917661351*^9, 3.943526644213998*^9, 
   3.943527455199806*^9},
 CellLabel->
  "During evaluation of \
In[49]:=",ExpressionUUID->"bb841c3f-8fda-45ee-9973-f8163e4509ac"],

Cell[BoxData["$Failed"], "Output",
 CellChangeTimes->{
  3.905422674760006*^9, 3.90549772494585*^9, 3.905498250500307*^9, 
   3.905498378883967*^9, 3.905498544488192*^9, 3.9065372074286613`*^9, 
   3.906545798833632*^9, 3.906825209766157*^9, 3.90682530140589*^9, {
   3.906825432625746*^9, 3.906825436937399*^9}, 3.906825493564568*^9, 
   3.9068255343929777`*^9, {3.908359950666588*^9, 3.9083599858239393`*^9}, 
   3.930220788890057*^9, 3.9302212518779583`*^9, 3.930253161627179*^9, 
   3.930256669748493*^9, 3.930257248018094*^9, 3.9302898063202133`*^9, 
   3.930290835594574*^9, 3.930291172248765*^9, 3.930296334703816*^9, 
   3.930300916632835*^9, 3.9303011996221867`*^9, 3.930301430314777*^9, 
   3.930304587794894*^9, 3.930304728660981*^9, 3.930304990717114*^9, 
   3.9303074482103643`*^9, 3.930307859813995*^9, 3.9303166830537558`*^9, 
   3.9303928202661867`*^9, 3.93039303291256*^9, 3.930393121537758*^9, {
   3.9333199872393208`*^9, 3.933319999687845*^9}, 3.933320321551669*^9, 
   3.9333204713000603`*^9, 3.933320503557707*^9, 3.933320573333544*^9, 
   3.933322746953218*^9, {3.933322878772007*^9, 3.9333228897808123`*^9}, 
   3.9333292908651237`*^9, 3.9333318585264482`*^9, 3.933732703011916*^9, 
   3.9337327621251287`*^9, 3.933732920371192*^9, 3.933732998868938*^9, 
   3.933733231059044*^9, 3.9337332718169203`*^9, 3.9337374024197397`*^9, 
   3.933737476424241*^9, 3.933737565532111*^9, 3.933737667488593*^9, 
   3.9337377861861057`*^9, 3.933737896383279*^9, {3.933740596657462*^9, 
   3.933740610926393*^9}, 3.933741016198324*^9, 3.933741220473351*^9, 
   3.9337895078500566`*^9, 3.933789928482174*^9, 3.934459847065978*^9, 
   3.9344599166601257`*^9, 3.93445995975245*^9, 3.934460012173194*^9, 
   3.934460099984312*^9, 3.934460162138628*^9, 3.934460593197228*^9, 
   3.9344606818378572`*^9, 3.934460754146235*^9, 3.934486506929447*^9, 
   3.93448695877923*^9, 3.9344871699593554`*^9, 3.934487357503066*^9, 
   3.934487416347628*^9, 3.934525967649849*^9, 3.9345325412556067`*^9, 
   3.934532649209379*^9, 3.9427797987970953`*^9, 3.942779862924655*^9, 
   3.942780024574345*^9, 3.942780176751417*^9, 3.9427804405948277`*^9, 
   3.942782851860814*^9, 3.942782917682372*^9, 3.943526644214663*^9, 
   3.9435274552033777`*^9},
 CellLabel->"Out[49]=",ExpressionUUID->"770bc74e-85b9-4ac1-b085-4be38d660972"]
}, Open  ]],

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{"Grad2Norm", "[", 
    RowBox[{"x_", ",", 
     RowBox[{"y_", ":", "Null"}]}], "]"}], ":=", 
   RowBox[{
    RowBox[{"FaSi", "[", 
     RowBox[{"If", "[", 
      RowBox[{
       RowBox[{"y", "===", "Null"}], ",", 
       RowBox[{"gUU", ".", 
        RowBox[{"covD", "[", "x", "]"}], ".", 
        RowBox[{"covD", "[", "x", "]"}]}], ",", 
       RowBox[{"gUU", ".", 
        RowBox[{"covD", "[", "x", "]"}], ".", 
        RowBox[{"covD", "[", "y", "]"}]}]}], "]"}], "]"}], "/;", 
    RowBox[{
     RowBox[{
      RowBox[{"Head", "[", "x", "]"}], "=!=", "List"}], "&&", 
     RowBox[{
      RowBox[{"Head", "[", "y", "]"}], "=!=", "List"}]}]}]}], ";"}]], "Input",
 CellLabel->"In[50]:=",ExpressionUUID->"c8081e2c-74f2-4ce2-9b41-58143f5212ed"],

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{"Bianchi", "[", "0", "]"}], ":=", 
   RowBox[{"Block", "[", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{"tmp$", "=", 
       RowBox[{"covD", "[", "Rdddd", "]"}]}], "}"}], ",", 
     RowBox[{"indepTerms", "[", 
      RowBox[{"FaSi", "[", 
       RowBox[{"indepTerms", "[", 
        RowBox[{"tmp$", "+", 
         RowBox[{"Transpose", "[", 
          RowBox[{"tmp$", ",", 
           RowBox[{"{", 
            RowBox[{"1", ",", "2", ",", "4", ",", "5", ",", "3"}], "}"}]}], 
          "]"}], "+", 
         RowBox[{"Transpose", "[", 
          RowBox[{"tmp$", ",", 
           RowBox[{"{", 
            RowBox[{"1", ",", "2", ",", "5", ",", "3", ",", "4"}], "}"}]}], 
          "]"}]}], "]"}], "]"}], "]"}]}], "]"}]}], ";"}]], "Input",
 CellLabel->"In[51]:=",ExpressionUUID->"6454b9e4-f6bf-45ba-842c-3169231640b9"],

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{"Bianchi", "[", "1", "]"}], ":=", 
   RowBox[{"Block", "[", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{"tmp$", "=", 
       RowBox[{"covD", "[", "Rdd", "]"}]}], "}"}], ",", 
     RowBox[{
      RowBox[{"If", "[", 
       RowBox[{
        RowBox[{
         RowBox[{"Head", "[", "RUddd", "]"}], "===", "Symbol"}], ",", 
        RowBox[{"RUddd", "=", 
         RowBox[{"Raise", "[", 
          RowBox[{"Rdddd", ",", "1"}], "]"}]}]}], "]"}], ";", 
      RowBox[{"indepTerms", "[", 
       RowBox[{"FaSi", "[", 
        RowBox[{"indepTerms", "[", 
         RowBox[{
          RowBox[{"covDiv", "[", 
           RowBox[{"RUddd", ",", 
            RowBox[{"{", "1", "}"}]}], "]"}], "+", "tmp$", "-", 
          RowBox[{"Transpose", "[", 
           RowBox[{"tmp$", ",", 
            RowBox[{"{", 
             RowBox[{"1", ",", "3", ",", "2"}], "}"}]}], "]"}]}], "]"}], 
        "]"}], "]"}]}]}], "]"}]}], ";"}]], "Input",
 CellLabel->"In[52]:=",ExpressionUUID->"02f5a314-afa2-4127-8b75-a3fd41f7fa9d"],

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{"Bianchi", "[", "2", "]"}], ":=", 
   RowBox[{"indepTerms", "[", 
    RowBox[{"covDiv", "[", 
     RowBox[{"EUd", ",", 
      RowBox[{"{", "1", "}"}]}], "]"}], "]"}]}], ";"}]], "Input",
 CellLabel->"In[53]:=",ExpressionUUID->"485e9562-012a-44a0-a8e1-bf9afe996b20"],

Cell[BoxData[
 RowBox[{"Clear$dx", ":=", " ", 
  RowBox[{"Which", "[", 
   RowBox[{
    RowBox[{
     RowBox[{"Head", "[", "coordList", "]"}], "===", "Symbol"}], ",", 
    RowBox[{"Return", "[", "]"}], ",", " ", 
    RowBox[{
     RowBox[{"Union", "[", 
      RowBox[{
       RowBox[{"Head", " ", "/@", " ", 
        RowBox[{"d", " ", "/@", " ", "coordList"}]}], ",", " ", 
       RowBox[{"{", 
        RowBox[{"d", ",", " ", "Symbol"}], "}"}]}], "]"}], "===", 
     RowBox[{"{", 
      RowBox[{"d", ",", " ", "Symbol"}], "}"}]}], ",", 
    RowBox[{"Return", "[", "]"}], ",", " ", "True", ",", " ", 
    RowBox[{
     RowBox[{"Block", "[", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{"var$", ",", " ", "dv$", ",", 
         RowBox[{"i$", "=", "1"}]}], "}"}], ",", " ", 
       RowBox[{"While", "[", 
        RowBox[{
         RowBox[{"i$", "<=", "Dim"}], ",", 
         RowBox[{
          RowBox[{"var$", " ", "=", " ", 
           RowBox[{"coordList", "[", 
            RowBox[{"[", "i$", "]"}], "]"}]}], ";", " ", 
          RowBox[{"dv$", "=", 
           RowBox[{"StringJoin", "[", 
            RowBox[{"\"\<d\>\"", ",", " ", 
             RowBox[{"ToString", "[", "var$", "]"}]}], "]"}]}], ";", " ", 
          RowBox[{"If", "[", 
           RowBox[{
            RowBox[{
             RowBox[{"Head", "[", 
              RowBox[{"d", "[", "var$", "]"}], "]"}], "=!=", "d"}], ",", " ", 
            RowBox[{
             RowBox[{"d", "[", "var$", "]"}], "=."}]}], "]"}], ";", 
          RowBox[{"If", "[", 
           RowBox[{
            RowBox[{
             RowBox[{"FormDegree", "[", 
              RowBox[{"ToExpression", "[", "dv$", "]"}], "]"}], "===", "1"}], 
            ",", " ", 
            RowBox[{
             RowBox[{"ToExpression", "[", 
              RowBox[{"StringJoin", "[", 
               RowBox[{"dv$", ",", "\"\<=.\>\""}], "]"}], "]"}], ";", " ", 
             RowBox[{
              RowBox[{"d", "[", "var$", "]"}], " ", "=", 
              RowBox[{"ToExpression", "[", "dv$", "]"}]}]}]}], "]"}], ";", 
          " ", 
          RowBox[{"i$", "=", 
           RowBox[{"i$", "+", "1"}]}]}]}], "]"}]}], "]"}], ";", " ", 
     RowBox[{"If", "[", 
      RowBox[{
       RowBox[{
        RowBox[{"Length", "[", "varList", "]"}], " ", ">", " ", "0"}], ",", 
       " ", 
       RowBox[{"stPrint", "[", "\"\<varList cleared\>\"", "]"}]}], "]"}], ";",
      " ", 
     RowBox[{"If", "[", 
      RowBox[{
       RowBox[{
        RowBox[{
         RowBox[{"Head", "[", "dxRuleList", "]"}], " ", "===", " ", "List"}], 
        " ", "&&", " ", 
        RowBox[{
         RowBox[{"Head", "[", "deList", "]"}], "===", "List"}]}], ",", 
       RowBox[{
       "stPrint", "[", "\"\<deList and dxRuleList also cleared\>\"", "]"}]}], 
      "]"}], ";", " ", 
     RowBox[{"Clear", "[", 
      RowBox[{"eTO$dx", ",", " ", "dxRuleList", ",", " ", "deList"}], "]"}], 
     ";", " ", 
     RowBox[{"varList", " ", "=", " ", 
      RowBox[{"{", "}"}]}], ";", " ", 
     RowBox[{"If", "[", 
      RowBox[{
       RowBox[{
        RowBox[{"Union", "[", 
         RowBox[{"Head", " ", "/@", " ", 
          RowBox[{"d", " ", "/@", " ", 
           RowBox[{"e", " ", "/@", " ", 
            RowBox[{"Range", "[", "Dim", "]"}]}]}]}], "]"}], "=!=", 
        RowBox[{"{", "d", "}"}]}], ",", 
       RowBox[{
        RowBox[{"d", "[", 
         RowBox[{"e", "[", "a_", "]"}], "]"}], " ", "=."}]}], " ", "]"}]}]}], 
   "]"}]}]], "Input",
 CellLabel->"In[54]:=",ExpressionUUID->"f623d4e3-a219-4b5b-801c-62b61905d221"],

Cell[BoxData[
 RowBox[{
  RowBox[{"$PrePrint", "=", 
   RowBox[{
    RowBox[{"If", "[", 
     RowBox[{
      RowBox[{
       RowBox[{"ByteCount", "[", "#", "]"}], ">", "200000"}], ",", 
      RowBox[{"Short", "[", 
       RowBox[{"#", ",", "100"}], "]"}], ",", "#"}], "]"}], "&"}]}], 
  ";"}]], "Input",
 CellLabel->"In[55]:=",ExpressionUUID->"89027633-5b9f-4eda-bd09-32f7147bd3a7"],

Cell[BoxData[
 RowBox[{
  RowBox[{"Protect", "[", 
   RowBox[{
   "cDcomp", ",", "CF3d", ",", "ConOne", ",", "c$D", ",", "LieDerv", ",", 
    "dotAll", ",", "dotOne", ",", "epsilon", ",", "FacSimp", ",", "FaSi", ",",
     "indexList", ",", "GenCoef", ",", "inn", ",", "MF", ",", "MoveIndex", 
    ",", "newPrList", ",", "numb1", ",", "numb2", ",", "OKindCon", ",", 
    "redPlus", ",", "redTimes", ",", "RiemSym", ",", "zeroTensor", ",", 
    "testSER", ",", "OrdN"}], "]"}], ";"}]], "Input",
 CellLabel->"In[56]:=",ExpressionUUID->"18758d3f-eea2-436a-b45a-d7188dd7b05c"],

Cell[BoxData[
 RowBox[{
  RowBox[{"On", "[", 
   RowBox[{
    RowBox[{"General", "::", "\"\<spell\>\""}], ",", 
    RowBox[{"General", "::", "\"\<spell1\>\""}], ",", 
    RowBox[{"UpSet", "::", "\"\<write\>\""}]}], "]"}], ";"}]], "Input",
 CellLabel->"In[57]:=",ExpressionUUID->"8e07e298-1ccd-40a4-9005-12525a749c87"],

Cell[BoxData[""], "Input",
 CellChangeTimes->{{3.438966468921875*^9, 3.438966471078125*^9}},
 CellLabel->"In[58]:=",ExpressionUUID->"d47887c2-bc8b-4d58-9fb1-04c7a1d9d9ea"],

Cell[BoxData[""], "Input",
 CellChangeTimes->{{3.438966637015625*^9, 3.438966637984375*^9}},
 CellLabel->"In[59]:=",ExpressionUUID->"6662a05b-d434-41ce-b7c9-49a3ce96f63c"]
}, Closed]],

Cell[CellGroupData[{

Cell[TextData[StyleBox["SurfaceCharges-Code",
 FontFamily->"Arial",
 FontSize->24,
 FontColor->RGBColor[0, 0, 1]]], "Section",
 CellChangeTimes->{{3.438966883109375*^9, 3.438966954515625*^9}, {
  3.438967033890625*^9, 3.43896703915625*^9}, {3.43896945771875*^9, 
  3.4389694741875*^9}, {3.43897298125*^9, 3.438972982171875*^9}, {
  3.43954101904475*^9, 3.439541032701*^9}, {3.444337331983294*^9, 
  3.4443373600793333`*^9}, {3.4443379477821913`*^9, 3.444337948642848*^9}, {
  3.45374270975*^9, 3.45374271003125*^9}, {3.4537427415*^9, 
  3.45374274271875*^9}, {3.45374291721875*^9, 3.453742919296875*^9}, {
  3.453744124109375*^9, 3.453744142203125*^9}, {3.45383730390625*^9, 
  3.453837307796875*^9}, {3.45403084140625*^9, 3.4540308415625*^9}, {
  3.9302572483808937`*^9, 
  3.930257249453302*^9}},ExpressionUUID->"1905f61e-bcb7-44e0-94ad-\
eb31cf597243"],

Cell[BoxData[
 RowBox[{"(*", " ", 
  RowBox[{
   RowBox[{"BeginPackage", "[", "\"\<SurfaceCharges`\>\"", "]"}], ";"}], 
  "*)"}]], "Input",
 CellChangeTimes->{{3.44881444409375*^9, 3.44881450665625*^9}, {
  3.449076125140625*^9, 3.449076126234375*^9}, {3.4490782333125*^9, 
  3.449078235515625*^9}},
 CellLabel->"In[60]:=",ExpressionUUID->"1c9ccf18-6fcb-435c-a763-07ec0428202f"],

Cell[BoxData[
 RowBox[{
  RowBox[{"Off", "[", 
   RowBox[{
    RowBox[{"General", "::", "\"\<spell\>\""}], ",", 
    RowBox[{"General", "::", "\"\<spell1\>\""}], ",", 
    RowBox[{"UpSet", "::", "\"\<write\>\""}]}], "]"}], ";"}]], "Input",
 CellLabel->"In[61]:=",ExpressionUUID->"a122874b-c3a3-41f1-b060-b486855800b6"],

Cell[BoxData[
 RowBox[{
  RowBox[{"Unprotect", "[", "metric", "]"}], ";"}]], "Input",
 CellChangeTimes->{{3.517640922172245*^9, 3.517640934154698*^9}, 
   3.517644402737364*^9},
 CellLabel->"In[62]:=",ExpressionUUID->"53cbab71-e7fc-4bbf-893d-1adaa3fcb9d5"],

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{"LiediffU", "::", "usage"}], " ", "=", " ", 
   "\"\<LiediffU[vector2_,coord_,vector_] : Lie differential of vectors \
\[IndentingNewLine]Input: two vector fields vector and vector2 and the list \
of coordinates coord \[IndentingNewLine]Output: the commutator \
[vector,vector2]\>\""}], ";"}]], "Input",
 CellChangeTimes->{
  3.448598207171875*^9, 3.44859825659375*^9, {3.448598287515625*^9, 
   3.448598320859375*^9}, 3.44881362834375*^9, {3.448813695359375*^9, 
   3.4488136965*^9}, 3.449215105765625*^9, {3.45004772878125*^9, 
   3.450047747703125*^9}},
 CellLabel->"In[63]:=",ExpressionUUID->"473bb19e-5380-420e-be60-bdce96cf13b2"],

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{"LiediffU", "[", 
    RowBox[{"vector2_List", ",", "coord_List", ",", "vector_List"}], "]"}], ":=", 
   RowBox[{
    RowBox[{"Table", "[", "\[IndentingNewLine]", 
     RowBox[{
      RowBox[{"Sum", "[", 
       RowBox[{
        RowBox[{
         RowBox[{
          RowBox[{"D", "[", 
           RowBox[{
            RowBox[{"vector2", "[", 
             RowBox[{"[", "indmu", "]"}], "]"}], ",", 
            RowBox[{"coord", "[", 
             RowBox[{"[", "indrho", "]"}], "]"}]}], "]"}], 
          RowBox[{"vector", "[", 
           RowBox[{"[", "indrho", "]"}], "]"}]}], "-", 
         RowBox[{
          RowBox[{"D", "[", 
           RowBox[{
            RowBox[{"vector", "[", 
             RowBox[{"[", "indmu", "]"}], "]"}], ",", 
            RowBox[{"coord", "[", 
             RowBox[{"[", "indrho", "]"}], "]"}]}], "]"}], 
          RowBox[{"vector2", "[", 
           RowBox[{"[", "indrho", "]"}], "]"}]}]}], ",", 
        "\[IndentingNewLine]", 
        RowBox[{"{", 
         RowBox[{"indrho", ",", " ", 
          RowBox[{"Length", "[", "coord", "]"}]}], "}"}]}], "]"}], ",", 
      RowBox[{"{", 
       RowBox[{"indmu", ",", " ", 
        RowBox[{"Length", "[", "vector2", "]"}]}], "}"}]}], "]"}], " ", "/;", 
    " ", 
    RowBox[{
     RowBox[{
      RowBox[{"Dimensions", "[", "vector", "]"}], "\[Equal]", " ", 
      RowBox[{"Dimensions", "[", "vector2", "]"}]}], "&&", 
     RowBox[{
      RowBox[{"Dimensions", "[", "vector", "]"}], "\[Equal]", " ", 
      RowBox[{"Dimensions", "[", "coord", "]"}]}]}]}]}], ";"}]], "Input",
 CellChangeTimes->{
  3.4389737450625*^9, {3.442359814538684*^9, 3.44235993871132*^9}, {
   3.44236011758632*^9, 3.442360118414445*^9}, {3.444751585335341*^9, 
   3.4447516443802423`*^9}, {3.444751825077455*^9, 3.444751959947131*^9}, {
   3.448597924015625*^9, 3.44859795696875*^9}, {3.448598196390625*^9, 
   3.448598211703125*^9}, {3.448598364796875*^9, 3.448598428421875*^9}, {
   3.448598468546875*^9, 3.448598470515625*^9}, {3.448598513984375*^9, 
   3.44859851615625*^9}, {3.448598568875*^9, 3.448598572984375*^9}, {
   3.448598761203125*^9, 3.448598814578125*^9}, {3.44859904915625*^9, 
   3.448599111046875*^9}, {3.44859952978125*^9, 3.44859953275*^9}, {
   3.4485995645625*^9, 3.448599587765625*^9}, {3.448813581734375*^9, 
   3.44881358896875*^9}, 3.44881362528125*^9, {3.44881367328125*^9, 
   3.44881369028125*^9}, {3.44907788375*^9, 3.449077942640625*^9}},
 CellLabel->"In[64]:=",ExpressionUUID->"7e5982ab-dbe8-473e-8147-c42df4ec9bbf"],

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{"Liediffd", "::", "usage"}], " ", "=", " ", 
   "\"\<Liediffd[form_,coord_,xiU_] : Lie differential of forms \
\[IndentingNewLine]Input: the Lie vector field xiU, a one-form form and the \
list of coordinates coord \[IndentingNewLine]Output: the Lie derivative of \
form with respect to xiU\>\""}], ";"}]], "Input",
 CellChangeTimes->{{3.448813407109375*^9, 3.44881349065625*^9}, 
   3.448813618609375*^9, 3.44921511190625*^9},
 CellLabel->"In[65]:=",ExpressionUUID->"f57e26c5-6786-48e6-a450-f1a2d66bfe5e"],

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{"Liediffd", "[", 
    RowBox[{"form_List", ",", "coord_List", ",", "xiU_List"}], "]"}], " ", ":=",
    " ", 
   RowBox[{
    RowBox[{"Table", "[", "\[IndentingNewLine]", 
     RowBox[{
      RowBox[{"Sum", "[", 
       RowBox[{
        RowBox[{
         RowBox[{
          RowBox[{"D", "[", 
           RowBox[{
            RowBox[{"form", "[", 
             RowBox[{"[", "indmu", "]"}], "]"}], ",", 
            RowBox[{"coord", "[", 
             RowBox[{"[", "indrho", "]"}], "]"}]}], "]"}], 
          RowBox[{"xiU", "[", 
           RowBox[{"[", "indrho", "]"}], "]"}]}], "+", 
         RowBox[{
          RowBox[{"D", "[", 
           RowBox[{
            RowBox[{"xiU", "[", 
             RowBox[{"[", "indrho", "]"}], "]"}], ",", 
            RowBox[{"coord", "[", 
             RowBox[{"[", "indmu", "]"}], "]"}]}], "]"}], " ", 
          RowBox[{"form", "[", 
           RowBox[{"[", "indrho", "]"}], "]"}]}]}], ",", 
        RowBox[{"{", 
         RowBox[{"indrho", ",", 
          RowBox[{"Length", "[", "form", "]"}]}], "}"}]}], "]"}], ",", 
      RowBox[{"{", 
       RowBox[{"indmu", ",", " ", 
        RowBox[{"Length", "[", "coord", "]"}]}], "}"}]}], "]"}], " ", "/;", 
    " ", 
    RowBox[{
     RowBox[{
      RowBox[{"Dimensions", "[", "form", "]"}], "\[Equal]", " ", 
      RowBox[{"Dimensions", "[", "coord", "]"}]}], "&&", 
     RowBox[{
      RowBox[{"Dimensions", "[", "xiU", "]"}], "\[Equal]", " ", 
      RowBox[{"Dimensions", "[", "coord", "]"}]}]}]}]}], ";"}]], "Input",
 CellChangeTimes->{{3.444751792730921*^9, 3.444751805111199*^9}, {
   3.444751971894845*^9, 3.4447519813397207`*^9}, {3.444752045801941*^9, 
   3.444752065677917*^9}, {3.448813502828125*^9, 3.448813577890625*^9}, 
   3.44881362153125*^9, {3.449077871671875*^9, 3.4490778754375*^9}, 
   3.449077937015625*^9},
 CellLabel->"In[66]:=",ExpressionUUID->"9cc9cfca-e352-4375-b2dd-1864125c051a"],

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{"Liediffdd", "::", "usage"}], " ", "=", 
   "\"\<Liediffdd[gdd_,coord_,xiU_] : Lie differential of tensor with two \
covariant indices \[IndentingNewLine]Input: the Lie vector field xiU, a \
tensor gdd and the list of coordinates coord \[IndentingNewLine]Output: the \
Lie derivative of gdd with respect to xiU\>\""}], ";"}]], "Input",
 CellChangeTimes->{{3.448813779328125*^9, 3.4488138383125*^9}, 
   3.448814018703125*^9},
 CellLabel->"In[67]:=",ExpressionUUID->"8286cee7-b8d2-4fe6-9578-ec9bf81fe2df"],

Cell[BoxData[
 RowBox[{
  RowBox[{"Liediffdd", "[", 
   RowBox[{"gdd_List", ",", "coord_List", ",", "xiU_List"}], "]"}], " ", ":=", 
  RowBox[{"Module", "[", 
   RowBox[{
    RowBox[{"{", 
     RowBox[{
     "temp00", ",", "indrho", ",", "indmu", ",", "indnu", ",", "dimmetric"}], 
     "}"}], ",", "\[IndentingNewLine]", 
    RowBox[{
     RowBox[{"If", "[", 
      RowBox[{
       RowBox[{
        RowBox[{"Length", "[", 
         RowBox[{"Dimensions", "[", "gdd", "]"}], "]"}], "\[Equal]", "2"}], 
       ",", ",", 
       RowBox[{
        RowBox[{"Return", "[", "\"\<Invalid arguments\>\"", "]"}], ";"}]}], 
      "]"}], ";", "\[IndentingNewLine]", 
     RowBox[{"If", "[", 
      RowBox[{
       RowBox[{
        RowBox[{
         RowBox[{
          RowBox[{"Dimensions", "[", "gdd", "]"}], "[", 
          RowBox[{"[", "1", "]"}], "]"}], "\[Equal]", " ", 
         RowBox[{"Dimensions", "[", "coord", "]"}]}], "&&", 
        RowBox[{
         RowBox[{
          RowBox[{"Dimensions", "[", "gdd", "]"}], "[", 
          RowBox[{"[", "2", "]"}], "]"}], "\[Equal]", " ", 
         RowBox[{"Dimensions", "[", "coord", "]"}]}], "&&", 
        RowBox[{
         RowBox[{"Dimensions", "[", "xiU", "]"}], "\[Equal]", " ", 
         RowBox[{"Dimensions", "[", "coord", "]"}]}]}], ",", ",", 
       RowBox[{
        RowBox[{
        "Return", "[", "\"\<Incompatible dimensions among the arguments\>\"", 
         "]"}], ";"}]}], "]"}], ";", "\[IndentingNewLine]", 
     RowBox[{"dimmetric", " ", "=", " ", 
      RowBox[{"Length", "[", "coord", "]"}]}], ";", "  ", 
     RowBox[{"Table", "[", "\[IndentingNewLine]", 
      RowBox[{
       RowBox[{
        RowBox[{"temp00", " ", "=", " ", "0"}], ";", "\[IndentingNewLine]", 
        RowBox[{"For", "[", 
         RowBox[{
          RowBox[{"indrho", "=", "1"}], ",", 
          RowBox[{"indrho", "\[LessEqual]", "dimmetric"}], ",", " ", 
          RowBox[{"indrho", "++"}], ",", "\[IndentingNewLine]", 
          RowBox[{
           RowBox[{"temp00", " ", "=", 
            RowBox[{"temp00", " ", "+", " ", 
             RowBox[{
              RowBox[{"D", "[", 
               RowBox[{
                RowBox[{"gdd", "[", 
                 RowBox[{"[", 
                  RowBox[{"indmu", ",", "indnu"}], "]"}], "]"}], ",", 
                RowBox[{"coord", "[", 
                 RowBox[{"[", "indrho", "]"}], "]"}]}], "]"}], 
              RowBox[{"xiU", "[", 
               RowBox[{"[", "indrho", "]"}], "]"}]}], "+", 
             RowBox[{
              RowBox[{"D", "[", 
               RowBox[{
                RowBox[{"xiU", "[", 
                 RowBox[{"[", "indrho", "]"}], "]"}], ",", 
                RowBox[{"coord", "[", 
                 RowBox[{"[", "indmu", "]"}], "]"}]}], "]"}], " ", 
              RowBox[{"gdd", "[", 
               RowBox[{"[", 
                RowBox[{"indrho", ",", "indnu"}], "]"}], "]"}]}], "+", 
             RowBox[{
              RowBox[{"D", "[", 
               RowBox[{
                RowBox[{"xiU", "[", 
                 RowBox[{"[", "indrho", "]"}], "]"}], ",", 
                RowBox[{"coord", "[", 
                 RowBox[{"[", "indnu", "]"}], "]"}]}], "]"}], " ", 
              RowBox[{"gdd", "[", 
               RowBox[{"[", 
                RowBox[{"indmu", ",", "indrho"}], "]"}], "]"}]}]}]}], " ", 
           ";"}]}], "\[IndentingNewLine]", "]"}], ";", " ", "temp00"}], ",", 
       RowBox[{"{", 
        RowBox[{"indmu", ",", "dimmetric"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"indnu", ",", "dimmetric"}], "}"}]}], "]"}]}]}], " ", 
   "]"}]}]], "Input",
 CellChangeTimes->{{3.4488137343125*^9, 3.44881376090625*^9}, {
   3.4488138489375*^9, 3.448814009625*^9}, {3.449077851859375*^9, 
   3.44907786225*^9}, 3.4490779504375*^9},
 CellLabel->"In[68]:=",ExpressionUUID->"28a10631-3bb9-4a39-9e9f-44d0e5390f8f"],

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{"Commutator", "::", "usage"}], " ", "=", " ", 
   "\"\<Commutator[v1_,v2_] : Commutator of v1 and v2 in the coordinates \
'coord' that should be specified.\>\""}], ";"}]], "Input",
 CellChangeTimes->{{3.450047876390625*^9, 3.450047914640625*^9}},
 CellLabel->"In[69]:=",ExpressionUUID->"54bc4b1b-a697-4a46-9f3c-2bb048e9fd09"],

Cell[BoxData[
 RowBox[{
  RowBox[{"Commutator", "[", 
   RowBox[{"v1_", ",", "v2_"}], "]"}], " ", ":=", " ", 
  RowBox[{
   RowBox[{"LiediffU", "[", 
    RowBox[{"v2", ",", "coord", ",", "v1"}], "]"}], "/;", 
   RowBox[{"(", 
    RowBox[{
     RowBox[{"ValueQ", "[", "coord", "]"}], "&&", " ", 
     RowBox[{
      RowBox[{"Dimensions", "[", "coord", "]"}], "\[Equal]", 
      RowBox[{"Dimensions", "[", "v1", "]"}]}], "&&", " ", 
     RowBox[{
      RowBox[{"Dimensions", "[", "coord", "]"}], "\[Equal]", 
      RowBox[{"Dimensions", "[", "v2", "]"}]}]}], ")"}]}]}]], "Input",
 CellChangeTimes->{{3.450047783515625*^9, 3.450047835671875*^9}, {
  3.450047919546875*^9, 3.450047933921875*^9}, {3.453743163515625*^9, 
  3.453743165515625*^9}},
 CellLabel->"In[70]:=",ExpressionUUID->"256dc5e0-d10d-4946-ab0e-9f6be3997eb6"],

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{"Cotton", "::", "usage"}], " ", "=", 
   "\"\<Cotton[signatureg_] : Cotton tensor of a 3d metric\nNeeded : \
RGTensors executed on that metric\nInput: Signature (+1 or -1) of the metric\n\
Output: CotUd and Cotdd and the epsilon tensors : epsddd, epsUUU \nConvention \
: epsUUU[[1,2,3]] = + 1 / Sqrt[Abs[detg]]\>\""}], ";"}]], "Input",
 CellChangeTimes->{{3.449077651859375*^9, 3.449077661015625*^9}, {
  3.449077722109375*^9, 3.449077840984375*^9}},
 CellLabel->"In[71]:=",ExpressionUUID->"3e3fb428-90d6-41c0-93ff-2a11eac9446c"],

Cell[BoxData[
 RowBox[{
  RowBox[{"Cotton", "[", "signatureg_Integer", "]"}], " ", ":=", 
  RowBox[{"Module", "[", 
   RowBox[{
    RowBox[{"{", 
     RowBox[{"g2dd", ",", "g2ddjd"}], "}"}], ",", " ", "\[IndentingNewLine]", 
    RowBox[{
     RowBox[{"If", "[", 
      RowBox[{
       RowBox[{
        RowBox[{"ValueQ", "[", "gdd", "]"}], " ", "&&", " ", 
        RowBox[{"ValueQ", "[", "Rdd", "]"}], " ", "&&", " ", 
        RowBox[{"ValueQ", "[", "R", "]"}], " ", "&&", 
        RowBox[{"ValueQ", "[", "detg", "]"}]}], ",", ",", 
       RowBox[{
        RowBox[{
        "Print", "[", 
         "\"\<RGtensors should be executed prior to this procedure.\>\"", 
         "]"}], ";", " ", 
        RowBox[{"Return", "[", "]"}], ";"}]}], "]"}], ";", 
     "\[IndentingNewLine]", 
     RowBox[{"If", "[", 
      RowBox[{
       RowBox[{
        RowBox[{"Dimensions", "[", "gdd", "]"}], " ", "=!=", " ", 
        RowBox[{"{", 
         RowBox[{"3", ",", "3"}], "}"}]}], ",", 
       RowBox[{
        RowBox[{
        "Print", "[", 
         "\"\<The Cotton tensor exists only in 3 dimensions. Incoherent \
dimensions detected.\>\"", "]"}], ";", " ", 
        RowBox[{"Return", "[", "]"}], ";"}]}], " ", "]"}], ";", 
     "\[IndentingNewLine]", 
     RowBox[{"If", "[", 
      RowBox[{
       RowBox[{
        RowBox[{"ValueQ", "[", "epsUUU", "]"}], " ", "||", " ", 
        RowBox[{"ValueQ", "[", "epsddd", "]"}], " ", "||", " ", 
        RowBox[{"ValueQ", "[", "CotUd", "]"}], " ", "||", " ", 
        RowBox[{"ValueQ", "[", "Cotdd", "]"}]}], " ", ",", 
       RowBox[{
        RowBox[{
        "Print", "[", 
         "\"\<Variables epsUUU, epsddd, CotUd, Cotdd already assigned. They \
will be updated.\>\"", "]"}], ";"}]}], "]"}], ";", "\[IndentingNewLine]", 
     RowBox[{"If", "[", 
      RowBox[{
       RowBox[{
        RowBox[{"signatureg", " ", "=!=", "  ", "1"}], " ", "&&", " ", 
        RowBox[{"signatureg", " ", "=!=", "  ", 
         RowBox[{"-", "1"}]}]}], " ", ",", 
       RowBox[{
        RowBox[{"Return", "[", "\"\<Incoherent signature detected\>\"", "]"}],
         ";"}], ",", " ", 
       RowBox[{
        RowBox[{"Print", "[", 
         RowBox[{
         "\"\<Signature of the metric: \>\"", ",", "signatureg", ",", 
          "\"\< .\>\""}], "]"}], ";"}]}], "]"}], ";", " ", 
     "\[IndentingNewLine]", 
     RowBox[{"g2dd", " ", "=", " ", 
      RowBox[{"Rdd", "-", 
       RowBox[{
        RowBox[{"1", "/", "4"}], " ", "gdd", " ", "R"}]}]}], ";", 
     "\[IndentingNewLine]", 
     RowBox[{"epsUUU", " ", "=", " ", 
      RowBox[{
       RowBox[{"1", "/", " ", 
        RowBox[{"Sqrt", "[", 
         RowBox[{"signatureg", " ", "detg"}], "]"}]}], " ", " ", 
       RowBox[{"{", 
        RowBox[{
         RowBox[{"{", 
          RowBox[{
           RowBox[{"{", 
            RowBox[{"0", ",", "0", ",", "0"}], "}"}], ",", 
           RowBox[{"{", 
            RowBox[{"0", ",", "0", ",", "1"}], "}"}], ",", 
           RowBox[{"{", 
            RowBox[{"0", ",", 
             RowBox[{"-", "1"}], ",", "0"}], "}"}]}], "}"}], ",", 
         RowBox[{"{", 
          RowBox[{
           RowBox[{"{", 
            RowBox[{"0", ",", "0", ",", 
             RowBox[{"-", "1"}]}], "}"}], ",", 
           RowBox[{"{", 
            RowBox[{"0", ",", "0", ",", "0"}], "}"}], ",", 
           RowBox[{"{", 
            RowBox[{"1", ",", "0", ",", "0"}], "}"}]}], "}"}], ",", 
         RowBox[{"{", 
          RowBox[{
           RowBox[{"{", 
            RowBox[{"0", ",", "1", ",", "0"}], "}"}], ",", 
           RowBox[{"{", 
            RowBox[{
             RowBox[{"-", "1"}], ",", "0", ",", "0"}], "}"}], ",", 
           RowBox[{"{", 
            RowBox[{"0", ",", "0", ",", "0"}], "}"}]}], "}"}]}], "}"}]}]}], 
     ";", "\[IndentingNewLine]", 
     RowBox[{"epsddd", " ", "=", " ", 
      RowBox[{"signatureg", " ", 
       RowBox[{"Sqrt", "[", 
        RowBox[{"signatureg", " ", "detg"}], "]"}], " ", " ", 
       RowBox[{"{", 
        RowBox[{
         RowBox[{"{", 
          RowBox[{
           RowBox[{"{", 
            RowBox[{"0", ",", "0", ",", "0"}], "}"}], ",", 
           RowBox[{"{", 
            RowBox[{"0", ",", "0", ",", "1"}], "}"}], ",", 
           RowBox[{"{", 
            RowBox[{"0", ",", 
             RowBox[{"-", "1"}], ",", "0"}], "}"}]}], "}"}], ",", 
         RowBox[{"{", 
          RowBox[{
           RowBox[{"{", 
            RowBox[{"0", ",", "0", ",", 
             RowBox[{"-", "1"}]}], "}"}], ",", 
           RowBox[{"{", 
            RowBox[{"0", ",", "0", ",", "0"}], "}"}], ",", 
           RowBox[{"{", 
            RowBox[{"1", ",", "0", ",", "0"}], "}"}]}], "}"}], ",", 
         RowBox[{"{", 
          RowBox[{
           RowBox[{"{", 
            RowBox[{"0", ",", "1", ",", "0"}], "}"}], ",", 
           RowBox[{"{", 
            RowBox[{
             RowBox[{"-", "1"}], ",", "0", ",", "0"}], "}"}], ",", 
           RowBox[{"{", 
            RowBox[{"0", ",", "0", ",", "0"}], "}"}]}], "}"}]}], "}"}]}]}], 
     ";", "\[IndentingNewLine]", 
     RowBox[{"g2ddjd", " ", "=", " ", 
      RowBox[{"covD", "[", "g2dd", "]"}]}], ";", "\[IndentingNewLine]", 
     RowBox[{"CotUd", " ", "=", " ", 
      RowBox[{"multiDot", "[", 
       RowBox[{"epsUUU", ",", "g2ddjd", ",", 
        RowBox[{"{", 
         RowBox[{"2", ",", "3"}], "}"}], ",", 
        RowBox[{"{", 
         RowBox[{"3", ",", "1"}], "}"}]}], "]"}]}], ";", 
     "\[IndentingNewLine]", 
     RowBox[{"Cotdd", " ", "=", " ", 
      RowBox[{"Lower", "[", 
       RowBox[{"CotUd", ",", "1"}], "]"}]}], ";", "\[IndentingNewLine]", 
     RowBox[{
     "Print", "[", "\"\<epsUUU,epsddd,CotUd,Cotdd have been computed.\>\"", 
      "]"}], ";"}]}], "\[IndentingNewLine]", "]"}]}]], "Input",
 CellChangeTimes->{
  3.4389737450625*^9, {3.439440164109375*^9, 3.439440190578125*^9}, {
   3.439440249234375*^9, 3.439440464421875*^9}, {3.439440524234375*^9, 
   3.43944052453125*^9}, {3.43944056509375*^9, 3.439440651390625*^9}, {
   3.439440710484375*^9, 3.43944084515625*^9}, {3.439441193671875*^9, 
   3.439441248015625*^9}, {3.439441588421875*^9, 3.439441709625*^9}, {
   3.439441782640625*^9, 3.439441841953125*^9}, {3.43944195828125*^9, 
   3.439442054265625*^9}, {3.4394420995*^9, 3.439442118765625*^9}, {
   3.439442211921875*^9, 3.439442238625*^9}, {3.43944267875*^9, 
   3.439442680953125*^9}, {3.43954132023225*^9, 3.439541321154125*^9}, {
   3.43954145191975*^9, 3.439541471779125*^9}, {3.43957455959375*^9, 
   3.439574585421875*^9}, 3.439574634765625*^9, {3.4490768993125*^9, 
   3.44907690578125*^9}, {3.449077401375*^9, 3.449077549609375*^9}, {
   3.449077666453125*^9, 3.449077669*^9}, 3.449078184796875*^9, {
   3.449404571984375*^9, 3.449404572796875*^9}, {3.4494050433125*^9, 
   3.44940504615625*^9}, {3.449405144515625*^9, 3.449405148703125*^9}, 
   3.4494053975625*^9, 3.449405447921875*^9},
 CellLabel->"In[72]:=",ExpressionUUID->"a238c897-8b69-4583-9022-6dbc5ae77c07"],

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{"GenerateEpsilon", "::", "usage"}], " ", "=", 
   "\"\<GenerateEpsilon[dim_] : Generate the totally antisymmetric \
numerically invariant pseudo-tensor Epsilon\nInput: dimension dim > 0\n\
Output: Epsilon\nConvention: Epsilon[[1,...,dim]] = +1\>\""}], ";"}]], "Input",
 CellChangeTimes->{{3.449077651859375*^9, 3.449077661015625*^9}, {
  3.449077722109375*^9, 3.449077840984375*^9}, {3.449078001546875*^9, 
  3.449078006890625*^9}, {3.4490781061875*^9, 3.4490781629375*^9}},
 CellLabel->"In[73]:=",ExpressionUUID->"85005713-d47b-4a88-9a59-b5d02cc571ef"],

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{"GenerateEpsilon", "[", "dim_Integer", "]"}], " ", ":=", " ", 
   RowBox[{"Module", "[", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{"String0", ",", "String1", ",", "perm00", ",", "k", ",", "i"}], 
      "}"}], ",", "\[IndentingNewLine]", 
     RowBox[{
      RowBox[{"If", "[", 
       RowBox[{
        RowBox[{"dim", "<", "1"}], ",", " ", 
        RowBox[{
         RowBox[{"Return", "[", "\"\<Invalid arguments.\>\"", "]"}], ";"}]}], 
       "]"}], ";", "\[IndentingNewLine]", 
      RowBox[{"Epsilon", "=."}], ";", "\[IndentingNewLine]", 
      RowBox[{"Epsilon", " ", "=", " ", 
       RowBox[{"ConstantArray", "[", 
        RowBox[{"0", ",", 
         RowBox[{"Table", "[", 
          RowBox[{"dim", ",", 
           RowBox[{"{", 
            RowBox[{"k", ",", "1", ",", "dim"}], "}"}]}], "]"}]}], "]"}]}], 
      ";", "\[IndentingNewLine]", 
      RowBox[{"perm00", " ", "=", " ", 
       RowBox[{"Permutations", "[", 
        RowBox[{"Table", "[", 
         RowBox[{"k", ",", 
          RowBox[{"{", 
           RowBox[{"k", ",", "1", ",", "dim"}], "}"}]}], "]"}], "]"}]}], ";", 
      "\[IndentingNewLine]", 
      RowBox[{"For", "[", 
       RowBox[{
        RowBox[{"i", "=", "1"}], ",", 
        RowBox[{"i", "\[LessEqual]", 
         RowBox[{"Length", "[", "perm00", "]"}]}], ",", 
        RowBox[{"i", "++"}], ",", "\[IndentingNewLine]", 
        RowBox[{
         RowBox[{"String0", "=", "\"\<\>\""}], ";", "\[IndentingNewLine]", 
         RowBox[{"For", "[", 
          RowBox[{
           RowBox[{"j", "=", "1"}], ",", 
           RowBox[{"j", "<", "dim"}], ",", 
           RowBox[{"j", "++"}], ",", 
           RowBox[{"String0", " ", "=", " ", 
            RowBox[{"String0", " ", "<>", " ", 
             RowBox[{"ToString", "[", 
              RowBox[{
               RowBox[{"perm00", "[", 
                RowBox[{"[", "i", "]"}], "]"}], "[", 
               RowBox[{"[", "j", "]"}], "]"}], "]"}], " ", "<>", " ", 
             "\"\<,\>\""}]}]}], "  ", "]"}], ";", "\[IndentingNewLine]", 
         RowBox[{"String0", " ", "=", " ", 
          RowBox[{"String0", " ", "<>", " ", 
           RowBox[{"ToString", "[", 
            RowBox[{
             RowBox[{"perm00", " ", "[", 
              RowBox[{"[", "i", "]"}], "]"}], "[", 
             RowBox[{"[", "dim", "]"}], "]"}], "]"}]}]}], ";", 
         "\[IndentingNewLine]", 
         RowBox[{"String1", " ", "=", " ", 
          RowBox[{
          "\"\<Epsilon[[\>\"", " ", "<>", " ", "String0", " ", "<>", " ", 
           "\"\<]] = Signature[\>\"", " ", "<>", " ", 
           RowBox[{"ToString", "[", "perm00", "]"}], " ", "<>", "\"\<[[\>\"", 
           " ", "<>", 
           RowBox[{"ToString", "[", "i", "]"}], " ", "<>", " ", 
           "\"\<]]];\>\""}]}], ";", "\[IndentingNewLine]", 
         RowBox[{"ToExpression", "[", "String1", "]"}], ";"}]}], 
       "\[IndentingNewLine]", "]"}], ";", "Epsilon"}]}], 
    "\[IndentingNewLine]", "]"}]}], ";"}]], "Input",
 CellChangeTimes->{{3.44571025669625*^9, 3.445710301975391*^9}, {
   3.445710361694895*^9, 3.445710379847405*^9}, {3.4457104518690233`*^9, 
   3.445710620957876*^9}, {3.445710665141079*^9, 3.445710726087291*^9}, 
   3.4457108938691874`*^9, {3.4457110595787687`*^9, 3.445711099542941*^9}, {
   3.445711155331134*^9, 3.445711214957901*^9}, 3.445711300360948*^9, {
   3.445711388785688*^9, 3.44571140895061*^9}, {3.445711510216422*^9, 
   3.445711530481039*^9}, {3.445711560789905*^9, 3.445711742953281*^9}, {
   3.445711822215815*^9, 3.445711829850041*^9}, 3.445711874679921*^9, 
   3.445780145096127*^9, {3.445780237122423*^9, 3.4457802612896967`*^9}, {
   3.44578030501381*^9, 3.445780311838242*^9}, {3.445780348139915*^9, 
   3.445780370674878*^9}, {3.4457804336999273`*^9, 3.445780449737864*^9}, 
   3.445780547946849*^9, {3.445780634820689*^9, 3.445780649936206*^9}, 
   3.4457806889360313`*^9, {3.445780773899247*^9, 3.445780793049079*^9}, {
   3.447425235839368*^9, 3.447425275066712*^9}, {3.449078009640625*^9, 
   3.449078059984375*^9}, {3.450105009953125*^9, 3.450105014015625*^9}},
 CellLabel->"In[74]:=",ExpressionUUID->"5cf6df9a-ac0b-46d5-9133-edea3dee146d"],

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{"ChargesEinstein", "::", "usage"}], " ", "=", " ", 
   "\"\<ChargesEinstein[xiU_,hdd_,signatureg_,{index1_,index2_}] compute the \
surface charge in Einstein gravity\nNeed = metric and coord should be defined \
and RGtensors should have been executed prior to this procedure\nInput = A \
Killing vector or asymptotic Killing vector 'xiU' \n        A metric \
perturbation 'hdd'\n\t    The signature of the metric 'signatureg' (1 or -1)\n\
        A surface of codimension 2 specified by the two indices \
'{index1,index2}' in the coordinates coord that are fixed\nOutput = The \
components {index1,index2} of the surface charge associated with the vector \
xiU under the perturbation\nExtra output : ChargeSuppl : supplementary term \
with respect to the Iyer-Wald formula.\nConvention : The Einstein Lagrangian \
has the form 1/(16\[Pi])Sqrt[signatureg g] R\n\>\""}], ";"}]], "Input",
 CellChangeTimes->{{3.449078349953125*^9, 3.44907845025*^9}, {
  3.449078599375*^9, 3.449078648984375*^9}, {3.449078723953125*^9, 
  3.44907884046875*^9}, {3.449079174421875*^9, 3.44907926540625*^9}, {
  3.449405217921875*^9, 3.449405298078125*^9}, {3.4494055233125*^9, 
  3.4494055234375*^9}},
 CellLabel->"In[75]:=",ExpressionUUID->"d17cdcd9-dd3f-41d9-a20b-252eadce6998"],

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{"ChargesEinstein", "[", 
    RowBox[{"xiU_List", ",", "hdd_List", ",", "signatureg_Integer", ",", 
     RowBox[{"{", 
      RowBox[{"index1_Integer", ",", "index2_Integer"}], "}"}]}], "]"}], " ", 
   ":=", 
   RowBox[{"Module", "[", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{
      "hUd", ",", "hUU", ",", "deth", ",", "xid", ",", "xiUjd", ",", "xiUjU", 
       ",", "xidjU", ",", "dethjd", ",", "dethjU", ",", "hUUjd", ",", "hUUjU",
        ",", "Integrand1UU", ",", "Integrand2UU", ",", "KillingUd", ",", 
       "IntegrandEUU", ",", "Charge"}], "}"}], ",", "\[IndentingNewLine]", 
     RowBox[{
      RowBox[{"If", "[", 
       RowBox[{
        RowBox[{
         RowBox[{"ValueQ", "[", "gdd", "]"}], " ", "&&", " ", 
         RowBox[{"NameQ", "[", "\"\<Raise\>\"", "]"}], " ", "&&", " ", 
         RowBox[{"NameQ", "[", "\"\<Lower\>\"", "]"}], "&&", 
         RowBox[{"NameQ", "[", "\"\<covD\>\"", " ", "]"}], "&&", 
         RowBox[{"ValueQ", "[", "gUU", "]"}], " ", "&&", 
         RowBox[{"ValueQ", "[", "detg", "]"}]}], "   ", ",", ",", " ", 
        RowBox[{
         RowBox[{
         "Return", "[", 
          "\"\<RGtensors should be executed prior to this procedure.\>\"", 
          "]"}], ";"}]}], "]"}], ";", "\[IndentingNewLine]", 
      RowBox[{"If", "[", 
       RowBox[{
        RowBox[{
         RowBox[{"ValueQ", "[", "coord", "]"}], " ", "&&", " ", 
         RowBox[{"ValueQ", "[", "metric", "]"}]}], "   ", ",", ",", " ", 
        RowBox[{
         RowBox[{
         "Return", "[", "\"\<metric and coord not defined.\>\"", "]"}], 
         ";"}]}], "]"}], ";", "\[IndentingNewLine]", 
      RowBox[{"If", "[", 
       RowBox[{
        RowBox[{
         RowBox[{"signatureg", " ", "=!=", "  ", "1"}], " ", "&&", " ", 
         RowBox[{"signatureg", " ", "=!=", "  ", 
          RowBox[{"-", "1"}]}]}], " ", ",", 
        RowBox[{
         RowBox[{
         "Return", "[", "\"\<Incoherent signature detected\>\"", "]"}], ";"}],
         ",", " ", 
        RowBox[{
         RowBox[{"Print", "[", 
          RowBox[{
          "\"\<Signature of the metric: \>\"", ",", "signatureg", ",", 
           "\"\< .\>\""}], "]"}], ";"}]}], "]"}], ";", "\[IndentingNewLine]", 
      RowBox[{"If", "[", 
       RowBox[{
        RowBox[{
         RowBox[{"Dimensions", "[", "hdd", "]"}], " ", "=!=", "  ", 
         RowBox[{"Dimensions", "[", "metric", "]"}]}], ",", 
        RowBox[{
         RowBox[{
         "Return", "[", "\"\<Incompatible dimensions detected\>\"", "]"}], 
         ";"}]}], " ", "]"}], ";", "\[IndentingNewLine]", 
      RowBox[{"If", "[", 
       RowBox[{
        RowBox[{
         RowBox[{"Dimensions", "[", "coord", "]"}], " ", "=!=", " ", 
         RowBox[{"Dimensions", "[", "xiU", "]"}]}], ",", 
        RowBox[{
         RowBox[{
         "Return", "[", "\"\<Incompatible dimensions detected\>\"", "]"}], 
         ";"}]}], "]"}], ";", "\[IndentingNewLine]", 
      RowBox[{"If", "[", 
       RowBox[{
        RowBox[{
         RowBox[{"1", "\[LessEqual]", "index1", " ", "\[LessEqual]", 
          RowBox[{
           RowBox[{"Dimensions", "[", "coord", "]"}], "[", 
           RowBox[{"[", "1", "]"}], "]"}]}], " ", "&&", 
         RowBox[{"1", "\[LessEqual]", "index1", " ", "\[LessEqual]", 
          RowBox[{
           RowBox[{"Dimensions", "[", "coord", "]"}], "[", 
           RowBox[{"[", "1", "]"}], "]"}]}]}], ",", " ", 
        RowBox[{
         RowBox[{"Print", "[", 
          RowBox[{
          "\"\<The surface charge is inversely proportional to Newton \
constant and should be integrated on the \>\"", ",", 
           RowBox[{"coord", "[", 
            RowBox[{"[", "index1", "]"}], "]"}], ",", "\"\< , \>\"", ",", 
           RowBox[{"coord", "[", 
            RowBox[{"[", "index2", "]"}], "]"}], ",", 
           "\"\< = constant surface\>\""}], "]"}], ";"}], 
        "\[IndentingNewLine]", ",", 
        RowBox[{
         RowBox[{
         "Return", "[", 
          "\"\<Invalid arguments for the choice of n-2 surface\>\"", "]"}], 
         ";"}]}], "]"}], ";", "\[IndentingNewLine]", 
      RowBox[{"hUd", " ", "=", " ", 
       RowBox[{"Raise", "[", 
        RowBox[{"hdd", ",", "1"}], "]"}]}], ";", 
      RowBox[{"hUU", " ", "=", " ", 
       RowBox[{"Raise", "[", 
        RowBox[{"hUd", ",", "2"}], "]"}]}], ";", 
      RowBox[{"deth", " ", "=", " ", 
       RowBox[{"multiDot", "[", 
        RowBox[{"gUU", ",", "hdd", ",", 
         RowBox[{"{", 
          RowBox[{"1", ",", "1"}], "}"}], ",", 
         RowBox[{"{", 
          RowBox[{"2", ",", "2"}], "}"}]}], "]"}]}], ";", 
      "\[IndentingNewLine]", 
      RowBox[{"xid", " ", "=", " ", 
       RowBox[{"Lower", "[", 
        RowBox[{"xiU", ",", "1"}], "]"}]}], ";", 
      RowBox[{"xiUjd", " ", "=", " ", 
       RowBox[{"covD", "[", 
        RowBox[{"xiU", ",", 
         RowBox[{"{", "1", "}"}]}], "]"}]}], ";", 
      RowBox[{"xiUjU", " ", "=", " ", 
       RowBox[{"Raise", "[", 
        RowBox[{"xiUjd", ",", "2"}], "]"}]}], ";", 
      RowBox[{"xidjU", " ", "=", " ", 
       RowBox[{"Lower", "[", 
        RowBox[{"xiUjU", ",", "1"}], "]"}]}], ";", "\[IndentingNewLine]", 
      RowBox[{"dethjd", " ", "=", " ", 
       RowBox[{"covD", "[", "deth", "]"}]}], ";", 
      RowBox[{"dethjU", " ", "=", " ", 
       RowBox[{"Raise", "[", 
        RowBox[{"dethjd", ",", "1"}], "]"}]}], ";", 
      RowBox[{"hUUjd", " ", "=", " ", 
       RowBox[{"covD", "[", 
        RowBox[{"hUU", ",", 
         RowBox[{"{", 
          RowBox[{"1", ",", "2"}], "}"}]}], "]"}]}], ";", 
      RowBox[{"hUUjU", " ", "=", " ", 
       RowBox[{"Raise", "[", 
        RowBox[{"hUUjd", ",", "3"}], "]"}]}], ";", "\[IndentingNewLine]", 
      RowBox[{"Integrand1UU", " ", "=", " ", 
       RowBox[{"Outer", "[", 
        RowBox[{"Times", ",", "xiU", ",", 
         RowBox[{
          RowBox[{"Contract", "[", 
           RowBox[{"hUUjd", ",", 
            RowBox[{"{", 
             RowBox[{"2", ",", "3"}], "}"}]}], "]"}], "-", "dethjU"}]}], 
        "]"}]}], ";", "\[IndentingNewLine]", 
      RowBox[{"Integrand2UU", " ", "=", " ", 
       RowBox[{
        RowBox[{"-", 
         RowBox[{"Transpose", "[", 
          RowBox[{
           RowBox[{"multiDot", "[", 
            RowBox[{"xid", ",", "hUUjU", ",", 
             RowBox[{"{", 
              RowBox[{"1", ",", "2"}], "}"}]}], "]"}], ",", 
           RowBox[{"{", 
            RowBox[{"2", ",", "1"}], "}"}]}], "]"}]}], "-", 
        RowBox[{
         RowBox[{"1", "/", "2"}], " ", "deth", " ", 
         RowBox[{"Transpose", "[", 
          RowBox[{"xiUjU", ",", 
           RowBox[{"{", 
            RowBox[{"2", ",", "1"}], "}"}]}], "]"}]}], "+", " ", 
        RowBox[{
         RowBox[{"1", "/", "2"}], " ", 
         RowBox[{"multiDot", "[", 
          RowBox[{"hUU", ",", 
           RowBox[{"xiUjd", "-", 
            RowBox[{"Transpose", "[", 
             RowBox[{"xidjU", ",", 
              RowBox[{"{", 
               RowBox[{"2", ",", "1"}], "}"}]}], "]"}]}], ",", 
           RowBox[{"{", 
            RowBox[{"2", ",", "2"}], "}"}]}], "]"}]}]}]}], ";", 
      "\[IndentingNewLine]", 
      RowBox[{"KillingUd", " ", "=", " ", 
       RowBox[{"xiUjd", "+", 
        RowBox[{"Transpose", "[", 
         RowBox[{"xidjU", ",", 
          RowBox[{"{", 
           RowBox[{"2", ",", "1"}], "}"}]}], "]"}]}]}], ";", 
      "\[IndentingNewLine]", 
      RowBox[{"IntegrandEUU", " ", "=", " ", 
       RowBox[{
        RowBox[{
         RowBox[{"-", "1"}], "/", "2"}], " ", 
        RowBox[{"multiDot", "[", 
         RowBox[{"hUU", ",", "KillingUd", ",", 
          RowBox[{"{", 
           RowBox[{"2", ",", "2"}], "}"}]}], "]"}]}]}], ";", 
      "\[IndentingNewLine]", 
      RowBox[{"ChargeSuppl", " ", "=", "  ", 
       RowBox[{
        RowBox[{
         RowBox[{"1", "/", "16"}], "/", "Pi"}], "  ", 
        RowBox[{"Sqrt", "[", 
         RowBox[{"signatureg", " ", "detg"}], "]"}], " ", " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"IntegrandEUU", "[", 
           RowBox[{"[", 
            RowBox[{"index1", ",", "index2"}], "]"}], "]"}], "-", 
          RowBox[{"IntegrandEUU", "[", 
           RowBox[{"[", 
            RowBox[{"index2", ",", "index1"}], "]"}], "]"}]}], ")"}]}]}], ";",
       "\[IndentingNewLine]", 
      RowBox[{"Charge", " ", "=", " ", 
       RowBox[{
        RowBox[{
         RowBox[{"1", "/", "16"}], "/", "Pi"}], "  ", 
        RowBox[{"Sqrt", "[", 
         RowBox[{"signatureg", " ", "detg"}], "]"}], " ", " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"Integrand1UU", "[", 
           RowBox[{"[", 
            RowBox[{"index1", ",", "index2"}], "]"}], "]"}], "-", 
          RowBox[{"Integrand1UU", "[", 
           RowBox[{"[", 
            RowBox[{"index2", ",", "index1"}], "]"}], "]"}], "+", 
          RowBox[{"Integrand2UU", "[", 
           RowBox[{"[", 
            RowBox[{"index1", ",", "index2"}], "]"}], "]"}], "-", 
          RowBox[{"Integrand2UU", "[", 
           RowBox[{"[", 
            RowBox[{"index2", ",", "index1"}], "]"}], "]"}]}], ")"}]}]}]}]}], 
    "\[IndentingNewLine]", "]"}]}], ";"}]], "Input",
 CellChangeTimes->{{3.43897310171875*^9, 3.43897329153125*^9}, {
   3.43897332628125*^9, 3.43897336778125*^9}, {3.438973709796875*^9, 
   3.43897374928125*^9}, {3.43897381165625*^9, 3.43897381234375*^9}, 
   3.4389738835625*^9, {3.438974189375*^9, 3.438974243359375*^9}, {
   3.438974285125*^9, 3.43897439796875*^9}, {3.438974473484375*^9, 
   3.438974623046875*^9}, {3.438974673125*^9, 3.43897485565625*^9}, {
   3.438975006296875*^9, 3.438975073953125*^9}, {3.43897625746875*^9, 
   3.438976262765625*^9}, {3.438984536296875*^9, 3.438984556078125*^9}, {
   3.43898515459375*^9, 3.438985155984375*^9}, {3.438985447515625*^9, 
   3.438985455609375*^9}, {3.438985502*^9, 3.438985683375*^9}, {
   3.438985754828125*^9, 3.438985805078125*^9}, {3.438985836484375*^9, 
   3.43898584275*^9}, 3.43898590134375*^9, {3.438986115078125*^9, 
   3.438986148296875*^9}, {3.438986298875*^9, 3.438986393578125*^9}, {
   3.438986556734375*^9, 3.43898660425*^9}, 3.438986840953125*^9, {
   3.43898687678125*^9, 3.438986883140625*^9}, {3.438986928640625*^9, 
   3.438986930703125*^9}, {3.4389870701875*^9, 3.438987079234375*^9}, {
   3.43898743175*^9, 3.438987449078125*^9}, {3.438987750765625*^9, 
   3.438987788875*^9}, {3.439440954296875*^9, 3.43944116828125*^9}, {
   3.4395361312635*^9, 3.439536143951*^9}, {3.4396442810625*^9, 
   3.439644328078125*^9}, {3.4423564336732965`*^9, 3.4423564601109657`*^9}, {
   3.442356646534034*^9, 3.442356655643467*^9}, {3.442356691128069*^9, 
   3.442356700034376*^9}, {3.442356992801875*^9, 3.4423570072863426`*^9}, {
   3.44236355361757*^9, 3.44236355424257*^9}, 3.44907845459375*^9, {
   3.449078486421875*^9, 3.4490784891875*^9}, {3.44907886003125*^9, 
   3.449079110578125*^9}, {3.449404361046875*^9, 3.449404362375*^9}, {
   3.44940439725*^9, 3.449404398265625*^9}, {3.449404513921875*^9, 
   3.4494045349375*^9}, {3.4494047080625*^9, 3.449404726765625*^9}, {
   3.449405085359375*^9, 3.449405090421875*^9}, {3.449405196734375*^9, 
   3.4494052085625*^9}, {3.449405406109375*^9, 3.449405419703125*^9}},
 CellLabel->"In[76]:=",ExpressionUUID->"532d69ea-081d-470b-9f8d-4ecccaa2c868"],

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{"ChargesEinsteinMaxwellScalar", "::", "usage"}], " ", "=", " ", 
   "\"\<ChargesEinsteinMaxwellScalar[{xiU_,\[Lambda]_},{Ad_,\[Phi]_},{hdd_,ad_\
,var\[Phi]_},signatureg_,{index1_,index2_},{kin\[Phi]_,kinA_,\[Phi]Uneval_}] \
compute the surface charge in Einstein gravity coupled to Maxwell and one \
scalar field\nNeed = metric and coord should be defined and RGtensors should \
have been executed prior to this procedure\nInput = A couple of (asymptotic) \
symmetry parameters : 'xiU' and '\[Lambda]' \n        The background gauge \
field 'Ad' and scalar fields '\[Phi]'\n        The variation of the metric \
'hdd', gauge field 'ad' and scalar field 'var\[Phi]'\n\t    The signature of \
the metric 'signatureg' (1 or -1)\n        A surface of codimension 2 \
specified by the two indices '{index1,index2}' in the coordinates coord that \
are fixed\n\t    The normalisation constants 'kinA[\[Phi]Uneval]', \
'kin\[Phi][\[Phi]Uneval]' in the Lagrangian as a function of the special \
variable '\[Phi]Uneval' \nOutput = The components {index1,index2} of the \
surface charge associated with the symmetry (xiU,\[Lambda]) under the \
perturbation\nExtra output : ChargeSuppl : supplementary term with respect to \
the Iyer-Wald formula.\nConvention : The Lagrangian has the form\n        L = \
\!\(\*FractionBox[SqrtBox[\(signatureg\\\ g\)], \(16  \[Pi]\)]\)(R - \
\!\(\*FractionBox[\(1\), \(4\)]\)kinA[\[Phi]] \!\(\*SuperscriptBox[\(F\), \(\
\[Mu]\[Nu]\)]\)\!\(\*SubscriptBox[\(F\), \(\[Mu]\[Nu]\)]\) - \
\!\(\*FractionBox[\(1\), \(2\)]\)kin\[Phi][\[Phi]]\!\(\*SubscriptBox[\(\
\[PartialD]\), \(\[Mu]\)]\)\[Phi]\!\(\*SuperscriptBox[\(\[PartialD]\), \
\(\[Mu]\)]\)\[Phi])\n\>\""}], ";"}]], "Input",
 CellChangeTimes->{{3.449078349953125*^9, 3.44907845025*^9}, {
  3.449078599375*^9, 3.449078648984375*^9}, {3.449078723953125*^9, 
  3.44907884046875*^9}, {3.449079174421875*^9, 3.44907926540625*^9}, {
  3.449405217921875*^9, 3.449405298078125*^9}, {3.449405476078125*^9, 
  3.44940573734375*^9}},
 CellLabel->"In[77]:=",ExpressionUUID->"480302aa-c42a-4a27-898e-0808d770fdbd"],

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{"ChargesEinsteinMaxwellScalar", "[", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{"xiU_List", ",", "\[Lambda]_"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"Ad_List", ",", "\[Phi]_"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"hdd_List", ",", "ad_List", ",", "var\[Phi]_"}], "}"}], ",", 
     "signatureg_Integer", ",", 
     RowBox[{"{", 
      RowBox[{"index1_Integer", ",", "index2_Integer"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"kin\[Phi]_", ",", "kinA_", ",", "\[Phi]Uneval_Symbol"}], 
      "}"}]}], "]"}], " ", ":=", 
   RowBox[{"Module", "[", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{
      "hUd", ",", "hUU", ",", "deth", ",", "xid", ",", "xiUjd", ",", "xiUjU", 
       ",", "xidjU", ",", "dethjd", ",", "dethjU", ",", "hUUjd", ",", "hUUjU",
        ",", "Integrand1UU", ",", "Integrand2UU", ",", "KillingUd", ",", 
       "IntegrandEUU", ",", "ChargeEinstein", ",", "dim", ",", "Fdd", ",", 
       "FdU", ",", "FUU", ",", "Integrand3UU", ",", "temp", ",", "xiA", ",", 
       "LieAU", ",", "aU", ",", "fdd", ",", "fUU", ",", "Integrand4UU", ",", 
       "Integrand5UU", ",", "\[Phi]jd", ",", "\[Phi]jU", ",", 
       "ContribMaxwell", ",", "ContribScal", ",", "DkEval", ",", "kinAEval", 
       ",", "kin\[Phi]Eval"}], "}"}], ",", "\[IndentingNewLine]", 
     RowBox[{
      RowBox[{"If", "[", 
       RowBox[{
        RowBox[{
         RowBox[{"ValueQ", "[", "gdd", "]"}], " ", "&&", " ", 
         RowBox[{"NameQ", "[", "\"\<Raise\>\"", "]"}], " ", "&&", " ", 
         RowBox[{"NameQ", "[", "\"\<Lower\>\"", "]"}], "&&", 
         RowBox[{"NameQ", "[", "\"\<covD\>\"", " ", "]"}], "&&", 
         RowBox[{"ValueQ", "[", "gUU", "]"}], " ", "&&", 
         RowBox[{"ValueQ", "[", "detg", "]"}], "  ", "&&", 
         RowBox[{"NameQ", "[", "\"\<multiDot\>\"", "]"}]}], " ", ",", ",", 
        " ", 
        RowBox[{
         RowBox[{
         "Return", "[", 
          "\"\<RGtensors should be executed prior to this procedure.\>\"", 
          "]"}], ";"}]}], "]"}], ";", "\[IndentingNewLine]", 
      RowBox[{"If", "[", 
       RowBox[{
        RowBox[{
         RowBox[{"ValueQ", "[", "coord", "]"}], " ", "&&", " ", 
         RowBox[{"ValueQ", "[", "metric", "]"}]}], "   ", ",", ",", " ", 
        RowBox[{
         RowBox[{
         "Return", "[", "\"\<metric and coord not defined.\>\"", "]"}], 
         ";"}]}], "]"}], ";", "\[IndentingNewLine]", 
      RowBox[{"If", "[", 
       RowBox[{
        RowBox[{
         RowBox[{"signatureg", " ", "=!=", "  ", "1"}], " ", "&&", " ", 
         RowBox[{"signatureg", " ", "=!=", "  ", 
          RowBox[{"-", "1"}]}]}], " ", ",", 
        RowBox[{
         RowBox[{
         "Return", "[", "\"\<Incoherent signature detected\>\"", "]"}], ";"}],
         ",", " ", 
        RowBox[{
         RowBox[{"Print", "[", 
          RowBox[{
          "\"\<Signature of the metric: \>\"", ",", "signatureg", ",", 
           "\"\< .\>\""}], "]"}], ";"}]}], "]"}], ";", "\[IndentingNewLine]", 
      RowBox[{"If", "[", 
       RowBox[{
        RowBox[{
         RowBox[{"Dimensions", "[", "hdd", "]"}], " ", "=!=", "  ", 
         RowBox[{"Dimensions", "[", "metric", "]"}]}], ",", 
        RowBox[{
         RowBox[{
         "Return", "[", "\"\<Incompatible dimensions detected\>\"", "]"}], 
         ";"}]}], " ", "]"}], ";", "\[IndentingNewLine]", 
      RowBox[{"If", "[", 
       RowBox[{
        RowBox[{
         RowBox[{
          RowBox[{"Dimensions", "[", "coord", "]"}], " ", "=!=", " ", 
          RowBox[{"Dimensions", "[", "xiU", "]"}]}], " ", "&&", " ", 
         RowBox[{
          RowBox[{"Dimensions", "[", "coord", "]"}], " ", "=!=", " ", 
          RowBox[{"Dimensions", "[", "Ad", "]"}]}], "&&", 
         RowBox[{
          RowBox[{"Dimensions", "[", "coord", "]"}], " ", "=!=", " ", 
          RowBox[{"Dimensions", "[", "ad", "]"}]}]}], ",", 
        RowBox[{
         RowBox[{
         "Return", "[", "\"\<Incompatible dimensions detected\>\"", "]"}], 
         ";"}]}], "]"}], ";", "\[IndentingNewLine]", 
      RowBox[{"If", "[", 
       RowBox[{
        RowBox[{
         RowBox[{
          RowBox[{"Dimensions", "[", "kin\[Phi]", "]"}], " ", "=!=", 
          RowBox[{"{", "}"}]}], "&&", " ", 
         RowBox[{
          RowBox[{"Dimensions", "[", "kinA", "]"}], " ", "=!=", 
          RowBox[{"{", "}"}]}]}], ",", 
        RowBox[{
         RowBox[{
         "Return", "[", "\"\<Incoherent kinetic terms detected\>\"", "]"}], 
         ";"}]}], "]"}], ";", "\[IndentingNewLine]", 
      RowBox[{"If", "[", 
       RowBox[{
        RowBox[{
         RowBox[{"1", "\[LessEqual]", "index1", " ", "\[LessEqual]", 
          RowBox[{
           RowBox[{"Dimensions", "[", "coord", "]"}], "[", 
           RowBox[{"[", "1", "]"}], "]"}]}], " ", "&&", 
         RowBox[{"1", "\[LessEqual]", "index1", " ", "\[LessEqual]", 
          RowBox[{
           RowBox[{"Dimensions", "[", "coord", "]"}], "[", 
           RowBox[{"[", "1", "]"}], "]"}]}]}], ",", " ", 
        RowBox[{
         RowBox[{"Print", "[", 
          RowBox[{
          "\"\<The surface charge is inversely proportional to Newton \
constant and should be integrated on the \>\"", ",", 
           RowBox[{"coord", "[", 
            RowBox[{"[", "index1", "]"}], "]"}], ",", "\"\< , \>\"", ",", 
           RowBox[{"coord", "[", 
            RowBox[{"[", "index2", "]"}], "]"}], ",", 
           "\"\< = constant surface\>\""}], "]"}], ";"}], 
        "\[IndentingNewLine]", ",", 
        RowBox[{
         RowBox[{
         "Return", "[", 
          "\"\<Invalid arguments for the choice of n-2 surface\>\"", "]"}], 
         ";"}]}], "]"}], ";", "\[IndentingNewLine]", 
      RowBox[{"dim", " ", "=", " ", 
       RowBox[{
        RowBox[{"Dimensions", "[", "coord", "]"}], "[", 
        RowBox[{"[", "1", "]"}], "]"}]}], ";", "\[IndentingNewLine]", 
      RowBox[{"hUd", " ", "=", " ", 
       RowBox[{"Raise", "[", 
        RowBox[{"hdd", ",", "1"}], "]"}]}], ";", 
      RowBox[{"hUU", " ", "=", " ", 
       RowBox[{"Raise", "[", 
        RowBox[{"hUd", ",", "2"}], "]"}]}], ";", 
      RowBox[{"deth", " ", "=", " ", 
       RowBox[{"multiDot", "[", 
        RowBox[{"gUU", ",", "hdd", ",", 
         RowBox[{"{", 
          RowBox[{"1", ",", "1"}], "}"}], ",", 
         RowBox[{"{", 
          RowBox[{"2", ",", "2"}], "}"}]}], "]"}]}], ";", 
      "\[IndentingNewLine]", 
      RowBox[{"xid", " ", "=", " ", 
       RowBox[{"Lower", "[", 
        RowBox[{"xiU", ",", "1"}], "]"}]}], ";", 
      RowBox[{"xiUjd", " ", "=", " ", 
       RowBox[{"covD", "[", 
        RowBox[{"xiU", ",", 
         RowBox[{"{", "1", "}"}]}], "]"}]}], ";", 
      RowBox[{"xiUjU", " ", "=", " ", 
       RowBox[{"Raise", "[", 
        RowBox[{"xiUjd", ",", "2"}], "]"}]}], ";", 
      RowBox[{"xidjU", " ", "=", " ", 
       RowBox[{"Lower", "[", 
        RowBox[{"xiUjU", ",", "1"}], "]"}]}], ";", "\[IndentingNewLine]", 
      RowBox[{"dethjd", " ", "=", " ", 
       RowBox[{"covD", "[", "deth", "]"}]}], ";", 
      RowBox[{"dethjU", " ", "=", " ", 
       RowBox[{"Raise", "[", 
        RowBox[{"dethjd", ",", "1"}], "]"}]}], ";", 
      RowBox[{"hUUjd", " ", "=", " ", 
       RowBox[{"covD", "[", 
        RowBox[{"hUU", ",", 
         RowBox[{"{", 
          RowBox[{"1", ",", "2"}], "}"}]}], "]"}]}], ";", 
      RowBox[{"hUUjU", " ", "=", " ", 
       RowBox[{"Raise", "[", 
        RowBox[{"hUUjd", ",", "3"}], "]"}]}], ";", "\[IndentingNewLine]", 
      RowBox[{"Integrand1UU", " ", "=", " ", 
       RowBox[{"Outer", "[", 
        RowBox[{"Times", ",", "xiU", ",", 
         RowBox[{
          RowBox[{"Contract", "[", 
           RowBox[{"hUUjd", ",", 
            RowBox[{"{", 
             RowBox[{"2", ",", "3"}], "}"}]}], "]"}], "-", "dethjU"}]}], 
        "]"}]}], ";", "\[IndentingNewLine]", 
      RowBox[{"Integrand2UU", " ", "=", " ", 
       RowBox[{
        RowBox[{"-", 
         RowBox[{"Transpose", "[", 
          RowBox[{
           RowBox[{"multiDot", "[", 
            RowBox[{"xid", ",", "hUUjU", ",", 
             RowBox[{"{", 
              RowBox[{"1", ",", "2"}], "}"}]}], "]"}], ",", 
           RowBox[{"{", 
            RowBox[{"2", ",", "1"}], "}"}]}], "]"}]}], "-", 
        RowBox[{
         RowBox[{"1", "/", "2"}], " ", "deth", " ", 
         RowBox[{"Transpose", "[", 
          RowBox[{"xiUjU", ",", 
           RowBox[{"{", 
            RowBox[{"2", ",", "1"}], "}"}]}], "]"}]}], "+", " ", 
        RowBox[{
         RowBox[{"1", "/", "2"}], " ", 
         RowBox[{"multiDot", "[", 
          RowBox[{"hUU", ",", 
           RowBox[{"xiUjd", "-", 
            RowBox[{"Transpose", "[", 
             RowBox[{"xidjU", ",", 
              RowBox[{"{", 
               RowBox[{"2", ",", "1"}], "}"}]}], "]"}]}], ",", 
           RowBox[{"{", 
            RowBox[{"2", ",", "2"}], "}"}]}], "]"}]}]}]}], ";", 
      "\[IndentingNewLine]", 
      RowBox[{"KillingUd", " ", "=", " ", 
       RowBox[{"xiUjd", "+", 
        RowBox[{"Transpose", "[", 
         RowBox[{"xidjU", ",", 
          RowBox[{"{", 
           RowBox[{"2", ",", "1"}], "}"}]}], "]"}]}]}], ";", 
      "\[IndentingNewLine]", 
      RowBox[{"IntegrandEUU", " ", "=", " ", 
       RowBox[{
        RowBox[{
         RowBox[{"-", "1"}], "/", "2"}], " ", 
        RowBox[{"multiDot", "[", 
         RowBox[{"hUU", ",", "KillingUd", ",", 
          RowBox[{"{", 
           RowBox[{"2", ",", "2"}], "}"}]}], "]"}]}]}], ";", 
      "\[IndentingNewLine]", 
      RowBox[{"ChargeEinstein", " ", "=", " ", 
       RowBox[{
        RowBox[{
         RowBox[{"1", "/", "16"}], "/", "Pi"}], "  ", 
        RowBox[{"Sqrt", "[", 
         RowBox[{"signatureg", " ", "detg"}], "]"}], " ", " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"Integrand1UU", "[", 
           RowBox[{"[", 
            RowBox[{"index1", ",", "index2"}], "]"}], "]"}], "-", 
          RowBox[{"Integrand1UU", "[", 
           RowBox[{"[", 
            RowBox[{"index2", ",", "index1"}], "]"}], "]"}], "+", 
          RowBox[{"Integrand2UU", "[", 
           RowBox[{"[", 
            RowBox[{"index1", ",", "index2"}], "]"}], "]"}], "-", 
          RowBox[{"Integrand2UU", "[", 
           RowBox[{"[", 
            RowBox[{"index2", ",", "index1"}], "]"}], "]"}]}], ")"}]}]}], ";",
       "\[IndentingNewLine]", 
      RowBox[{"(*", " ", 
       RowBox[{"Maxwell", " ", "Part"}], " ", "*)"}], "\[IndentingNewLine]", 
      RowBox[{"Fdd", " ", "=", " ", 
       RowBox[{"Table", "[", 
        RowBox[{
         RowBox[{"Table", "[", 
          RowBox[{
           RowBox[{
            RowBox[{"D", "[", 
             RowBox[{
              RowBox[{"Ad", "[", 
               RowBox[{"[", "i", "]"}], "]"}], ",", 
              RowBox[{"coord", "[", 
               RowBox[{"[", "j", "]"}], "]"}]}], "]"}], "-", 
            RowBox[{"D", "[", 
             RowBox[{
              RowBox[{"Ad", "[", 
               RowBox[{"[", "j", "]"}], "]"}], ",", 
              RowBox[{"coord", "[", 
               RowBox[{"[", "i", "]"}], "]"}]}], "]"}]}], " ", ",", 
           RowBox[{"{", 
            RowBox[{"i", ",", "1", ",", " ", "dim"}], "}"}]}], "]"}], ",", 
         RowBox[{"{", 
          RowBox[{"j", ",", "1", ",", "dim"}], "}"}]}], "]"}]}], ";", 
      "\[IndentingNewLine]", 
      RowBox[{"FdU", " ", "=", " ", 
       RowBox[{"Raise", "[", 
        RowBox[{"Fdd", ",", "2"}], "]"}]}], ";", 
      RowBox[{"FUU", " ", "=", " ", 
       RowBox[{"Raise", "[", 
        RowBox[{"FdU", ",", "1"}], "]"}]}], ";", "\[IndentingNewLine]", 
      RowBox[{"DkEval", " ", "=", " ", 
       RowBox[{
        RowBox[{"D", "[", 
         RowBox[{"kinA", ",", "\[Phi]Uneval"}], "]"}], " ", "/.", " ", 
        RowBox[{"{", 
         RowBox[{"\[Phi]Uneval", " ", "\[Rule]", " ", "\[Phi]"}], "}"}]}]}], 
      ";", "\[IndentingNewLine]", 
      RowBox[{"kinAEval", " ", "=", " ", 
       RowBox[{"kinA", "/.", " ", 
        RowBox[{"{", 
         RowBox[{"\[Phi]Uneval", " ", "\[Rule]", " ", "\[Phi]"}], "}"}]}]}], 
      ";", "\[IndentingNewLine]", 
      RowBox[{"kin\[Phi]Eval", " ", "=", " ", 
       RowBox[{"kin\[Phi]", " ", "/.", " ", 
        RowBox[{"{", 
         RowBox[{"\[Phi]Uneval", " ", "\[Rule]", " ", "\[Phi]"}], "}"}]}]}], 
      ";", "\[IndentingNewLine]", 
      RowBox[{"Integrand3UU", "=", " ", 
       RowBox[{"kinAEval", " ", 
        RowBox[{"Outer", "[", 
         RowBox[{"Times", ",", "xiU", ",", 
          RowBox[{"multiDot", "[", 
           RowBox[{"FUU", ",", "ad", ",", 
            RowBox[{"{", 
             RowBox[{"1", ",", "1"}], "}"}]}], "]"}]}], "]"}]}]}], ";", 
      "\[IndentingNewLine]", 
      RowBox[{"temp", " ", "=", " ", 
       RowBox[{"multiDot", "[", 
        RowBox[{"hUU", ",", "FdU", ",", 
         RowBox[{"{", 
          RowBox[{"2", ",", "1"}], "}"}]}], "]"}]}], ";", 
      "\[IndentingNewLine]", 
      RowBox[{"xiA", " ", "=", " ", 
       RowBox[{
        RowBox[{"xiU", " ", ".", " ", "Ad"}], " ", "+", " ", "\[Lambda]"}]}], 
      ";", "\[IndentingNewLine]", 
      RowBox[{"LieAU", " ", "=", " ", 
       RowBox[{"Raise", "[", 
        RowBox[{
         RowBox[{
          RowBox[{"multiDot", "[", 
           RowBox[{"xiU", ",", "Fdd", ",", 
            RowBox[{"{", 
             RowBox[{"1", ",", "1"}], "}"}]}], "]"}], "+", 
          RowBox[{"Table", "[", 
           RowBox[{
            RowBox[{"D", "[", 
             RowBox[{"xiA", ",", 
              RowBox[{"coord", "[", 
               RowBox[{"[", "i", "]"}], "]"}]}], "]"}], " ", ",", 
            RowBox[{"{", 
             RowBox[{"i", ",", "1", ",", " ", "dim"}], "}"}]}], "]"}]}], ",", 
         "1"}], "]"}]}], ";", "\[IndentingNewLine]", 
      RowBox[{"fdd", " ", "=", " ", 
       RowBox[{"Table", "[", 
        RowBox[{
         RowBox[{"Table", "[", 
          RowBox[{
           RowBox[{
            RowBox[{"D", "[", 
             RowBox[{
              RowBox[{"ad", "[", 
               RowBox[{"[", "i", "]"}], "]"}], ",", 
              RowBox[{"coord", "[", 
               RowBox[{"[", "j", "]"}], "]"}]}], "]"}], "-", 
            RowBox[{"D", "[", 
             RowBox[{
              RowBox[{"ad", "[", 
               RowBox[{"[", "j", "]"}], "]"}], ",", 
              RowBox[{"coord", "[", 
               RowBox[{"[", "i", "]"}], "]"}]}], "]"}]}], " ", ",", 
           RowBox[{"{", 
            RowBox[{"i", ",", "1", ",", " ", "dim"}], "}"}]}], "]"}], ",", 
         RowBox[{"{", 
          RowBox[{"j", ",", "1", ",", "dim"}], "}"}]}], "]"}]}], ";", 
      "\[IndentingNewLine]", 
      RowBox[{"fUU", " ", "=", "  ", 
       RowBox[{"Raise", "[", 
        RowBox[{"fdd", ",", "1", ",", "2"}], "]"}]}], ";", 
      "\[IndentingNewLine]", 
      RowBox[{"aU", " ", "=", " ", 
       RowBox[{"Raise", "[", 
        RowBox[{"ad", ",", "1"}], "]"}]}], ";", "\[IndentingNewLine]", 
      RowBox[{"Integrand4UU", "=", " ", 
       RowBox[{
        RowBox[{"kinAEval", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{
            RowBox[{"(", 
             RowBox[{
              RowBox[{
               RowBox[{
                RowBox[{"-", "1"}], "/", "4"}], " ", "deth", " ", "xiA"}], 
              " ", "-", 
              RowBox[{
               RowBox[{"1", "/", "2"}], 
               RowBox[{"(", 
                RowBox[{"xiU", " ", ".", " ", "ad"}], ")"}]}]}], " ", ")"}], 
            "FUU"}], " ", "+", "  ", 
           RowBox[{"xiA", " ", "temp"}], " ", "-", 
           RowBox[{
            RowBox[{"1", "/", "2"}], " ", "xiA", " ", "fUU"}]}], ")"}]}], " ",
         "-", " ", 
        RowBox[{
         RowBox[{"1", "/", "2"}], " ", "xiA", " ", "DkEval", "  ", 
         "var\[Phi]", "  ", "FUU"}]}]}], ";", "\[IndentingNewLine]", 
      RowBox[{"Integrand5UU", "=", 
       RowBox[{
        RowBox[{
         RowBox[{"-", "1"}], "/", "2"}], " ", "kinAEval", " ", 
        RowBox[{"Outer", "[", 
         RowBox[{"Times", ",", "aU", ",", "LieAU"}], "]"}]}]}], " ", ";", 
      "\[IndentingNewLine]", 
      RowBox[{"ContribMaxwell", "=", 
       RowBox[{
        RowBox[{"1", "/", 
         RowBox[{"(", 
          RowBox[{"16", " ", "Pi"}], ")"}]}], 
        RowBox[{"Sqrt", "[", 
         RowBox[{"signatureg", " ", "detg"}], "]"}], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"Integrand3UU", "[", 
           RowBox[{"[", 
            RowBox[{"index1", ",", "index2"}], "]"}], "]"}], "-", 
          RowBox[{"Integrand3UU", "[", 
           RowBox[{"[", 
            RowBox[{"index2", ",", "index1"}], "]"}], "]"}], "+", " ", 
          RowBox[{"Integrand4UU", "[", 
           RowBox[{"[", 
            RowBox[{"index1", ",", "index2"}], "]"}], "]"}], "-", " ", 
          RowBox[{"Integrand4UU", "[", 
           RowBox[{"[", 
            RowBox[{"index2", ",", "index1"}], "]"}], "]"}], "+", 
          RowBox[{"Integrand5UU", "[", 
           RowBox[{"[", 
            RowBox[{"index1", ",", "index2"}], "]"}], "]"}], "-", 
          RowBox[{"Integrand5UU", "[", 
           RowBox[{"[", 
            RowBox[{"index2", ",", "index1"}], "]"}], "]"}]}], ")"}]}]}], ";",
       "\[IndentingNewLine]", 
      RowBox[{"(*", " ", 
       RowBox[{"Scalar", " ", "Part"}], " ", "*)"}], "\[IndentingNewLine]", 
      RowBox[{"\[Phi]jd", " ", "=", " ", 
       RowBox[{"Table", "[", 
        RowBox[{
         RowBox[{"D", "[", 
          RowBox[{"\[Phi]", ",", 
           RowBox[{"coord", "[", 
            RowBox[{"[", "i", "]"}], "]"}]}], "]"}], " ", ",", 
         RowBox[{"{", 
          RowBox[{"i", ",", "1", ",", " ", "dim"}], "}"}]}], "]"}]}], ";", 
      RowBox[{"\[Phi]jU", " ", "=", " ", 
       RowBox[{"Raise", "[", 
        RowBox[{"\[Phi]jd", ",", "1"}], "]"}]}], ";", "\[IndentingNewLine]", 
      RowBox[{"ContribScal", "=", 
       RowBox[{
        RowBox[{
         RowBox[{"-", "kin\[Phi]Eval"}], " ", "/", 
         RowBox[{"(", 
          RowBox[{"16", " ", "Pi"}], ")"}]}], 
        RowBox[{"Sqrt", "[", 
         RowBox[{"signatureg", " ", "detg"}], "]"}], "var\[Phi]", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{
           RowBox[{"xiU", "[", 
            RowBox[{"[", "index1", "]"}], "]"}], " ", 
           RowBox[{"\[Phi]jU", "[", 
            RowBox[{"[", "index2", "]"}], "]"}]}], "-", 
          RowBox[{
           RowBox[{"xiU", "[", 
            RowBox[{"[", "index2", "]"}], "]"}], " ", 
           RowBox[{"\[Phi]jU", "[", 
            RowBox[{"[", "index1", "]"}], "]"}]}]}], ")"}]}]}], ";", 
      "\[IndentingNewLine]", 
      RowBox[{"(*", " ", "Result", "*)"}], "\[IndentingNewLine]", 
      RowBox[{"ChargeSuppl", " ", "=", "  ", 
       RowBox[{
        RowBox[{
         RowBox[{"1", "/", "16"}], "/", "Pi"}], "  ", 
        RowBox[{"Sqrt", "[", 
         RowBox[{"signatureg", " ", "detg"}], "]"}], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"IntegrandEUU", "[", 
           RowBox[{"[", 
            RowBox[{"index1", ",", "index2"}], "]"}], "]"}], "-", 
          RowBox[{"IntegrandEUU", "[", 
           RowBox[{"[", 
            RowBox[{"index2", ",", "index1"}], "]"}], "]"}], "+", 
          RowBox[{"Integrand5UU", "[", 
           RowBox[{"[", 
            RowBox[{"index1", ",", "index2"}], "]"}], "]"}], "-", 
          RowBox[{"Integrand5UU", "[", 
           RowBox[{"[", 
            RowBox[{"index2", ",", "index1"}], "]"}], "]"}]}], ")"}]}]}], ";",
       "\[IndentingNewLine]", 
      RowBox[{"Charge", " ", "=", " ", 
       RowBox[{
       "ChargeEinstein", " ", "+", " ", "ContribMaxwell", "+", "  ", 
        "ContribScal"}]}]}]}], "\[IndentingNewLine]", "]"}]}], ";"}]], "Input",
 CellChangeTimes->{{3.43897310171875*^9, 3.43897329153125*^9}, {
   3.43897332628125*^9, 3.43897336778125*^9}, {3.438973709796875*^9, 
   3.43897374928125*^9}, {3.43897381165625*^9, 3.43897381234375*^9}, 
   3.4389738835625*^9, {3.438974189375*^9, 3.438974243359375*^9}, {
   3.438974285125*^9, 3.43897439796875*^9}, {3.438974473484375*^9, 
   3.438974623046875*^9}, {3.438974673125*^9, 3.43897485565625*^9}, {
   3.438975006296875*^9, 3.438975073953125*^9}, {3.43897625746875*^9, 
   3.438976262765625*^9}, {3.438984536296875*^9, 3.438984556078125*^9}, {
   3.43898515459375*^9, 3.438985155984375*^9}, {3.438985447515625*^9, 
   3.438985455609375*^9}, {3.438985502*^9, 3.438985683375*^9}, {
   3.438985754828125*^9, 3.438985805078125*^9}, {3.438985836484375*^9, 
   3.43898584275*^9}, 3.43898590134375*^9, {3.438986115078125*^9, 
   3.438986148296875*^9}, {3.438986298875*^9, 3.438986393578125*^9}, {
   3.438986556734375*^9, 3.43898660425*^9}, 3.438986840953125*^9, {
   3.43898687678125*^9, 3.438986883140625*^9}, {3.438986928640625*^9, 
   3.438986930703125*^9}, {3.4389870701875*^9, 3.438987079234375*^9}, {
   3.43898743175*^9, 3.438987449078125*^9}, {3.438987750765625*^9, 
   3.438987788875*^9}, {3.439440954296875*^9, 3.43944116828125*^9}, {
   3.4395361312635*^9, 3.439536143951*^9}, {3.4396442810625*^9, 
   3.439644328078125*^9}, {3.4421662514375*^9, 3.442166252859375*^9}, {
   3.442166338671875*^9, 3.442166393859375*^9}, {3.442166437625*^9, 
   3.44216651153125*^9}, {3.442166570640625*^9, 3.44216662146875*^9}, {
   3.442166907234375*^9, 3.4421671844375*^9}, {3.44216721575*^9, 
   3.442167630109375*^9}, {3.442167662296875*^9, 3.44216769021875*^9}, {
   3.442167778765625*^9, 3.44216777975*^9}, {3.44216782740625*^9, 
   3.442167913578125*^9}, {3.4421679885625*^9, 3.442167991765625*^9}, {
   3.442168048953125*^9, 3.442168065265625*^9}, {3.44216814375*^9, 
   3.442168170296875*^9}, {3.44216822584375*^9, 3.442168242828125*^9}, {
   3.4421685519375*^9, 3.442168832332684*^9}, {3.442168871448066*^9, 
   3.442169033957399*^9}, {3.442169336816411*^9, 3.4421693405357323`*^9}, {
   3.442169387449187*^9, 3.442169396575588*^9}, {3.4421694751032734`*^9, 
   3.4421694762909555`*^9}, 3.4421799561325355`*^9, {3.442180564300462*^9, 
   3.4421805727068734`*^9}, {3.4421806064575214`*^9, 
   3.4421806106451015`*^9}, {3.4421806764276147`*^9, 3.442180679958933*^9}, {
   3.442247564578125*^9, 3.44224760578125*^9}, {3.442248288765625*^9, 
   3.44224829953125*^9}, {3.442253384046875*^9, 3.44225348990625*^9}, {
   3.442254576078125*^9, 3.442254608625*^9}, {3.442254689859375*^9, 
   3.4422547058125*^9}, {3.44225486721875*^9, 3.4422548778125*^9}, {
   3.442254918734375*^9, 3.44225494546875*^9}, {3.442355976529746*^9, 
   3.4423559847797985`*^9}, {3.4423561449370737`*^9, 3.442356146202707*^9}, {
   3.442356269515996*^9, 3.4423563031880865`*^9}, 3.4423574326015644`*^9, {
   3.4423574944769607`*^9, 3.4423576093526955`*^9}, {3.4423578246196985`*^9, 
   3.4423578424010625`*^9}, 3.442357901292064*^9, {3.4423579341828995`*^9, 
   3.4423579804019456`*^9}, {3.442358012714652*^9, 3.442358102387101*^9}, {
   3.44235813265292*^9, 3.442358163309366*^9}, {3.442358282825756*^9, 
   3.442358409060939*^9}, {3.442363614976945*^9, 3.44236376208632*^9}, {
   3.442363796039445*^9, 3.442363896383195*^9}, {3.443279869665565*^9, 
   3.443279894680168*^9}, {3.449078501*^9, 3.4490785138125*^9}, {
   3.449405092*^9, 3.449405093609375*^9}, {3.44940574596875*^9, 
   3.449405788375*^9}, {3.449406389046875*^9, 3.449406421546875*^9}, {
   3.449406452453125*^9, 3.44940656815625*^9}, {3.4494066086875*^9, 
   3.449406691171875*^9}, {3.4494067811875*^9, 3.44940678278125*^9}, {
   3.44946761571875*^9, 3.449467616140625*^9}},
 CellLabel->"In[78]:=",ExpressionUUID->"125f9751-e9bb-45e0-b210-ada69d14031b"],

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{"ChargesTMG", "::", "usage"}], " ", "=", " ", 
   "\"\<ChargesTMG[xiU_,hdd_,mu_,{signatureg_,signepsUUU_},{index1_,index2_}] \
compute the surface charge in Topologically massive gravity\nNeed = metric \
and coord should be defined and RGtensors[...] should have been executed \
prior to this procedure\nInput = A Killing vector or asymptotic Killing \
vector 'xiU' \n        A metric perturbation 'hdd'\n\t    The signature of \
the metric 'signatureg' (1 or -1) and the convention for the epsilon tensor \
with upper indices \n               eps^{123} = 'signepsUUU' where 123 is the \
order of the coordinates 'coord'\n        mu : Gravitational Chern-Simons \
coupling\n        A surface of codimension 2 specified by the two indices \
'{index1,index2}' in the coordinates coord that are fixed\nOutput = The \
components {index1,index2} of the surface charge associated with the vector \
xiU under the perturbation\nExtra output : ChargeSuppl : supplementary term \
with respect to the covariant phase space formula.\nConvention : The \
Lagrangian has the form (1/(16\[Pi]) Sqrt[signatureg g] (R + 1/mu Topological \
Chern-Simons). \n             The equations of motion are G_{\\mu\\nu}+1/mu \
C_{\\mu\\nu} = 0\nOrigin : The formulae are taken from 0808.1911. The charges \
-('Charges' - 'ChargeSuppl') are equal to the charges defined in 0706.0263.\n\
\>\""}], ";"}]], "Input",
 CellChangeTimes->{{3.449078349953125*^9, 3.44907845025*^9}, {
   3.449078599375*^9, 3.449078648984375*^9}, {3.449078723953125*^9, 
   3.44907884046875*^9}, {3.449079174421875*^9, 3.44907926540625*^9}, {
   3.449405217921875*^9, 3.449405298078125*^9}, {3.4494055233125*^9, 
   3.4494055234375*^9}, {3.449406790140625*^9, 3.449406867671875*^9}, {
   3.44940690228125*^9, 3.4494071323125*^9}, {3.449407526953125*^9, 
   3.44940755871875*^9}, {3.4494077844375*^9, 3.44940792065625*^9}, 
   3.45373461040625*^9},
 CellLabel->"In[79]:=",ExpressionUUID->"92f72241-e205-4f58-b71c-ad0fb6893716"],

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{"ChargesTMG", "[", 
    RowBox[{"xiU_List", ",", "hdd_List", ",", "mu_", ",", 
     RowBox[{"{", 
      RowBox[{"signatureg_Integer", ",", "signepsUUU_Integer"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"index1_Integer", ",", "index2_Integer"}], "}"}]}], "]"}], " ", 
   ":=", 
   RowBox[{"Module", "[", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{
      "hUd", ",", "hUU", ",", "deth", ",", "xid", ",", "xidjd", ",", "xiUjd", 
       ",", "dethjd", ",", "dethjU", ",", "hUUjd", ",", "hUUjU", ",", "xidjU",
        ",", "epsUUU", ",", "etaU", ",", "xitotU", ",", "xitotd", ",", 
       "xitotUjd", ",", "xitotUjU", ",", "IntegrandEUU", " ", ",", "result1", 
       ",", "KillingUd", ",", "hddjd", ",", "hddjdjd", ",", "dethjdjd", ",", 
       "hddjdjU", ",", "Boxhdd", ",", "linRcdd", ",", "linRccontr", ",", 
       "handR", ",", "linEindd", ",", "hEUd", ",", "\[IndentingNewLine]", 
       "linEinUd", ",", "linEincontr", ",", "temp1UUU", ",", "xidualUU", ",", 
       "temp1dd", ",", "temp1", ",", "temp2d", ",", "KillingUdjd", ",", 
       "temp1d", ",", "resultCS", ",", "Charge", ",", "Integrand1UU", " ", 
       ",", "Integrand2UU", ",", "ContribCS1UU", ",", "ContribCS2UU", " ", 
       ",", "ContribCS3UU"}], "}"}], ",", "\[IndentingNewLine]", 
     RowBox[{
      RowBox[{"If", "[", 
       RowBox[{
        RowBox[{
         RowBox[{"ValueQ", "[", "gdd", "]"}], " ", "&&", " ", 
         RowBox[{"NameQ", "[", "\"\<Raise\>\"", "]"}], " ", "&&", " ", 
         RowBox[{"NameQ", "[", "\"\<Lower\>\"", "]"}], "&&", 
         RowBox[{"NameQ", "[", "\"\<covD\>\"", " ", "]"}], "&&", 
         RowBox[{"ValueQ", "[", "gUU", "]"}], " ", "&&", 
         RowBox[{"ValueQ", "[", "detg", "]"}], "  ", "&&", 
         RowBox[{"NameQ", "[", "\"\<multiDot\>\"", "]"}], "&&", 
         RowBox[{"NameQ", "[", "\"\<Contract\>\"", "]"}], "&&", 
         RowBox[{"ValueQ", "[", "EUd", "]"}], "  ", "&&", 
         RowBox[{"ValueQ", "[", "R", "]"}]}], ",", ",", " ", 
        RowBox[{
         RowBox[{
         "Return", "[", 
          "\"\<RGtensors should be executed prior to this procedure.\>\"", 
          "]"}], ";"}]}], "]"}], ";", "\[IndentingNewLine]", 
      RowBox[{"If", "[", 
       RowBox[{
        RowBox[{
         RowBox[{"ValueQ", "[", "coord", "]"}], " ", "&&", " ", 
         RowBox[{"ValueQ", "[", "metric", "]"}]}], "   ", ",", ",", " ", 
        RowBox[{
         RowBox[{
         "Return", "[", "\"\<metric and coord not defined.\>\"", "]"}], 
         ";"}]}], "]"}], ";", "\[IndentingNewLine]", 
      RowBox[{"If", "[", 
       RowBox[{
        RowBox[{
         RowBox[{"signatureg", " ", "=!=", "  ", "1"}], " ", "&&", " ", 
         RowBox[{"signatureg", " ", "=!=", "  ", 
          RowBox[{"-", "1"}]}]}], " ", ",", 
        RowBox[{
         RowBox[{
         "Return", "[", "\"\<Incoherent signature detected\>\"", "]"}], ";"}],
         ",", " ", 
        RowBox[{
         RowBox[{"Print", "[", 
          RowBox[{
          "\"\<Signature of the metric: \>\"", ",", "signatureg", ",", 
           "\"\< .\>\""}], "]"}], ";"}]}], "]"}], ";", "\[IndentingNewLine]", 
      RowBox[{"If", "[", 
       RowBox[{
        RowBox[{
         RowBox[{"signepsUUU", " ", "=!=", "  ", "1"}], " ", "&&", " ", 
         RowBox[{"signepsUUU", " ", "=!=", "  ", 
          RowBox[{"-", "1"}]}]}], " ", ",", 
        RowBox[{
         RowBox[{
         "Return", "[", "\"\<Incoherent convention for epsilon detected\>\"", 
          "]"}], ";"}], ",", " ", 
        RowBox[{
         RowBox[{"Print", "[", 
          RowBox[{
          "\"\<Convention for epsilon^{123}: \>\"", ",", "signepsUUU", ",", 
           "\"\< .\>\""}], "]"}], ";"}]}], "]"}], ";", "\[IndentingNewLine]", 
      RowBox[{"If", "[", 
       RowBox[{
        RowBox[{
         RowBox[{"Dimensions", "[", "hdd", "]"}], " ", "=!=", "  ", 
         RowBox[{"Dimensions", "[", "metric", "]"}]}], ",", 
        RowBox[{
         RowBox[{
         "Return", "[", "\"\<Incompatible dimensions detected\>\"", "]"}], 
         ";"}]}], " ", "]"}], ";", "\[IndentingNewLine]", 
      RowBox[{"If", "[", 
       RowBox[{
        RowBox[{
         RowBox[{"Dimensions", "[", "coord", "]"}], " ", "=!=", " ", 
         RowBox[{"Dimensions", "[", "xiU", "]"}]}], ",", 
        RowBox[{
         RowBox[{
         "Return", "[", "\"\<Incompatible dimensions detected\>\"", "]"}], 
         ";"}]}], "]"}], ";", "\[IndentingNewLine]", 
      RowBox[{"If", "[", 
       RowBox[{
        RowBox[{
         RowBox[{"1", "\[LessEqual]", "index1", " ", "\[LessEqual]", 
          RowBox[{
           RowBox[{"Dimensions", "[", "coord", "]"}], "[", 
           RowBox[{"[", "1", "]"}], "]"}]}], " ", "&&", 
         RowBox[{"1", "\[LessEqual]", "index1", " ", "\[LessEqual]", 
          RowBox[{
           RowBox[{"Dimensions", "[", "coord", "]"}], "[", 
           RowBox[{"[", "1", "]"}], "]"}]}]}], ",", " ", 
        RowBox[{
         RowBox[{"Print", "[", 
          RowBox[{
          "\"\<The surface charge is inversely proportional to Newton \
constant and should be integrated on the \>\"", ",", 
           RowBox[{"coord", "[", 
            RowBox[{"[", "index1", "]"}], "]"}], ",", "\"\< , \>\"", ",", 
           RowBox[{"coord", "[", 
            RowBox[{"[", "index2", "]"}], "]"}], ",", 
           "\"\< = constant surface\>\""}], "]"}], ";"}], 
        "\[IndentingNewLine]", ",", 
        RowBox[{
         RowBox[{
         "Return", "[", 
          "\"\<Invalid arguments for the choice of n-2 surface\>\"", "]"}], 
         ";"}]}], "]"}], ";", "\[IndentingNewLine]", 
      RowBox[{"hUd", " ", "=", " ", 
       RowBox[{"Raise", "[", 
        RowBox[{"hdd", ",", "1"}], "]"}]}], ";", 
      RowBox[{"hUU", " ", "=", " ", 
       RowBox[{"Raise", "[", 
        RowBox[{"hUd", ",", "2"}], "]"}]}], ";", 
      RowBox[{"deth", " ", "=", " ", 
       RowBox[{"Contract", "[", 
        RowBox[{"hUd", ",", 
         RowBox[{"{", 
          RowBox[{"1", ",", "2"}], "}"}]}], "]"}]}], ";", 
      "\[IndentingNewLine]", 
      RowBox[{"xid", " ", "=", " ", 
       RowBox[{"Lower", "[", 
        RowBox[{"xiU", ",", "1"}], "]"}]}], ";", 
      RowBox[{"xiUjd", " ", "=", " ", 
       RowBox[{"covD", "[", 
        RowBox[{"xiU", ",", 
         RowBox[{"{", "1", "}"}]}], "]"}]}], ";", 
      RowBox[{"xidjd", " ", "=", " ", 
       RowBox[{"covD", "[", "xid", "]"}]}], ";", 
      RowBox[{"xidjU", " ", "=", " ", 
       RowBox[{"Raise", "[", 
        RowBox[{"xidjd", ",", "2"}], "]"}]}], ";", "\[IndentingNewLine]", 
      RowBox[{"dethjd", " ", "=", " ", 
       RowBox[{"covD", "[", "deth", "]"}]}], ";", 
      RowBox[{"dethjU", " ", "=", " ", 
       RowBox[{"Raise", "[", 
        RowBox[{"dethjd", ",", "1"}], "]"}]}], ";", "\[IndentingNewLine]", 
      RowBox[{"hUUjd", " ", "=", " ", 
       RowBox[{"covD", "[", 
        RowBox[{"hUU", ",", 
         RowBox[{"{", 
          RowBox[{"1", ",", "2"}], "}"}]}], "]"}]}], ";", 
      RowBox[{"hUUjU", " ", "=", " ", 
       RowBox[{"Raise", "[", 
        RowBox[{"hUUjd", ",", "3"}], "]"}]}], ";", "\[IndentingNewLine]", 
      RowBox[{"(*", " ", 
       RowBox[{
       "Total", " ", "vector", " ", "xitotU", " ", "got", " ", "a", " ", 
        "contribution", " ", "from", " ", "TMG"}], " ", "*)"}], 
      "\[IndentingNewLine]", 
      RowBox[{"epsUUU", " ", "=", 
       RowBox[{
        RowBox[{"signepsUUU", "/", 
         RowBox[{"Sqrt", "[", 
          RowBox[{"signatureg", " ", "detg"}], "]"}]}], " ", 
        RowBox[{"{", 
         RowBox[{
          RowBox[{"{", 
           RowBox[{
            RowBox[{"{", 
             RowBox[{"0", ",", "0", ",", "0"}], "}"}], ",", 
            RowBox[{"{", 
             RowBox[{"0", ",", "0", ",", "1"}], "}"}], ",", 
            RowBox[{"{", 
             RowBox[{"0", ",", 
              RowBox[{"-", "1"}], ",", "0"}], "}"}]}], "}"}], ",", 
          RowBox[{"{", 
           RowBox[{
            RowBox[{"{", 
             RowBox[{"0", ",", "0", ",", 
              RowBox[{"-", "1"}]}], "}"}], ",", 
            RowBox[{"{", 
             RowBox[{"0", ",", "0", ",", "0"}], "}"}], ",", 
            RowBox[{"{", 
             RowBox[{"1", ",", "0", ",", "0"}], "}"}]}], "}"}], ",", 
          RowBox[{"{", 
           RowBox[{
            RowBox[{"{", 
             RowBox[{"0", ",", "1", ",", "0"}], "}"}], ",", 
            RowBox[{"{", 
             RowBox[{
              RowBox[{"-", "1"}], ",", "0", ",", "0"}], "}"}], ",", 
            RowBox[{"{", 
             RowBox[{"0", ",", "0", ",", "0"}], "}"}]}], "}"}]}], "}"}]}]}], 
      ";", "\[IndentingNewLine]", 
      RowBox[{"etaU", " ", "=", " ", 
       RowBox[{
        RowBox[{"multiDot", "[", 
         RowBox[{"epsUUU", ",", "xidjd", ",", 
          RowBox[{"{", 
           RowBox[{"2", ",", "2"}], "}"}], ",", 
          RowBox[{"{", 
           RowBox[{"3", ",", "1"}], "}"}]}], "]"}], "/", "2"}]}], ";", 
      "\[IndentingNewLine]", 
      RowBox[{"xitotU", " ", "=", " ", 
       RowBox[{"xiU", " ", "+", " ", 
        RowBox[{"etaU", "/", "mu"}]}]}], ";", 
      RowBox[{"xitotd", " ", "=", " ", 
       RowBox[{"Lower", "[", 
        RowBox[{"xitotU", ",", "1"}], "]"}]}], ";", "\[IndentingNewLine]", 
      RowBox[{"xitotUjd", " ", "=", " ", 
       RowBox[{"covD", "[", 
        RowBox[{"xitotU", ",", 
         RowBox[{"{", "1", "}"}]}], "]"}]}], ";", 
      RowBox[{"xitotUjU", " ", "=", " ", 
       RowBox[{"Raise", "[", 
        RowBox[{"xitotUjd", ",", "2"}], "]"}]}], ";", "\[IndentingNewLine]", 
      RowBox[{"(*", " ", 
       RowBox[{
       "Einstein", " ", "charges", " ", "but", " ", "for", " ", "the", " ", 
        "total", " ", "vector", " ", "xitotU"}], " ", "*)"}], 
      "\[IndentingNewLine]", 
      RowBox[{"Integrand1UU", " ", "=", " ", 
       RowBox[{"Outer", "[", 
        RowBox[{"Times", ",", "xitotU", ",", 
         RowBox[{
          RowBox[{"Contract", "[", 
           RowBox[{"hUUjd", ",", 
            RowBox[{"{", 
             RowBox[{"2", ",", "3"}], "}"}]}], "]"}], "-", "dethjU"}]}], 
        "]"}]}], ";", "\[IndentingNewLine]", 
      RowBox[{"Integrand2UU", " ", "=", " ", 
       RowBox[{
        RowBox[{"-", 
         RowBox[{"Transpose", "[", 
          RowBox[{
           RowBox[{"multiDot", "[", 
            RowBox[{"xitotd", ",", "hUUjU", ",", 
             RowBox[{"{", 
              RowBox[{"1", ",", "2"}], "}"}]}], "]"}], ",", 
           RowBox[{"{", 
            RowBox[{"2", ",", "1"}], "}"}]}], "]"}]}], "-", 
        RowBox[{
         RowBox[{"1", "/", "2"}], " ", "deth", " ", 
         RowBox[{"Transpose", "[", 
          RowBox[{"xitotUjU", ",", 
           RowBox[{"{", 
            RowBox[{"2", ",", "1"}], "}"}]}], "]"}]}], "+", "  ", 
        RowBox[{"multiDot", "[", 
         RowBox[{"hUU", ",", "xitotUjd", ",", 
          RowBox[{"{", 
           RowBox[{"2", ",", "2"}], "}"}]}], "]"}]}]}], ";", 
      "\[IndentingNewLine]", 
      RowBox[{"KillingUd", " ", "=", " ", 
       RowBox[{"xiUjd", "+", 
        RowBox[{"Transpose", "[", 
         RowBox[{"xidjU", ",", 
          RowBox[{"{", 
           RowBox[{"2", ",", "1"}], "}"}]}], "]"}]}]}], ";", 
      "\[IndentingNewLine]", 
      RowBox[{"IntegrandEUU", " ", "=", " ", 
       RowBox[{
        RowBox[{
         RowBox[{"-", "1"}], "/", "2"}], " ", 
        RowBox[{"multiDot", "[", 
         RowBox[{"hUU", ",", "KillingUd", ",", 
          RowBox[{"{", 
           RowBox[{"2", ",", "2"}], "}"}]}], "]"}]}]}], ";", 
      "\[IndentingNewLine]", 
      RowBox[{"result1", " ", "=", "  ", 
       RowBox[{
        RowBox[{"Integrand1UU", "[", 
         RowBox[{"[", 
          RowBox[{"index1", ",", "index2"}], "]"}], "]"}], "-", 
        RowBox[{"Integrand1UU", "[", 
         RowBox[{"[", 
          RowBox[{"index2", ",", "index1"}], "]"}], "]"}], "+", 
        RowBox[{"Integrand2UU", "[", 
         RowBox[{"[", 
          RowBox[{"index1", ",", "index2"}], "]"}], "]"}], "-", 
        RowBox[{"Integrand2UU", "[", 
         RowBox[{"[", 
          RowBox[{"index2", ",", "index1"}], "]"}], "]"}], "+", 
        RowBox[{"IntegrandEUU", "[", 
         RowBox[{"[", 
          RowBox[{"index1", ",", "index2"}], "]"}], "]"}], "-", 
        RowBox[{"IntegrandEUU", "[", 
         RowBox[{"[", 
          RowBox[{"index2", ",", "index1"}], "]"}], "]"}]}]}], ";", 
      "\[IndentingNewLine]", 
      RowBox[{"(*", " ", 
       RowBox[{
       "Contibutions", " ", "coming", " ", "only", " ", "from", " ", "TMG"}], 
       " ", "*)"}], "\[IndentingNewLine]", 
      RowBox[{"hddjd", " ", "=", " ", 
       RowBox[{"covD", "[", "hdd", "]"}]}], ";", " ", 
      RowBox[{"hddjdjd", " ", "=", " ", 
       RowBox[{"covD", "[", "hddjd", "]"}]}], ";", "\[IndentingNewLine]", 
      RowBox[{"hddjdjU", " ", "=", " ", 
       RowBox[{"Raise", "[", 
        RowBox[{"hddjdjd", ",", "4"}], "]"}]}], ";", " ", 
      RowBox[{"temp1dd", " ", "=", " ", 
       RowBox[{"Contract", "[", 
        RowBox[{"hddjdjU", " ", ",", 
         RowBox[{"{", 
          RowBox[{"1", ",", "4"}], "}"}]}], "]"}]}], ";", 
      "\[IndentingNewLine]", 
      RowBox[{"Boxhdd", " ", "=", " ", 
       RowBox[{"Contract", "[", 
        RowBox[{"hddjdjU", " ", ",", 
         RowBox[{"{", 
          RowBox[{"3", ",", "4"}], "}"}]}], "]"}]}], ";", 
      RowBox[{"dethjdjd", " ", "=", " ", 
       RowBox[{"covD", "[", "dethjd", "]"}]}], ";", "\[IndentingNewLine]", 
      RowBox[{"linRcdd", " ", "=", 
       RowBox[{
        RowBox[{"(", " ", 
         RowBox[{"temp1dd", " ", "+", 
          RowBox[{"Transpose", "[", 
           RowBox[{"temp1dd", ",", 
            RowBox[{"{", 
             RowBox[{"2", ",", "1"}], "}"}]}], "]"}], "-", "Boxhdd", "-", 
          "dethjdjd"}], ")"}], "/", "2"}]}], ";", "\[IndentingNewLine]", 
      RowBox[{"linRccontr", " ", "=", " ", 
       RowBox[{"multiDot", "[", 
        RowBox[{"gUU", ",", "linRcdd", ",", 
         RowBox[{"{", 
          RowBox[{"1", ",", "1"}], "}"}], ",", 
         RowBox[{"{", 
          RowBox[{"2", ",", "2"}], "}"}]}], "]"}]}], ";", 
      "\[IndentingNewLine]", 
      RowBox[{"handR", " ", "=", " ", 
       RowBox[{"multiDot", "[", 
        RowBox[{"hUU", ",", "Rdd", ",", 
         RowBox[{"{", 
          RowBox[{"1", ",", "1"}], "}"}], ",", 
         RowBox[{"{", 
          RowBox[{"2", ",", "2"}], "}"}]}], "]"}]}], ";", 
      "\[IndentingNewLine]", 
      RowBox[{"linEindd", " ", "=", " ", 
       RowBox[{"linRcdd", " ", "-", 
        RowBox[{"R", "  ", 
         RowBox[{"hdd", " ", "/", "2"}]}], "+", 
        RowBox[{
         RowBox[{"(", 
          RowBox[{"handR", " ", "-", "linRccontr"}], ")"}], 
         RowBox[{"gdd", " ", "/", " ", "2"}]}]}]}], ";", 
      "\[IndentingNewLine]", 
      RowBox[{"hEUd", " ", "=", " ", 
       RowBox[{"multiDot", "[", 
        RowBox[{"hUd", ",", "EUd", ",", 
         RowBox[{"{", 
          RowBox[{"2", ",", "1"}], "}"}]}], "]"}]}], ";", 
      RowBox[{"linEinUd", " ", "=", " ", 
       RowBox[{
        RowBox[{"Raise", "[", 
         RowBox[{"linEindd", ",", "1"}], "]"}], "-", "hEUd"}]}], ";", 
      "\[IndentingNewLine]", 
      RowBox[{"linEincontr", " ", "=", " ", 
       RowBox[{"Contract", "[", 
        RowBox[{"linEinUd", ",", 
         RowBox[{"{", 
          RowBox[{"1", ",", "2"}], "}"}]}], "]"}]}], ";", 
      RowBox[{"temp1UUU", " ", "=", " ", 
       RowBox[{"multiDot", "[", 
        RowBox[{"epsUUU", ",", "linEinUd", ",", 
         RowBox[{"{", 
          RowBox[{"3", ",", "2"}], "}"}]}], "]"}]}], ";", 
      "\[IndentingNewLine]", 
      RowBox[{"xidualUU", " ", "=", " ", 
       RowBox[{"multiDot", "[", 
        RowBox[{"epsUUU", ",", "xid", ",", 
         RowBox[{"{", 
          RowBox[{"3", ",", "1"}], "}"}]}], "]"}]}], ";", 
      "\[IndentingNewLine]", 
      RowBox[{"ContribCS1UU", " ", "=", " ", 
       RowBox[{
        RowBox[{"multiDot", "[", 
         RowBox[{"temp1UUU", ",", "xid", ",", 
          RowBox[{"{", 
           RowBox[{"3", ",", "1"}], "}"}]}], "]"}], "-", 
        RowBox[{
         RowBox[{"1", "/", "2"}], " ", "linEincontr", " ", "xidualUU"}]}]}], 
      ";", "\[IndentingNewLine]", 
      RowBox[{"temp1", " ", "=", " ", 
       RowBox[{"Contract", "[", 
        RowBox[{"hEUd", ",", 
         RowBox[{"{", 
          RowBox[{"1", ",", "2"}], "}"}]}], "]"}]}], ";", 
      RowBox[{"temp2d", " ", "=", "  ", 
       RowBox[{
        RowBox[{"multiDot", "[", 
         RowBox[{"xid", ",", "EUd", ",", 
          RowBox[{"{", 
           RowBox[{"1", ",", "1"}], "}"}]}], "]"}], "+", 
        RowBox[{
         RowBox[{"1", "/", "2"}], " ", "R", " ", "xid"}]}]}], " ", ";", 
      "\[IndentingNewLine]", 
      RowBox[{"ContribCS2UU", " ", "=", " ", 
       RowBox[{
        RowBox[{
         RowBox[{"1", "/", "2"}], " ", "temp1", " ", "xidualUU"}], " ", "+", 
        RowBox[{
         RowBox[{"1", "/", "4"}], " ", "deth", " ", 
         RowBox[{"multiDot", "[", 
          RowBox[{"epsUUU", ",", "temp2d", ",", 
           RowBox[{"{", 
            RowBox[{"3", ",", "1"}], "}"}]}], "]"}]}]}]}], ";", 
      "\[IndentingNewLine]", 
      RowBox[{"(*", " ", 
       RowBox[{
        RowBox[{
        "Extra", " ", "contribution", " ", "of", " ", "the", " ", "Chern"}], 
        "-", 
        RowBox[{"Simons", " ", "term", " ", 
         RowBox[{"(", 
          RowBox[{"see", " ", "0808.1911"}], " ", ")"}]}]}], " ", "*)"}], 
      "\[IndentingNewLine]", 
      RowBox[{"KillingUdjd", " ", "=", " ", 
       RowBox[{"covD", "[", 
        RowBox[{"KillingUd", ",", 
         RowBox[{"{", "1", "}"}]}], "]"}]}], ";", 
      RowBox[{"temp1d", " ", "=", " ", 
       RowBox[{"Contract", "[", 
        RowBox[{"KillingUdjd", ",", 
         RowBox[{"{", 
          RowBox[{"1", ",", "3"}], "}"}]}], "]"}]}], ";", 
      RowBox[{"temp2d", " ", "=", " ", 
       RowBox[{"Contract", "[", 
        RowBox[{"KillingUdjd", ",", 
         RowBox[{"{", 
          RowBox[{"1", ",", "2"}], "}"}]}], "]"}]}], ";", 
      "\[IndentingNewLine]", 
      RowBox[{"ContribCS3UU", " ", "=", " ", 
       RowBox[{
        RowBox[{"1", "/", "4"}], " ", "deth", " ", 
        RowBox[{"multiDot", "[", 
         RowBox[{"epsUUU", ",", 
          RowBox[{"temp1d", "-", "temp2d"}], ",", 
          RowBox[{"{", 
           RowBox[{"3", ",", "1"}], "}"}]}], "]"}]}]}], " ", ";", 
      RowBox[{"(*", " ", 
       RowBox[{"TO", " ", "CHANGE"}], " ", "*)"}], "\[IndentingNewLine]", 
      RowBox[{"resultCS", " ", "=", " ", 
       RowBox[{
        RowBox[{"ContribCS1UU", "[", 
         RowBox[{"[", 
          RowBox[{"index1", ",", "index2"}], "]"}], "]"}], "-", 
        RowBox[{"ContribCS1UU", "[", 
         RowBox[{"[", 
          RowBox[{"index2", ",", "index1"}], "]"}], "]"}], "+", 
        RowBox[{"ContribCS2UU", "[", 
         RowBox[{"[", 
          RowBox[{"index1", ",", "index2"}], "]"}], "]"}], "-", 
        RowBox[{"ContribCS2UU", "[", 
         RowBox[{"[", 
          RowBox[{"index2", ",", "index1"}], "]"}], "]"}], "+", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"ContribCS3UU", "[", 
           RowBox[{"[", 
            RowBox[{"index1", ",", "index2"}], "]"}], "]"}], "-", 
          RowBox[{"ContribCS3UU", "[", 
           RowBox[{"[", 
            RowBox[{"index2", ",", "index1"}], "]"}], "]"}]}], ")"}]}]}], ";",
       "\[IndentingNewLine]", 
      RowBox[{"ChargeSuppl", " ", "=", "  ", 
       RowBox[{
        RowBox[{
         RowBox[{"1", "/", "16"}], "/", "Pi"}], "  ", 
        RowBox[{"Sqrt", "[", 
         RowBox[{"signatureg", " ", "detg"}], "]"}], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"IntegrandEUU", "[", 
           RowBox[{"[", 
            RowBox[{"index1", ",", "index2"}], "]"}], "]"}], "-", 
          RowBox[{"IntegrandEUU", "[", 
           RowBox[{"[", 
            RowBox[{"index2", ",", "index1"}], "]"}], "]"}], " ", "-", "  ", 
          RowBox[{
           RowBox[{"(", 
            RowBox[{
             RowBox[{"ContribCS3UU", "[", 
              RowBox[{"[", 
               RowBox[{"index1", ",", "index2"}], "]"}], "]"}], "-", 
             RowBox[{"ContribCS3UU", "[", 
              RowBox[{"[", 
               RowBox[{"index2", ",", "index1"}], "]"}], "]"}]}], ")"}], "/", 
           "mu"}]}], ")"}]}]}], ";", "\[IndentingNewLine]", 
      RowBox[{"Charge", " ", "=", " ", 
       RowBox[{
        RowBox[{
         RowBox[{"1", "/", "16"}], "/", "Pi"}], "  ", 
        RowBox[{"Sqrt", "[", 
         RowBox[{"signatureg", " ", "detg"}], "]"}], " ", 
        RowBox[{"(", 
         RowBox[{"result1", " ", "-", " ", 
          RowBox[{"resultCS", "/", "mu"}]}], ")"}]}]}]}]}], 
    "\[IndentingNewLine]", "]"}]}], ";"}]], "Input",
 CellChangeTimes->{{3.43897310171875*^9, 3.43897329153125*^9}, {
   3.43897332628125*^9, 3.43897336778125*^9}, {3.438973709796875*^9, 
   3.43897374928125*^9}, {3.43897381165625*^9, 3.43897381234375*^9}, 
   3.4389738835625*^9, {3.438974189375*^9, 3.438974243359375*^9}, {
   3.438974285125*^9, 3.43897439796875*^9}, {3.438974473484375*^9, 
   3.438974623046875*^9}, {3.438974673125*^9, 3.43897485565625*^9}, {
   3.438975006296875*^9, 3.438975073953125*^9}, {3.43897625746875*^9, 
   3.438976262765625*^9}, {3.438984536296875*^9, 3.438984556078125*^9}, {
   3.43898515459375*^9, 3.438985155984375*^9}, {3.438985447515625*^9, 
   3.438985455609375*^9}, {3.438985502*^9, 3.438985683375*^9}, {
   3.438985754828125*^9, 3.438985805078125*^9}, {3.438985836484375*^9, 
   3.43898584275*^9}, 3.43898590134375*^9, {3.438986115078125*^9, 
   3.438986148296875*^9}, {3.438986298875*^9, 3.438986393578125*^9}, {
   3.438986556734375*^9, 3.43898660425*^9}, 3.438986840953125*^9, {
   3.43898687678125*^9, 3.438986883140625*^9}, {3.438986928640625*^9, 
   3.438986930703125*^9}, {3.4389870701875*^9, 3.438987079234375*^9}, {
   3.43898743175*^9, 3.438987449078125*^9}, {3.438987750765625*^9, 
   3.438987788875*^9}, {3.439439948859375*^9, 3.43943994925*^9}, {
   3.439440892234375*^9, 3.43944091728125*^9}, {3.439442946796875*^9, 
   3.439442959796875*^9}, {3.43944383046875*^9, 3.439443879203125*^9}, {
   3.439444121484375*^9, 3.43944437821875*^9}, {3.439444429609375*^9, 
   3.439444469734375*^9}, {3.43944463184375*^9, 3.439444648234375*^9}, {
   3.439444681796875*^9, 3.439444739453125*^9}, {3.43944480309375*^9, 
   3.439444857171875*^9}, {3.439444894140625*^9, 3.4394449448125*^9}, {
   3.4394450936875*^9, 3.43944510290625*^9}, {3.43944579125*^9, 
   3.4394458929375*^9}, {3.43944600571875*^9, 3.43944616721875*^9}, {
   3.439446199171875*^9, 3.4394462259375*^9}, {3.439446265015625*^9, 
   3.439446346234375*^9}, {3.439446423375*^9, 3.43944681734375*^9}, {
   3.439446848796875*^9, 3.439446903859375*^9}, {3.43944693703125*^9, 
   3.439446946078125*^9}, {3.4394470121875*^9, 3.4394470505*^9}, {
   3.439447099765625*^9, 3.43944714690625*^9}, {3.439447183859375*^9, 
   3.43944724178125*^9}, {3.439447278046875*^9, 3.439447437734375*^9}, {
   3.439447473328125*^9, 3.43944749146875*^9}, {3.439447524703125*^9, 
   3.439447697203125*^9}, {3.439447824984375*^9, 3.439447976953125*^9}, {
   3.439448018265625*^9, 3.43944807178125*^9}, {3.43944810265625*^9, 
   3.4394482365*^9}, {3.43944850253125*^9, 3.4394486025625*^9}, {
   3.43953615673225*^9, 3.439536372779125*^9}, {3.439536586810375*^9, 
   3.439536595326*^9}, {3.439536719216625*^9, 3.439536722247875*^9}, 
   3.43953684798225*^9, {3.43953690835725*^9, 3.439536920716625*^9}, {
   3.439536951841625*^9, 3.43953695216975*^9}, {3.439537139747875*^9, 
   3.4395371747635*^9}, {3.439537355654125*^9, 3.439537358185375*^9}, {
   3.439540267591625*^9, 3.439540330685375*^9}, {3.439540461091625*^9, 
   3.439540539591625*^9}, 3.439541672029125*^9, {3.439542685997875*^9, 
   3.439542702810375*^9}, {3.43954363254475*^9, 3.4395436581385*^9}, {
   3.43957739603125*^9, 3.439577421484375*^9}, {3.43964397928125*^9, 
   3.439643984875*^9}, {3.439644033734375*^9, 3.439644038046875*^9}, {
   3.44338796725917*^9, 3.443387995087226*^9}, {3.444337667897271*^9, 
   3.4443376869078617`*^9}, {3.449078533453125*^9, 3.449078537609375*^9}, {
   3.449385101453125*^9, 3.449385103640625*^9}, {3.44938518896875*^9, 
   3.44938520446875*^9}, 3.449385242171875*^9, {3.449386663546875*^9, 
   3.449386667578125*^9}, {3.449386902890625*^9, 3.44938690696875*^9}, {
   3.4493870000625*^9, 3.449387004109375*^9}, {3.44940509471875*^9, 
   3.449405095515625*^9}, {3.449407159921875*^9, 3.4494071819375*^9}, {
   3.449407247828125*^9, 3.4494073215625*^9}, {3.449407366296875*^9, 
   3.449407418171875*^9}, {3.449407472421875*^9, 3.449407506078125*^9}, {
   3.449407562453125*^9, 3.44940756334375*^9}, {3.449407677984375*^9, 
   3.449407776421875*^9}, {3.449407959265625*^9, 3.449408042203125*^9}, {
   3.454029700390625*^9, 3.454029717578125*^9}, {3.469398339644*^9, 
   3.4693983634560003`*^9}},
 CellLabel->"In[80]:=",ExpressionUUID->"2095fa25-4ee5-4880-83e0-d790a698d510"],

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{"ChargespForm", "::", "usage"}], " ", "=", " ", 
   "\"\<ChargespForm[{xiU_,\[Lambda]_},{Addotsd_,\[Phi]_},{hdd_,addotsd_,var\
\[Phi]_},signatureg_,{index1_,index2_},{kinA_,\[Phi]Uneval_}] compute the \
surface charge of the p-form action\nNeed = metric and coord should be \
defined and RGtensors should have been executed prior to this procedure\n\
Input = A couple of (asymptotic) symmetry parameters : 'xiU' and '\[Lambda]' \
\n        The background gauge field 'Addotsd' and scalar fields '\[Phi]'\n   \
     The variation of the metric 'hdd', gauge field 'addotsd' and scalar \
field 'var\[Phi]'\n\t    The signature of the metric 'signatureg' (1 or -1)\n \
       A surface of codimension 2 specified by the two indices \
'{index1,index2}' in the coordinates coord that are fixed\n\t    The \
normalisation constants 'kinA[\[Phi]Uneval]' in the Lagrangian as a function \
of the special variable '\[Phi]Uneval' \nOutput = The components \
{index1,index2} of the surface charge associated with the symmetry (xiU,\
\[Lambda]) under the perturbation\nExtra output : ChargeSuppl : supplementary \
term with respect to the Iyer-Wald formula.\nConvention : The Lagrangian has \
the form\n        L = \!\(\*FractionBox[SqrtBox[\(signatureg\\\ g\)], \(16  \
\[Pi]\)]\)( - \!\(\*FractionBox[\(1\), \(2\\\ \(\((p + \
1)\)!\)\)]\)kinA[\[Phi]] \!\(\*SuperscriptBox[\(F\), \(\(\*SubscriptBox[\(\
\[Mu]\), \(1\)] .. \) \*SubscriptBox[\(\[Mu]\), \(p + \
1\)]\)]\)\!\(\*SubscriptBox[\(F\), \(\(\*SubscriptBox[\(\[Mu]\), \(1\)] ... \
\) \*SubscriptBox[\(\[Mu]\), \(p + 1\)]\)]\) )\n\>\""}], ";"}]], "Input",
 CellChangeTimes->{{3.449078349953125*^9, 3.44907845025*^9}, {
  3.449078599375*^9, 3.449078648984375*^9}, {3.449078723953125*^9, 
  3.44907884046875*^9}, {3.449079174421875*^9, 3.44907926540625*^9}, {
  3.449405217921875*^9, 3.449405298078125*^9}, {3.449405476078125*^9, 
  3.44940573734375*^9}, {3.449408181359375*^9, 3.449408181671875*^9}, {
  3.449408227046875*^9, 3.449408242046875*^9}, {3.45374231659375*^9, 
  3.45374237603125*^9}},
 CellLabel->"In[81]:=",ExpressionUUID->"cd1c3854-7c5d-4f99-9f42-f2cfc6ecb429"],

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{"ChargespForm", "[", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{"xiU_List", ",", "\[Lambda]_"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"Addotsd_List", ",", "\[Phi]_"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"hdd_List", ",", "addotsd_List", ",", "var\[Phi]_"}], "}"}], 
     ",", "signatureg_Integer", ",", 
     RowBox[{"{", 
      RowBox[{"index1_Integer", ",", "index2_Integer"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"kinA_", ",", "\[Phi]Uneval_Symbol"}], "}"}]}], "]"}], " ", ":=", 
   RowBox[{"Module", "[", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{
      "hUd", ",", "hUU", ",", "deth", ",", "p", ",", "dim", ",", "perm", ",", 
       "permp", ",", "dAddotsd", ",", "Fddotsd", ",", "FUdotsU", ",", 
       "Integrand3UU", ",", "temp", ",", "xiAddotd", ",", "xiaddotd", ",", 
       "FxiAUU", ",", "FxiaUU", ",", "hFxiAUU", ",", "hFUdotsU", ",", 
       "xiAhHUU", ",", "preLie", " ", ",", "LieAddotsd", " ", ",", 
       "LieAUdotsU", ",", "daddotsd", ",", "fddotsd", ",", "fUdotsU", ",", 
       "fxiAUU", ",", "aUdotsd", ",", "Integrand4UU", ",", "Integrand5UU", 
       ",", " ", "ContribpForm", ",", "DkEval", ",", "kinAEval"}], "}"}], ",",
      "\[IndentingNewLine]", 
     RowBox[{
      RowBox[{"If", "[", 
       RowBox[{
        RowBox[{
         RowBox[{"Dimensions", "[", "hdd", "]"}], " ", "=!=", "  ", 
         RowBox[{"Dimensions", "[", "gdd", "]"}]}], ",", 
        RowBox[{
         RowBox[{
         "Print", "[", "\"\<Incompatible dimensions detected\>\"", "]"}], ";", 
         RowBox[{"Return", "[", "]"}], ";"}]}], " ", "]"}], ";", 
      "\[IndentingNewLine]", 
      RowBox[{"If", "[", 
       RowBox[{
        RowBox[{
         RowBox[{"Dimensions", "[", "coord", "]"}], " ", "=!=", " ", 
         RowBox[{"Dimensions", "[", "xiU", "]"}]}], ",", 
        RowBox[{
         RowBox[{
         "Print", "[", "\"\<Incompatible dimensions detected\>\"", "]"}], ";", 
         RowBox[{"Return", "[", "]"}], ";"}]}], "]"}], ";", 
      "\[IndentingNewLine]", 
      RowBox[{"If", "[", 
       RowBox[{
        RowBox[{
         RowBox[{"signatureg", " ", "=!=", "  ", "1"}], " ", "&&", " ", 
         RowBox[{"signatureg", " ", "=!=", "  ", 
          RowBox[{"-", "1"}]}]}], " ", ",", 
        RowBox[{
         RowBox[{"Print", "[", "\"\<Incoherent signature detected\>\"", "]"}],
          ";", 
         RowBox[{"Return", "[", "]"}], ";"}], ",", " ", 
        RowBox[{
         RowBox[{"Print", "[", 
          RowBox[{
          "\"\<Signature of the metric: \>\"", ",", "signatureg", ",", 
           "\"\< .\>\""}], "]"}], ";"}]}], "]"}], ";", "\[IndentingNewLine]", 
      RowBox[{"If", "[", 
       RowBox[{
        RowBox[{
         RowBox[{"IntegerQ", "[", "index1", "]"}], " ", "&&", "  ", 
         RowBox[{"IntegerQ", "[", "index2", "]"}]}], ",", 
        "\[IndentingNewLine]", 
        RowBox[{"If", "[", 
         RowBox[{
          RowBox[{
           RowBox[{"1", "\[LessEqual]", "index1", " ", "\[LessEqual]", 
            RowBox[{
             RowBox[{"Dimensions", "[", "coord", "]"}], "[", 
             RowBox[{"[", "1", "]"}], "]"}]}], " ", "&&", 
           RowBox[{"1", "\[LessEqual]", "index1", " ", "\[LessEqual]", 
            RowBox[{
             RowBox[{"Dimensions", "[", "coord", "]"}], "[", 
             RowBox[{"[", "1", "]"}], "]"}]}]}], ",", " ", 
          RowBox[{
           RowBox[{"Print", "[", 
            RowBox[{
            "\"\<The final answer is inversely proportional to Newton \
constant and should be integrated on the \>\"", ",", 
             RowBox[{"coord", "[", 
              RowBox[{"[", "index1", "]"}], "]"}], ",", "\"\< , \>\"", ",", 
             RowBox[{"coord", "[", 
              RowBox[{"[", "index2", "]"}], "]"}], ",", 
             "\"\< = constant surface\>\""}], "]"}], ";"}], 
          "\[IndentingNewLine]", ",", 
          RowBox[{
           RowBox[{
           "Print", "[", 
            "\"\<Incompatible dimensions detected in the indices\>\"", "]"}], 
           ";", 
           RowBox[{"Return", "[", "]"}], ";"}]}], "\[IndentingNewLine]", 
         "]"}], "\[IndentingNewLine]", ",", 
        RowBox[{
         RowBox[{
         "Print", "[", 
          "\"\<Non-integer arguments for the choice of n-2 surface\>\"", 
          "]"}], ";", 
         RowBox[{"Return", "[", "]"}], ";"}]}], "]"}], ";", 
      "\[IndentingNewLine]", 
      RowBox[{"If", "[", 
       RowBox[{
        RowBox[{
         RowBox[{"Length", "[", 
          RowBox[{"Dimensions", "[", "Addotsd", "]"}], "]"}], "<", "2"}], ",", 
        RowBox[{
         RowBox[{
         "Print", "[", 
          "\"\<This procedure deals only with p-forms of rank at least 2\>\"",
           "]"}], ";", 
         RowBox[{"Return", "[", "]"}], ";"}]}], "]"}], ";", 
      "\[IndentingNewLine]", "\[IndentingNewLine]", 
      RowBox[{"dim", " ", "=", " ", 
       RowBox[{
        RowBox[{"Dimensions", "[", "coord", "]"}], "[", 
        RowBox[{"[", "1", "]"}], "]"}]}], ";", "\[IndentingNewLine]", 
      RowBox[{"p", " ", "=", " ", 
       RowBox[{"Length", "[", 
        RowBox[{"Dimensions", "[", "Addotsd", "]"}], "]"}]}], ";", 
      "\[IndentingNewLine]", 
      RowBox[{"perm", " ", "=", " ", 
       RowBox[{"Table", "[", 
        RowBox[{
         RowBox[{"RotateLeft", "[", 
          RowBox[{
           RowBox[{"Table", "[", 
            RowBox[{"i", ",", 
             RowBox[{"{", 
              RowBox[{"i", ",", "1", ",", 
               RowBox[{"p", "+", "1"}]}], "}"}]}], "]"}], ",", "k"}], "]"}], 
         ",", 
         RowBox[{"{", 
          RowBox[{"k", ",", "1", ",", 
           RowBox[{"p", "+", "1"}]}], "}"}]}], "]"}]}], ";", 
      "\[IndentingNewLine]", 
      RowBox[{"permp", " ", "=", " ", 
       RowBox[{"Table", "[", 
        RowBox[{
         RowBox[{"RotateLeft", "[", 
          RowBox[{
           RowBox[{"Table", "[", 
            RowBox[{"i", ",", 
             RowBox[{"{", 
              RowBox[{"i", ",", "1", ",", "p"}], "}"}]}], "]"}], ",", "k"}], 
          "]"}], ",", 
         RowBox[{"{", 
          RowBox[{"k", ",", "1", ",", "p"}], "}"}]}], "]"}]}], ";", 
      "\[IndentingNewLine]", 
      RowBox[{"hUd", " ", "=", " ", 
       RowBox[{"Raise", "[", 
        RowBox[{"hdd", ",", "1"}], "]"}]}], ";", 
      RowBox[{"hUU", " ", "=", " ", 
       RowBox[{"Raise", "[", 
        RowBox[{"hUd", ",", "2"}], "]"}]}], ";", 
      RowBox[{"deth", " ", "=", " ", 
       RowBox[{"multiDot", "[", 
        RowBox[{"gUU", ",", "hdd", ",", 
         RowBox[{"{", 
          RowBox[{"1", ",", "1"}], "}"}], ",", 
         RowBox[{"{", 
          RowBox[{"2", ",", "2"}], "}"}]}], "]"}]}], ";", 
      "\[IndentingNewLine]", " ", "\[IndentingNewLine]", 
      RowBox[{"dAddotsd", " ", "=", " ", 
       RowBox[{"Table", "[", 
        RowBox[{
         RowBox[{"D", "[", 
          RowBox[{"Addotsd", ",", 
           RowBox[{"coord", "[", 
            RowBox[{"[", "j", "]"}], "]"}]}], " ", "]"}], ",", 
         RowBox[{"{", 
          RowBox[{"j", ",", "1", ",", "dim"}], "}"}]}], "]"}]}], ";", 
      "\[IndentingNewLine]", 
      RowBox[{"Fddotsd", " ", "=", 
       RowBox[{"Sum", "[", 
        RowBox[{
         RowBox[{
          RowBox[{"Signature", "[", 
           RowBox[{"perm", "[", 
            RowBox[{"[", "i", "]"}], "]"}], "]"}], "  ", 
          RowBox[{"Transpose", "[", 
           RowBox[{"dAddotsd", ",", 
            RowBox[{"perm", "[", 
             RowBox[{"[", "i", "]"}], "]"}]}], "]"}]}], ",", 
         RowBox[{"{", 
          RowBox[{"i", ",", "1", ",", 
           RowBox[{"p", "+", "1"}]}], "}"}]}], "]"}]}], ";", 
      "\[IndentingNewLine]", 
      RowBox[{"FUdotsU", " ", "=", " ", 
       RowBox[{"Raise", "[", 
        RowBox[{"Fddotsd", ",", 
         RowBox[{"Table", "[", 
          RowBox[{"i", ",", 
           RowBox[{"{", 
            RowBox[{"i", ",", "1", ",", 
             RowBox[{"p", "+", "1"}]}], "}"}]}], "]"}]}], "]"}]}], ";", 
      RowBox[{"(*", " ", 
       RowBox[{
       "Raise", " ", "accepts", " ", "lists", " ", "as", " ", "second", " ", 
        "argument"}], " ", "*)"}], "\[IndentingNewLine]", 
      RowBox[{"DkEval", " ", "=", " ", 
       RowBox[{
        RowBox[{"D", "[", 
         RowBox[{"kinA", ",", "\[Phi]Uneval"}], "]"}], " ", "/.", " ", 
        RowBox[{"{", 
         RowBox[{"\[Phi]Uneval", " ", "\[Rule]", " ", "\[Phi]"}], "}"}]}]}], 
      ";", "\[IndentingNewLine]", 
      RowBox[{"kinAEval", " ", "=", " ", 
       RowBox[{"kinA", "/.", " ", 
        RowBox[{"{", 
         RowBox[{"\[Phi]Uneval", " ", "\[Rule]", " ", "\[Phi]"}], "}"}]}]}], 
      ";", "\[IndentingNewLine]", 
      RowBox[{"temp", " ", "=", " ", 
       RowBox[{"Outer", "[", 
        RowBox[{"Times", ",", "FUdotsU", ",", "addotsd"}], "]"}]}], ";", 
      RowBox[{"(*", " ", 
       RowBox[{
       "multiDot", " ", "does", " ", "not", " ", "accept", " ", "lists", " ", 
        "as", " ", "third", " ", "argument", " ", "so", " ", "other", " ", 
        "implementation"}], " ", "*)"}], "\[IndentingNewLine]", 
      RowBox[{"For", "[", 
       RowBox[{
        RowBox[{"i", "=", "0"}], ",", 
        RowBox[{"i", "<", "p"}], ",", 
        RowBox[{"i", "++"}], ",", 
        RowBox[{"temp", " ", "=", " ", 
         RowBox[{"Contract", "[", 
          RowBox[{"temp", ",", 
           RowBox[{"{", 
            RowBox[{"2", ",", 
             RowBox[{"p", "-", "i", "+", "2"}]}], "}"}]}], "]"}]}]}], "]"}], 
      ";", "\[IndentingNewLine]", 
      RowBox[{"Integrand3UU", "=", 
       RowBox[{
        RowBox[{
         RowBox[{"-", "  ", "2"}], "/", "p"}], " ", "kinAEval", " ", 
        RowBox[{"Outer", "[", 
         RowBox[{"Times", ",", "xiU", ",", "temp"}], " ", "]"}]}]}], ";", 
      "\[IndentingNewLine]", 
      RowBox[{"xiAddotd", " ", "=", "  ", 
       RowBox[{
        RowBox[{"multiDot", "[", 
         RowBox[{"xiU", " ", ",", "Addotsd", ",", 
          RowBox[{"{", 
           RowBox[{"1", ",", "1"}], "}"}]}], " ", "]"}], "+", " ", 
        "\[Lambda]"}]}], " ", ";", "\[IndentingNewLine]", 
      RowBox[{"xiaddotd", " ", "=", "  ", 
       RowBox[{"multiDot", "[", 
        RowBox[{"xiU", " ", ",", "addotsd", ",", 
         RowBox[{"{", 
          RowBox[{"1", ",", "1"}], "}"}]}], " ", "]"}]}], ";", 
      "\[IndentingNewLine]", "\[IndentingNewLine]", 
      RowBox[{"temp", " ", "=", " ", 
       RowBox[{"Outer", "[", 
        RowBox[{"Times", ",", "FUdotsU", ",", "xiAddotd"}], "]"}]}], ";", 
      "\[IndentingNewLine]", 
      RowBox[{"For", "[", 
       RowBox[{
        RowBox[{"i", "=", "0"}], ",", 
        RowBox[{"i", "<", 
         RowBox[{"p", "-", "1"}]}], ",", 
        RowBox[{"i", "++"}], ",", 
        RowBox[{"temp", " ", "=", " ", 
         RowBox[{"Contract", "[", 
          RowBox[{"temp", ",", 
           RowBox[{"{", 
            RowBox[{"3", ",", 
             RowBox[{"p", "-", "i", "+", "2"}]}], "}"}]}], "]"}]}]}], "]"}], 
      ";", "\[IndentingNewLine]", 
      RowBox[{"FxiAUU", " ", "=", " ", "temp"}], ";", "\[IndentingNewLine]", 
      RowBox[{"(*", " ", 
       RowBox[{
        RowBox[{"FxiAUU", " ", "=", " ", 
         RowBox[{"multiDot", "[", 
          RowBox[{"FUdotsU", ",", "xiAddotd", ",", 
           RowBox[{"Table", "[", 
            RowBox[{
             RowBox[{"{", 
              RowBox[{
               RowBox[{"i", "+", "2"}], ",", "i"}], "}"}], ",", 
             RowBox[{"{", 
              RowBox[{"i", ",", "1", ",", 
               RowBox[{"p", "-", "1"}]}], "}"}]}], "]"}]}], " ", "]"}]}], 
        ";"}], "*)"}], "\[IndentingNewLine]", 
      RowBox[{"temp", " ", "=", " ", 
       RowBox[{"Outer", "[", 
        RowBox[{"Times", ",", "FUdotsU", ",", "xiaddotd"}], "]"}]}], ";", 
      "\[IndentingNewLine]", 
      RowBox[{"For", "[", 
       RowBox[{
        RowBox[{"i", "=", "0"}], ",", 
        RowBox[{"i", "<", 
         RowBox[{"p", "-", "1"}]}], ",", 
        RowBox[{"i", "++"}], ",", 
        RowBox[{"temp", " ", "=", " ", 
         RowBox[{"Contract", "[", 
          RowBox[{"temp", ",", 
           RowBox[{"{", 
            RowBox[{"3", ",", 
             RowBox[{"p", "-", "i", "+", "2"}]}], "}"}]}], "]"}]}]}], "]"}], 
      ";", "\[IndentingNewLine]", 
      RowBox[{"FxiaUU", " ", "=", " ", "temp"}], ";", "\[IndentingNewLine]", 
      RowBox[{"(*", 
       RowBox[{
        RowBox[{"FxiaUU", " ", "=", " ", 
         RowBox[{"multiDot", "[", 
          RowBox[{"FUdotsU", ",", "xiaddotd", ",", 
           RowBox[{"Table", "[", 
            RowBox[{
             RowBox[{"{", 
              RowBox[{
               RowBox[{"i", "+", "2"}], ",", "i"}], "}"}], ",", 
             RowBox[{"{", 
              RowBox[{"i", ",", "1", ",", 
               RowBox[{"p", "-", "1"}]}], "}"}]}], "]"}]}], " ", "]"}]}], 
        ";"}], "*)"}], "\[IndentingNewLine]", 
      RowBox[{"hFxiAUU", " ", "=", " ", 
       RowBox[{"multiDot", "[", 
        RowBox[{"hUd", ",", "FxiAUU", ",", 
         RowBox[{"{", 
          RowBox[{"2", ",", "1"}], "}"}]}], "]"}]}], ";", 
      "\[IndentingNewLine]", 
      RowBox[{"hFUdotsU", " ", "=", " ", 
       RowBox[{"multiDot", "[", 
        RowBox[{"hUd", ",", "FUdotsU", ",", 
         RowBox[{"{", 
          RowBox[{"2", ",", "3"}], "}"}]}], "]"}]}], ";", 
      "\[IndentingNewLine]", 
      RowBox[{"temp", " ", "=", " ", 
       RowBox[{"Table", "[", 
        RowBox[{"i", ",", 
         RowBox[{"{", 
          RowBox[{"i", ",", "1", ",", 
           RowBox[{"p", "+", "1"}]}], "}"}]}], "]"}]}], ";", 
      RowBox[{
       RowBox[{"temp", "[", 
        RowBox[{"[", "1", "]"}], "]"}], "=", "3"}], ";", 
      RowBox[{
       RowBox[{"temp", "[", 
        RowBox[{"[", "2", "]"}], "]"}], " ", "=", " ", "1"}], ";", 
      RowBox[{
       RowBox[{"temp", "[", 
        RowBox[{"[", "3", "]"}], "]"}], "=", "2"}], ";", 
      "\[IndentingNewLine]", 
      RowBox[{"hFUdotsU", " ", "=", " ", 
       RowBox[{"Transpose", "[", 
        RowBox[{"hFUdotsU", " ", ",", "temp"}], "]"}]}], ";", 
      "\[IndentingNewLine]", "\[IndentingNewLine]", 
      RowBox[{"temp", " ", "=", " ", 
       RowBox[{"Outer", "[", 
        RowBox[{"Times", ",", "hFUdotsU", ",", "xiAddotd"}], "]"}]}], ";", 
      "\[IndentingNewLine]", 
      RowBox[{"For", "[", 
       RowBox[{
        RowBox[{"i", "=", "0"}], ",", 
        RowBox[{"i", "<", 
         RowBox[{"p", "-", "1"}]}], ",", 
        RowBox[{"i", "++"}], ",", 
        RowBox[{"temp", " ", "=", " ", 
         RowBox[{"Contract", "[", 
          RowBox[{"temp", ",", 
           RowBox[{"{", 
            RowBox[{"3", ",", 
             RowBox[{"p", "-", "i", "+", "2"}]}], "}"}]}], "]"}]}]}], "]"}], 
      ";", "\[IndentingNewLine]", 
      RowBox[{"xiAhHUU", " ", "=", " ", "temp"}], ";", "\[IndentingNewLine]", 
      RowBox[{"(*", " ", 
       RowBox[{
        RowBox[{"xiAhHUU", " ", "=", " ", 
         RowBox[{"multiDot", "[", 
          RowBox[{"xiAddotd", ",", "hFUdotsU", ",", 
           RowBox[{"Table", "[", 
            RowBox[{
             RowBox[{"{", 
              RowBox[{"i", ",", 
               RowBox[{"i", "+", "2"}]}], "}"}], ",", 
             RowBox[{"{", 
              RowBox[{"i", ",", "1", ",", 
               RowBox[{"p", "-", "1"}]}], "}"}]}], "]"}]}], " ", "]"}]}], 
        ";"}], "*)"}], "\[IndentingNewLine]", 
      RowBox[{"preLie", " ", "=", " ", 
       RowBox[{"Table", "[", 
        RowBox[{
         RowBox[{"D", "[", 
          RowBox[{"xiAddotd", ",", 
           RowBox[{"coord", "[", 
            RowBox[{"[", "i", "]"}], "]"}]}], "]"}], ",", 
         RowBox[{"{", 
          RowBox[{"i", ",", "1", ",", "dim"}], "}"}]}], "]"}]}], ";", " ", 
      "\[IndentingNewLine]", "\[IndentingNewLine]", 
      RowBox[{"LieAddotsd", " ", "=", " ", 
       RowBox[{
        RowBox[{"multiDot", "[", 
         RowBox[{"xiU", ",", "Fddotsd", ",", 
          RowBox[{"{", 
           RowBox[{"1", ",", "1"}], "}"}]}], "]"}], "+", 
        RowBox[{"Sum", "[", " ", 
         RowBox[{
          RowBox[{
           RowBox[{"Signature", "[", 
            RowBox[{"permp", "[", 
             RowBox[{"[", "i", "]"}], "]"}], "]"}], " ", 
           RowBox[{"Transpose", "[", 
            RowBox[{"preLie", ",", 
             RowBox[{"permp", "[", 
              RowBox[{"[", "i", "]"}], "]"}]}], "]"}]}], ",", 
          RowBox[{"{", 
           RowBox[{"i", ",", "1", ",", "p"}], "}"}]}], "]"}]}]}], ";", 
      "\[IndentingNewLine]", 
      RowBox[{"LieAUdotsU", " ", "=", 
       RowBox[{"Raise", "[", 
        RowBox[{"LieAddotsd", " ", ",", 
         RowBox[{"Table", "[", 
          RowBox[{"i", ",", 
           RowBox[{"{", 
            RowBox[{"i", ",", "1", ",", "p"}], "}"}]}], "]"}]}], "]"}]}], ";",
       "\[IndentingNewLine]", 
      RowBox[{"daddotsd", " ", "=", " ", 
       RowBox[{"Table", "[", 
        RowBox[{
         RowBox[{"D", "[", 
          RowBox[{"addotsd", ",", 
           RowBox[{"coord", "[", 
            RowBox[{"[", "j", "]"}], "]"}]}], " ", "]"}], ",", 
         RowBox[{"{", 
          RowBox[{"j", ",", "1", ",", "dim"}], "}"}]}], "]"}]}], ";", 
      "\[IndentingNewLine]", 
      RowBox[{"fddotsd", " ", "=", 
       RowBox[{"Sum", "[", 
        RowBox[{
         RowBox[{
          RowBox[{"Signature", "[", 
           RowBox[{"perm", "[", 
            RowBox[{"[", "i", "]"}], "]"}], "]"}], "  ", 
          RowBox[{"Transpose", "[", 
           RowBox[{"daddotsd", ",", 
            RowBox[{"perm", "[", 
             RowBox[{"[", "i", "]"}], "]"}]}], "]"}]}], ",", 
         RowBox[{"{", 
          RowBox[{"i", ",", "1", ",", 
           RowBox[{"p", "+", "1"}]}], "}"}]}], "]"}]}], ";", 
      "\[IndentingNewLine]", 
      RowBox[{"fUdotsU", " ", "=", " ", 
       RowBox[{"Raise", "[", 
        RowBox[{"fddotsd", ",", 
         RowBox[{"Table", "[", 
          RowBox[{"i", ",", 
           RowBox[{"{", 
            RowBox[{"i", ",", "1", ",", 
             RowBox[{"p", "+", "1"}]}], "}"}]}], "]"}]}], "]"}]}], ";", 
      "\[IndentingNewLine]", "\[IndentingNewLine]", 
      RowBox[{"temp", " ", "=", " ", 
       RowBox[{"Outer", "[", 
        RowBox[{"Times", ",", "fUdotsU", ",", "xiAddotd"}], "]"}]}], ";", 
      "\[IndentingNewLine]", 
      RowBox[{"For", "[", 
       RowBox[{
        RowBox[{"i", "=", "0"}], ",", 
        RowBox[{"i", "<", 
         RowBox[{"p", "-", "1"}]}], ",", 
        RowBox[{"i", "++"}], ",", 
        RowBox[{"temp", " ", "=", " ", 
         RowBox[{"Contract", "[", 
          RowBox[{"temp", ",", 
           RowBox[{"{", 
            RowBox[{"3", ",", 
             RowBox[{"p", "-", "i", "+", "2"}]}], "}"}]}], "]"}]}]}], "]"}], 
      ";", "\[IndentingNewLine]", 
      RowBox[{"fxiAUU", " ", "=", " ", "temp"}], ";", "\[IndentingNewLine]", 
      RowBox[{"(*", " ", 
       RowBox[{
        RowBox[{"fxiaUU", " ", "=", " ", 
         RowBox[{"multiDot", "[", 
          RowBox[{"fUdotsU", ",", "xiAddotd", ",", 
           RowBox[{"Table", "[", 
            RowBox[{
             RowBox[{"{", 
              RowBox[{
               RowBox[{"i", "+", "2"}], ",", "i"}], "}"}], ",", 
             RowBox[{"{", 
              RowBox[{"i", ",", "1", ",", 
               RowBox[{"p", "-", "1"}]}], "}"}]}], "]"}]}], " ", "]"}]}], 
        ";"}], "*)"}], "\[IndentingNewLine]", 
      RowBox[{"Integrand4UU", "=", " ", 
       RowBox[{
        RowBox[{"kinAEval", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{
            RowBox[{
             RowBox[{"-", "1"}], "/", "2"}], " ", "deth", "  ", "FxiAUU"}], 
           " ", "-", "FxiaUU", " ", "+", " ", 
           RowBox[{
            RowBox[{"(", 
             RowBox[{"p", "-", "1"}], ")"}], " ", "xiAhHUU"}], "+", 
           RowBox[{"2", "  ", "hFxiAUU"}], " ", "-", "fxiAUU"}], ")"}]}], " ",
         "-", " ", 
        RowBox[{"DkEval", "  ", "var\[Phi]", " ", "FxiAUU"}]}]}], ";", 
      "\[IndentingNewLine]", "\[IndentingNewLine]", 
      RowBox[{"aUdotsd", " ", "=", " ", 
       RowBox[{"Raise", "[", 
        RowBox[{"addotsd", ",", "1"}], "]"}]}], ";", "\[IndentingNewLine]", 
      RowBox[{"temp", " ", "=", " ", 
       RowBox[{"Outer", "[", 
        RowBox[{"Times", ",", "LieAUdotsU", ",", "aUdotsd"}], "]"}]}], ";", 
      "\[IndentingNewLine]", 
      RowBox[{"For", "[", 
       RowBox[{
        RowBox[{"i", "=", "0"}], ",", 
        RowBox[{"i", "<", 
         RowBox[{"p", "-", "1"}]}], ",", 
        RowBox[{"i", "++"}], ",", 
        RowBox[{"temp", " ", "=", " ", 
         RowBox[{"Contract", "[", 
          RowBox[{"temp", ",", 
           RowBox[{"{", 
            RowBox[{"2", ",", 
             RowBox[{"p", "-", " ", "i", "+", "2"}]}], "}"}]}], "]"}]}]}], 
       "]"}], ";", "\[IndentingNewLine]", 
      RowBox[{"Integrand5UU", "=", " ", 
       RowBox[{"kinAEval", " ", "temp"}]}], ";", "\[IndentingNewLine]", " ", 
      RowBox[{"ContribpForm", "=", 
       RowBox[{
        RowBox[{"1", "/", 
         RowBox[{"(", 
          RowBox[{"2", " ", "16", " ", "Pi", " ", 
           RowBox[{
            RowBox[{"(", 
             RowBox[{"p", "-", "1"}], ")"}], "!"}]}], ")"}]}], 
        RowBox[{"Sqrt", "[", 
         RowBox[{"signatureg", " ", "detg"}], "]"}], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"Integrand3UU", "[", 
           RowBox[{"[", 
            RowBox[{"index1", ",", "index2"}], "]"}], "]"}], "-", 
          RowBox[{"Integrand3UU", "[", 
           RowBox[{"[", 
            RowBox[{"index2", ",", "index1"}], "]"}], "]"}], "+", " ", 
          RowBox[{"Integrand4UU", "[", 
           RowBox[{"[", 
            RowBox[{"index1", ",", "index2"}], "]"}], "]"}], "-", " ", 
          RowBox[{"Integrand4UU", "[", 
           RowBox[{"[", 
            RowBox[{"index2", ",", "index1"}], "]"}], "]"}], "+", 
          RowBox[{"Integrand5UU", "[", 
           RowBox[{"[", 
            RowBox[{"index1", ",", "index2"}], "]"}], "]"}], "-", 
          RowBox[{"Integrand5UU", "[", 
           RowBox[{"[", 
            RowBox[{"index2", ",", "index1"}], "]"}], "]"}]}], ")"}]}]}], ";",
       "\[IndentingNewLine]", 
      RowBox[{"(*", " ", "Result", "*)"}], "\[IndentingNewLine]", 
      RowBox[{"ChargeSuppl", " ", "=", " ", 
       RowBox[{
        RowBox[{"1", "/", 
         RowBox[{"(", 
          RowBox[{"2", " ", "16", " ", "Pi", " ", 
           RowBox[{
            RowBox[{"(", 
             RowBox[{"p", "-", "1"}], ")"}], "!"}]}], ")"}]}], 
        RowBox[{"Sqrt", "[", 
         RowBox[{"signatureg", " ", "detg"}], "]"}], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"Integrand5UU", "[", 
           RowBox[{"[", 
            RowBox[{"index1", ",", "index2"}], "]"}], "]"}], "-", 
          RowBox[{"Integrand5UU", "[", 
           RowBox[{"[", 
            RowBox[{"index2", ",", "index1"}], "]"}], "]"}]}], ")"}]}]}], ";",
       "\[IndentingNewLine]", 
      RowBox[{"Charge", " ", "=", " ", "ContribpForm"}]}]}], 
    "\[IndentingNewLine]", "]"}]}], ";"}]], "Input",
 CellChangeTimes->{{3.447451312336934*^9, 3.447451340821309*^9}, {
  3.447451908649434*^9, 3.447451909680684*^9}, {3.447452188946309*^9, 
  3.447452193493184*^9}, {3.447452717836934*^9, 3.447452722055684*^9}, {
  3.447453714227559*^9, 3.447453715305684*^9}, {3.44907855784375*^9, 
  3.449078562359375*^9}, {3.449405097265625*^9, 3.449405098453125*^9}, {
  3.449408131484375*^9, 3.44940813990625*^9}, {3.453743432046875*^9, 
  3.453743461359375*^9}},
 CellLabel->"In[82]:=",ExpressionUUID->"1a84f266-f4ab-483b-a413-2c45f7cd50ab"],

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{"KomarIntegral", "::", "usage"}], " ", "=", " ", 
   "\"\<KomarIntegral[xiU_,signatureg_,{index1_,index2_}] compute the Komar \
Integral in Einstein gravity\nNeed = metric and coord should be defined and \
RGtensors should have been executed prior to this procedure\nInput = A \
Killing vector or asymptotic Killing vector 'xiU' \n\t    The signature of \
the metric 'signatureg' (1 or -1)\n        A surface of codimension 2 \
specified by the two indices '{index1,index2}' in the coordinates coord that \
are fixed\nOutput = The components {index1,index2} of the Komar integral \
associated with the vector xiU\nConvention : The Komar integral has the form \
1/(16\[Pi]) Sqrt[signatureg g] (\!\(\*SuperscriptBox[\(D\), \(\[Alpha]\)]\)\!\
\(\*SuperscriptBox[\(xiU\), \(\[Beta]\)]\)-\!\(\*SuperscriptBox[\(D\), \(\
\[Beta]\)]\)\!\(\*SuperscriptBox[\(xiU\), \
\(\[Alpha]\)]\))(\!\(\*SuperscriptBox[\(d\), \(n - 2\)]\)x\!\(\*SubscriptBox[\
\()\), \(\[Alpha]\[Beta]\)]\)\n\>\""}], ";"}]], "Input",
 CellChangeTimes->{{3.449078349953125*^9, 3.44907845025*^9}, {
  3.449078599375*^9, 3.449078648984375*^9}, {3.449078723953125*^9, 
  3.44907884046875*^9}, {3.449079174421875*^9, 3.44907926540625*^9}, {
  3.449405217921875*^9, 3.449405298078125*^9}, {3.4494055233125*^9, 
  3.4494055234375*^9}, {3.454859304171*^9, 3.454859568822*^9}},
 CellLabel->"In[83]:=",ExpressionUUID->"d3d9871a-eae3-45a1-85ff-7e3ecd7c6b07"],

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{"KomarIntegral", "[", 
    RowBox[{"xiU_List", ",", "signatureg_Integer", ",", 
     RowBox[{"{", 
      RowBox[{"index1_Integer", ",", "index2_Integer"}], "}"}]}], "]"}], " ", 
   ":=", 
   RowBox[{"Module", "[", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{"xiUjd", ",", "xiUjU", ",", "Charge"}], "}"}], ",", 
     "\[IndentingNewLine]", 
     RowBox[{
      RowBox[{"If", "[", 
       RowBox[{
        RowBox[{
         RowBox[{"ValueQ", "[", "gdd", "]"}], " ", "&&", " ", 
         RowBox[{"NameQ", "[", "\"\<Raise\>\"", "]"}], " ", "&&", " ", 
         RowBox[{"NameQ", "[", "\"\<Lower\>\"", "]"}], "&&", 
         RowBox[{"NameQ", "[", "\"\<covD\>\"", " ", "]"}], "&&", 
         RowBox[{"ValueQ", "[", "gUU", "]"}], " ", "&&", 
         RowBox[{"ValueQ", "[", "detg", "]"}]}], "   ", ",", ",", " ", 
        RowBox[{
         RowBox[{
         "Return", "[", 
          "\"\<RGtensors should be executed prior to this procedure.\>\"", 
          "]"}], ";"}]}], "]"}], ";", "\[IndentingNewLine]", 
      RowBox[{"If", "[", 
       RowBox[{
        RowBox[{
         RowBox[{"ValueQ", "[", "coord", "]"}], " ", "&&", " ", 
         RowBox[{"ValueQ", "[", "metric", "]"}]}], "   ", ",", ",", " ", 
        RowBox[{
         RowBox[{
         "Return", "[", "\"\<metric and coord not defined.\>\"", "]"}], 
         ";"}]}], "]"}], ";", "\[IndentingNewLine]", 
      RowBox[{"If", "[", 
       RowBox[{
        RowBox[{
         RowBox[{"signatureg", " ", "=!=", "  ", "1"}], " ", "&&", " ", 
         RowBox[{"signatureg", " ", "=!=", "  ", 
          RowBox[{"-", "1"}]}]}], " ", ",", 
        RowBox[{
         RowBox[{
         "Return", "[", "\"\<Incoherent signature detected\>\"", "]"}], ";"}],
         ",", " ", 
        RowBox[{
         RowBox[{"Print", "[", 
          RowBox[{
          "\"\<Signature of the metric: \>\"", ",", "signatureg", ",", 
           "\"\< .\>\""}], "]"}], ";"}]}], "]"}], ";", "\[IndentingNewLine]", 
      RowBox[{"If", "[", 
       RowBox[{
        RowBox[{
         RowBox[{"Dimensions", "[", "coord", "]"}], " ", "=!=", " ", 
         RowBox[{"Dimensions", "[", "xiU", "]"}]}], ",", 
        RowBox[{
         RowBox[{
         "Return", "[", "\"\<Incompatible dimensions detected\>\"", "]"}], 
         ";"}]}], "]"}], ";", "\[IndentingNewLine]", 
      RowBox[{"If", "[", 
       RowBox[{
        RowBox[{
         RowBox[{"1", "\[LessEqual]", "index1", " ", "\[LessEqual]", 
          RowBox[{
           RowBox[{"Dimensions", "[", "coord", "]"}], "[", 
           RowBox[{"[", "1", "]"}], "]"}]}], " ", "&&", 
         RowBox[{"1", "\[LessEqual]", "index1", " ", "\[LessEqual]", 
          RowBox[{
           RowBox[{"Dimensions", "[", "coord", "]"}], "[", 
           RowBox[{"[", "1", "]"}], "]"}]}]}], ",", " ", 
        RowBox[{
         RowBox[{"Print", "[", 
          RowBox[{
          "\"\<The surface charge is inversely proportional to Newton \
constant and should be integrated on the \>\"", ",", 
           RowBox[{"coord", "[", 
            RowBox[{"[", "index1", "]"}], "]"}], ",", "\"\< , \>\"", ",", 
           RowBox[{"coord", "[", 
            RowBox[{"[", "index2", "]"}], "]"}], ",", 
           "\"\< = constant surface\>\""}], "]"}], ";"}], 
        "\[IndentingNewLine]", ",", 
        RowBox[{
         RowBox[{
         "Return", "[", 
          "\"\<Invalid arguments for the choice of n-2 surface\>\"", "]"}], 
         ";"}]}], "]"}], ";", "\[IndentingNewLine]", 
      RowBox[{"xiUjd", " ", "=", " ", 
       RowBox[{"covD", "[", 
        RowBox[{"xiU", ",", 
         RowBox[{"{", "1", "}"}]}], "]"}]}], ";", 
      RowBox[{"xiUjU", " ", "=", " ", 
       RowBox[{"Raise", "[", 
        RowBox[{"xiUjd", ",", "2"}], "]"}]}], ";", "\[IndentingNewLine]", 
      RowBox[{"Charge", " ", "=", " ", 
       RowBox[{
        RowBox[{
         RowBox[{"1", "/", "16"}], "/", "Pi"}], "  ", 
        RowBox[{"Sqrt", "[", 
         RowBox[{"signatureg", " ", "detg"}], "]"}], "  ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"xiUjU", "[", 
           RowBox[{"[", 
            RowBox[{"index1", ",", "index2"}], "]"}], "]"}], "-", 
          RowBox[{"xiUjU", "[", 
           RowBox[{"[", 
            RowBox[{"index2", ",", "index1"}], "]"}], "]"}]}], ")"}]}]}]}]}], 
    "\[IndentingNewLine]", "]"}]}], ";"}]], "Input",
 CellChangeTimes->{{3.43897310171875*^9, 3.43897329153125*^9}, {
   3.43897332628125*^9, 3.43897336778125*^9}, {3.438973709796875*^9, 
   3.43897374928125*^9}, {3.43897381165625*^9, 3.43897381234375*^9}, 
   3.4389738835625*^9, {3.438974189375*^9, 3.438974243359375*^9}, {
   3.438974285125*^9, 3.43897439796875*^9}, {3.438974473484375*^9, 
   3.438974623046875*^9}, {3.438974673125*^9, 3.43897485565625*^9}, {
   3.438975006296875*^9, 3.438975073953125*^9}, {3.43897625746875*^9, 
   3.438976262765625*^9}, {3.438984536296875*^9, 3.438984556078125*^9}, {
   3.43898515459375*^9, 3.438985155984375*^9}, {3.438985447515625*^9, 
   3.438985455609375*^9}, {3.438985502*^9, 3.438985683375*^9}, {
   3.438985754828125*^9, 3.438985805078125*^9}, {3.438985836484375*^9, 
   3.43898584275*^9}, 3.43898590134375*^9, {3.438986115078125*^9, 
   3.438986148296875*^9}, {3.438986298875*^9, 3.438986393578125*^9}, {
   3.438986556734375*^9, 3.43898660425*^9}, 3.438986840953125*^9, {
   3.43898687678125*^9, 3.438986883140625*^9}, {3.438986928640625*^9, 
   3.438986930703125*^9}, {3.4389870701875*^9, 3.438987079234375*^9}, {
   3.43898743175*^9, 3.438987449078125*^9}, {3.438987750765625*^9, 
   3.438987788875*^9}, {3.439440954296875*^9, 3.43944116828125*^9}, {
   3.4395361312635*^9, 3.439536143951*^9}, {3.4396442810625*^9, 
   3.439644328078125*^9}, {3.4423564336732965`*^9, 3.4423564601109657`*^9}, {
   3.442356646534034*^9, 3.442356655643467*^9}, {3.442356691128069*^9, 
   3.442356700034376*^9}, {3.442356992801875*^9, 3.4423570072863426`*^9}, {
   3.44236355361757*^9, 3.44236355424257*^9}, 3.44907845459375*^9, {
   3.449078486421875*^9, 3.4490784891875*^9}, {3.44907886003125*^9, 
   3.449079110578125*^9}, {3.449404361046875*^9, 3.449404362375*^9}, {
   3.44940439725*^9, 3.449404398265625*^9}, {3.449404513921875*^9, 
   3.4494045349375*^9}, {3.4494047080625*^9, 3.449404726765625*^9}, {
   3.449405085359375*^9, 3.449405090421875*^9}, {3.449405196734375*^9, 
   3.4494052085625*^9}, {3.449405406109375*^9, 3.449405419703125*^9}, {
   3.454859163653*^9, 3.454859239658*^9}, {3.454859282689*^9, 
   3.454859295549*^9}},
 CellLabel->"In[84]:=",ExpressionUUID->"ac230ecd-bb3a-48c9-8564-f5164c6aaad8"],

Cell[BoxData[
 RowBox[{"(*", " ", 
  RowBox[{
  "Functions", " ", "used", " ", "in", " ", "Asymptotic", " ", "Analyses"}], 
  "  ", "*)"}]], "Input",
 CellChangeTimes->{{3.453742635953125*^9, 3.453742695546875*^9}, 
   3.45374296075*^9},
 CellLabel->"In[85]:=",ExpressionUUID->"13b919de-7420-4fd9-863a-aa6702578d2f"],

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{"SeriesWithNTerms", "::", "usage"}], " ", "=", " ", 
   "\"\<SeriesWithNTerms[expr_,{coordAsympt_,LimitAsympt_},NumberTerms_]  : \
Develop in series up to a fixed number of terms \[IndentingNewLine]Input: the \
expression to be developed expr which can also be an array\n           The \
coordinate to expand onto and the value of the coordinate at the limit  \n    \
       The number of terms wished\[IndentingNewLine]Output: the series \
expansion\>\""}], ";"}]], "Input",
 CellChangeTimes->{
  3.448598207171875*^9, 3.44859825659375*^9, {3.448598287515625*^9, 
   3.448598320859375*^9}, 3.44881362834375*^9, {3.448813695359375*^9, 
   3.4488136965*^9}, 3.449215105765625*^9, {3.45004772878125*^9, 
   3.450047747703125*^9}, {3.453732688359375*^9, 3.453732768265625*^9}, {
   3.453733784671875*^9, 3.453733917765625*^9}, {3.45403061509375*^9, 
   3.4540306274375*^9}},
 CellLabel->"In[86]:=",ExpressionUUID->"3835c6b2-cbd8-4f24-8e85-f1b9a352fb49"],

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{"SeriesWithNTerms", "[", 
    RowBox[{"expr_", ",", 
     RowBox[{"{", 
      RowBox[{"coordAsympt_", ",", "LimitAsympt_"}], "}"}], ",", 
     "NumberTerms_Integer"}], "]"}], " ", ":=", " ", "\[IndentingNewLine]", 
   RowBox[{"Module", "[", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{"temp", ",", "result"}], "}"}], ",", "\[IndentingNewLine]", 
     RowBox[{
      RowBox[{"If", "[", 
       RowBox[{
        RowBox[{
         RowBox[{"NumberTerms", " ", "===", " ", "Null"}], " ", "||", " ", 
         RowBox[{"coordAsympt", " ", "===", " ", "Null"}], " ", "||", " ", 
         RowBox[{"LimitAsympt", " ", "===", " ", "Null"}]}], ",", 
        RowBox[{
         RowBox[{"Print", "[", "\"\<Missing arguments\>\"", "]"}], ";", " ", 
         RowBox[{"Return", "[", "expr", "]"}]}]}], "]"}], ";", 
      "\[IndentingNewLine]", 
      RowBox[{"If", "[", 
       RowBox[{
        RowBox[{"ListQ", "[", "expr", "]"}], ",", 
        RowBox[{
         RowBox[{
          RowBox[{"SeriesWithNTerms", "[", 
           RowBox[{"#", ",", 
            RowBox[{"{", 
             RowBox[{"coordAsympt", ",", "LimitAsympt"}], "}"}], ",", 
            "NumberTerms"}], "]"}], "&"}], "/@", " ", "expr"}], ",", 
        "\[IndentingNewLine]", 
        RowBox[{
         RowBox[{"temp", " ", "=", " ", 
          RowBox[{"Series", "[", 
           RowBox[{"expr", ",", 
            RowBox[{"{", 
             RowBox[{"coordAsympt", ",", "LimitAsympt", ",", 
              RowBox[{"-", "1000"}]}], "}"}]}], "]"}]}], ";", 
         "\[IndentingNewLine]", 
         RowBox[{"If", "[", 
          RowBox[{
           RowBox[{
            RowBox[{"Length", "[", "temp", "]"}], " ", "\[GreaterEqual]", " ",
             "6"}], ",", 
           RowBox[{"If", "[", 
            RowBox[{
             RowBox[{
              RowBox[{
               RowBox[{"Part", "[", 
                RowBox[{"temp", ",", "1"}], "]"}], " ", "===", " ", 
               "coordAsympt"}], " ", "&&", " ", 
              RowBox[{
               RowBox[{"Part", "[", 
                RowBox[{"temp", ",", "2"}], "]"}], " ", "===", " ", 
               "LimitAsympt"}]}], ",", 
             RowBox[{"result", " ", "=", " ", 
              RowBox[{"Series", "[", 
               RowBox[{"expr", ",", 
                RowBox[{"{", 
                 RowBox[{"coordAsympt", ",", "LimitAsympt", ",", 
                  RowBox[{
                   RowBox[{"Ceiling", "[", 
                    RowBox[{
                    RowBox[{"temp", "[", 
                    RowBox[{"[", "4", "]"}], "]"}], "/", 
                    RowBox[{"temp", "[", 
                    RowBox[{"[", "6", "]"}], "]"}]}], "]"}], "+", 
                   "NumberTerms", "-", "1"}]}], "}"}]}], "]"}]}], ",", " ", 
             RowBox[{"result", "=", "expr"}]}], "]"}], ",", 
           RowBox[{"result", " ", "=", " ", "expr"}]}], "]"}], ";", 
         "result"}]}], "]"}]}]}], "]"}]}], ";"}]], "Input",
 CellChangeTimes->{{3.442160943921875*^9, 3.442161138609375*^9}, {
   3.442161217453125*^9, 3.442161222734375*^9}, {3.44216142459375*^9, 
   3.4421615706875*^9}, {3.442161614328125*^9, 3.44216161496875*^9}, {
   3.4421616573125*^9, 3.44216166475*^9}, {3.442161730734375*^9, 
   3.442161749984375*^9}, {3.442161855984375*^9, 3.442161953171875*^9}, {
   3.442162037265625*^9, 3.442162087328125*^9}, {3.442162142203125*^9, 
   3.442162143171875*^9}, 3.442162264046875*^9, {3.4421623149375*^9, 
   3.44216232146875*^9}, {3.442162354578125*^9, 3.442162454625*^9}, {
   3.44216255184375*^9, 3.44216256140625*^9}, {3.442162599421875*^9, 
   3.4421626320625*^9}, {3.442162669921875*^9, 3.442162680578125*^9}, {
   3.442162717953125*^9, 3.442162826171875*^9}, {3.4422561091776752`*^9, 
   3.442256125663407*^9}, {3.442256163525447*^9, 3.4422561703384266`*^9}, {
   3.4422562277018394`*^9, 3.4422562612354507`*^9}, {3.442257141859942*^9, 
   3.442257144641388*^9}, {3.442257180284116*^9, 3.4422571842374687`*^9}, {
   3.4422576804691753`*^9, 3.4422576952512765`*^9}, {3.442259717750906*^9, 
   3.442259752283482*^9}, {3.4422597829252834`*^9, 3.442259800957226*^9}, {
   3.4422598475058885`*^9, 3.4422598851948357`*^9}, {3.442259931430986*^9, 
   3.442259944322106*^9}, {3.4422609741068277`*^9, 3.4422610372963495`*^9}, {
   3.443313522659236*^9, 3.443313647422076*^9}, {3.443313684461484*^9, 
   3.443313688823172*^9}, {3.4434525895135603`*^9, 3.443452601359004*^9}, {
   3.443452890715166*^9, 3.443452894769157*^9}, {3.453645864234375*^9, 
   3.453645864828125*^9}, {3.453743260140625*^9, 3.45374326171875*^9}, {
   3.45403060771875*^9, 3.454030609921875*^9}, {3.454856497075*^9, 
   3.454856505132*^9}},
 CellLabel->"In[87]:=",ExpressionUUID->"6aad500c-1980-4d0f-a1fa-cd824bcba506"],

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{"CottonAsympt", "::", "usage"}], " ", "=", 
   "\"\<CottonAsympt[signatureg_,{coordAsympt_,LimitAsympt_}, order_] : \
Asymptotic form of the Cotton tensor of a 3d metric\nNeeded : RGTensors \
executed on that metric\nInput: Signature (+1 or -1) of the metric,\n       \
The coordinate to expand onto, the value of the coordinate at the limit and \
the number of terms wished in the final expansion \nOutput: CotUd and Cotdd \
and the epsilon tensors : epsddd, epsUUU \nConvention : epsUUU[[1,2,3]] = + 1 \
/ Sqrt[Abs[detg]]\>\""}], ";"}]], "Input",
 CellChangeTimes->{{3.449077651859375*^9, 3.449077661015625*^9}, {
   3.449077722109375*^9, 3.449077840984375*^9}, {3.453733982015625*^9, 
   3.453734055484375*^9}, 3.453734096890625*^9},
 CellLabel->"In[88]:=",ExpressionUUID->"5b7d4353-4a0e-4871-8334-3da169ac7d47"],

Cell[BoxData[
 RowBox[{
  RowBox[{"CottonAsympt", "[", 
   RowBox[{"signatureg_Integer", ",", 
    RowBox[{"{", 
     RowBox[{"coordAsympt_", ",", "LimitAsympt_"}], "}"}], ",", " ", 
    "order_Integer"}], "]"}], " ", ":=", 
  RowBox[{"Module", "[", 
   RowBox[{
    RowBox[{"{", 
     RowBox[{"g2dd", ",", "g2ddjd"}], "}"}], ",", "\[IndentingNewLine]", 
    RowBox[{
     RowBox[{"If", "[", 
      RowBox[{
       RowBox[{
        RowBox[{"ValueQ", "[", "gdd", "]"}], " ", "&&", " ", 
        RowBox[{"ValueQ", "[", "Rdd", "]"}], " ", "&&", " ", 
        RowBox[{"ValueQ", "[", "R", "]"}], " ", "&&", 
        RowBox[{"ValueQ", "[", "detg", "]"}]}], ",", ",", 
       RowBox[{
        RowBox[{
        "Print", "[", 
         "\"\<RGtensors should be executed prior to this procedure.\>\"", 
         "]"}], ";", " ", 
        RowBox[{"Return", "[", "]"}], ";"}]}], "]"}], ";", 
     "\[IndentingNewLine]", 
     RowBox[{"If", "[", 
      RowBox[{
       RowBox[{
        RowBox[{"Dimensions", "[", "gdd", "]"}], " ", "=!=", " ", 
        RowBox[{"{", 
         RowBox[{"3", ",", "3"}], "}"}]}], ",", 
       RowBox[{
        RowBox[{
        "Print", "[", 
         "\"\<The Cotton tensor exists only in 3 dimensions. Incoherent \
dimensions detected.\>\"", "]"}], ";", " ", 
        RowBox[{"Return", "[", "]"}], ";"}]}], " ", "]"}], ";", 
     "\[IndentingNewLine]", 
     RowBox[{"If", "[", 
      RowBox[{
       RowBox[{
        RowBox[{"ValueQ", "[", "epsUUU", "]"}], " ", "||", " ", 
        RowBox[{"ValueQ", "[", "epsddd", "]"}], " ", "||", " ", 
        RowBox[{"ValueQ", "[", "CotUd", "]"}], " ", "||", " ", 
        RowBox[{"ValueQ", "[", "Cotdd", "]"}]}], " ", ",", 
       RowBox[{
        RowBox[{
        "Print", "[", 
         "\"\<Variables epsUUU, epsddd, CotUd, Cotdd already assigned. They \
will be updated.\>\"", "]"}], ";"}]}], "]"}], ";", "\[IndentingNewLine]", 
     RowBox[{"If", "[", 
      RowBox[{
       RowBox[{
        RowBox[{"signatureg", " ", "=!=", "  ", "1"}], " ", "&&", " ", 
        RowBox[{"signatureg", " ", "=!=", "  ", 
         RowBox[{"-", "1"}]}]}], " ", ",", 
       RowBox[{
        RowBox[{"Return", "[", "\"\<Incoherent signature detected\>\"", "]"}],
         ";"}], ",", " ", 
       RowBox[{
        RowBox[{"Print", "[", 
         RowBox[{
         "\"\<Signature of the metric: \>\"", ",", "signatureg", ",", 
          "\"\< .\>\""}], "]"}], ";"}]}], "]"}], ";", "\[IndentingNewLine]", 
     RowBox[{"g2dd", " ", "=", " ", 
      RowBox[{"SeriesWithNTerms", "[", 
       RowBox[{
        RowBox[{"Rdd", "-", 
         RowBox[{
          RowBox[{"1", "/", "4"}], " ", "gdd", " ", "R"}]}], " ", ",", 
        RowBox[{"{", 
         RowBox[{"coordAsympt", ",", "LimitAsympt"}], "}"}], ",", "order"}], 
       "]"}]}], ";", "\[IndentingNewLine]", 
     RowBox[{"epsUUU", " ", "=", " ", 
      RowBox[{
       RowBox[{"1", "/", " ", 
        RowBox[{"Sqrt", "[", 
         RowBox[{"signatureg", " ", "detg"}], "]"}]}], " ", 
       RowBox[{"{", 
        RowBox[{
         RowBox[{"{", 
          RowBox[{
           RowBox[{"{", 
            RowBox[{"0", ",", "0", ",", "0"}], "}"}], ",", 
           RowBox[{"{", 
            RowBox[{"0", ",", "0", ",", "1"}], "}"}], ",", 
           RowBox[{"{", 
            RowBox[{"0", ",", 
             RowBox[{"-", "1"}], ",", "0"}], "}"}]}], "}"}], ",", 
         RowBox[{"{", 
          RowBox[{
           RowBox[{"{", 
            RowBox[{"0", ",", "0", ",", 
             RowBox[{"-", "1"}]}], "}"}], ",", 
           RowBox[{"{", 
            RowBox[{"0", ",", "0", ",", "0"}], "}"}], ",", 
           RowBox[{"{", 
            RowBox[{"1", ",", "0", ",", "0"}], "}"}]}], "}"}], ",", 
         RowBox[{"{", 
          RowBox[{
           RowBox[{"{", 
            RowBox[{"0", ",", "1", ",", "0"}], "}"}], ",", 
           RowBox[{"{", 
            RowBox[{
             RowBox[{"-", "1"}], ",", "0", ",", "0"}], "}"}], ",", 
           RowBox[{"{", 
            RowBox[{"0", ",", "0", ",", "0"}], "}"}]}], "}"}]}], "}"}]}]}], 
     ";", "\[IndentingNewLine]", 
     RowBox[{"epsddd", " ", "=", " ", 
      RowBox[{"signatureg", " ", 
       RowBox[{"Sqrt", "[", 
        RowBox[{"signatureg", " ", "detg"}], "]"}], " ", 
       RowBox[{"{", 
        RowBox[{
         RowBox[{"{", 
          RowBox[{
           RowBox[{"{", 
            RowBox[{"0", ",", "0", ",", "0"}], "}"}], ",", 
           RowBox[{"{", 
            RowBox[{"0", ",", "0", ",", "1"}], "}"}], ",", 
           RowBox[{"{", 
            RowBox[{"0", ",", 
             RowBox[{"-", "1"}], ",", "0"}], "}"}]}], "}"}], ",", 
         RowBox[{"{", 
          RowBox[{
           RowBox[{"{", 
            RowBox[{"0", ",", "0", ",", 
             RowBox[{"-", "1"}]}], "}"}], ",", 
           RowBox[{"{", 
            RowBox[{"0", ",", "0", ",", "0"}], "}"}], ",", 
           RowBox[{"{", 
            RowBox[{"1", ",", "0", ",", "0"}], "}"}]}], "}"}], ",", 
         RowBox[{"{", 
          RowBox[{
           RowBox[{"{", 
            RowBox[{"0", ",", "1", ",", "0"}], "}"}], ",", 
           RowBox[{"{", 
            RowBox[{
             RowBox[{"-", "1"}], ",", "0", ",", "0"}], "}"}], ",", 
           RowBox[{"{", 
            RowBox[{"0", ",", "0", ",", "0"}], "}"}]}], "}"}]}], "}"}]}]}], 
     ";", "\[IndentingNewLine]", 
     RowBox[{"g2ddjd", " ", "=", 
      RowBox[{"SeriesWithNTerms", "[", " ", 
       RowBox[{
        RowBox[{"covD", "[", "g2dd", "]"}], ",", 
        RowBox[{"{", 
         RowBox[{"coordAsympt", ",", "LimitAsympt"}], "}"}], ",", "order"}], 
       "]"}]}], ";", "\[IndentingNewLine]", 
     RowBox[{"CotUd", " ", "=", 
      RowBox[{"SeriesWithNTerms", "[", " ", 
       RowBox[{
        RowBox[{"multiDot", "[", 
         RowBox[{"epsUUU", ",", "g2ddjd", ",", 
          RowBox[{"{", 
           RowBox[{"2", ",", "3"}], "}"}], ",", 
          RowBox[{"{", 
           RowBox[{"3", ",", "1"}], "}"}]}], "]"}], ",", 
        RowBox[{"{", 
         RowBox[{"coordAsympt", ",", "LimitAsympt"}], "}"}], ",", "order"}], 
       "]"}]}], ";", "\[IndentingNewLine]", 
     RowBox[{"Cotdd", " ", "=", 
      RowBox[{"SeriesWithNTerms", "[", 
       RowBox[{
        RowBox[{"Lower", "[", 
         RowBox[{"CotUd", ",", "1"}], "]"}], ",", 
        RowBox[{"{", 
         RowBox[{"coordAsympt", ",", "LimitAsympt"}], "}"}], ",", "order"}], 
       "]"}]}], ";", "\[IndentingNewLine]", 
     RowBox[{
     "Print", "[", "\"\<epsUUU,epsddd,CotUd,Cotdd have been computed.\>\"", 
      "]"}], ";"}]}], "\[IndentingNewLine]", "]"}]}]], "Input",
 CellChangeTimes->{{3.4423358941510153`*^9, 3.442335916236744*^9}, {
  3.4423359567823477`*^9, 3.442335988805153*^9}, {3.442336208156283*^9, 
  3.442336222766636*^9}, {3.45374323853125*^9, 3.453743250796875*^9}, {
  3.45374360328125*^9, 3.453743613109375*^9}, {3.454030657046875*^9, 
  3.454030676671875*^9}},
 CellLabel->"In[89]:=",ExpressionUUID->"17d2d9a6-7b20-4a7c-95ca-98efc4bef32d"],

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{"ChargesEinsteinAsympt", "::", "usage"}], " ", "=", " ", 
   "\"\<ChargesEinsteinAsympt[xiU_,hdd_,signatureg_,{index1_,index2_},{\
coordAsympt_,LimitAsympt_}, order_] compute the surface charge asymptotically \
in Einstein gravity\nNeed = metric and coord should be defined and RGtensors \
should have been executed prior to this procedure\nInput = A Killing vector \
or asymptotic Killing vector 'xiU' \n        A metric perturbation 'hdd'\n\t  \
  The signature of the metric 'signatureg' (1 or -1)\n        A surface of \
codimension 2 specified by the two indices '{index1,index2}' in the \
coordinates coord that are fixed\n        The coordinate to expand onto \
'coordAsympt', the value of the coordinate at the limit 'LimitAsympt' and the \
number of terms wished in the final expansion 'order'\nOutput = The \
components {index1,index2} of the surface charge associated with the vector \
xiU under the perturbation\nExtra output : ChargeSuppl : supplementary term \
with respect to the Iyer-Wald formula.\nConvention : The Einstein Lagrangian \
has the form 1/(16\[Pi])Sqrt[signatureg g] R\n\>\""}], ";"}]], "Input",
 CellChangeTimes->{{3.449078349953125*^9, 3.44907845025*^9}, {
  3.449078599375*^9, 3.449078648984375*^9}, {3.449078723953125*^9, 
  3.44907884046875*^9}, {3.449079174421875*^9, 3.44907926540625*^9}, {
  3.449405217921875*^9, 3.449405298078125*^9}, {3.4494055233125*^9, 
  3.4494055234375*^9}, {3.45373408934375*^9, 3.453734177015625*^9}},
 CellLabel->"In[90]:=",ExpressionUUID->"e575166d-c334-4fc9-88b0-34d520127253"],

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{"ChargesEinsteinAsympt", "[", 
    RowBox[{"xiU_List", ",", "hdd_List", ",", "signatureg_Integer", ",", 
     RowBox[{"{", 
      RowBox[{"index1_Integer", ",", "index2_Integer"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"coordAsympt_", ",", "LimitAsympt_"}], "}"}], ",", " ", 
     "order_Integer"}], "]"}], " ", ":=", "\[IndentingNewLine]", 
   RowBox[{"ChargesEinstein", "[", 
    RowBox[{"xiU", ",", 
     RowBox[{"SeriesWithNTerms", "[", 
      RowBox[{"hdd", ",", 
       RowBox[{"{", 
        RowBox[{"coordAsympt", ",", "LimitAsympt"}], "}"}], ",", "order"}], 
      "]"}], ",", "signatureg", ",", 
     RowBox[{"{", 
      RowBox[{"index1", ",", "index2"}], "}"}]}], "]"}]}], ";"}]], "Input",
 CellChangeTimes->{{3.447703192734375*^9, 3.447703230203125*^9}, {
   3.447703286265625*^9, 3.44770341053125*^9}, {3.447703603484375*^9, 
   3.44770361415625*^9}, {3.44770419584375*^9, 3.4477042071875*^9}, {
   3.449216597609375*^9, 3.449216600734375*^9}, {3.453743211890625*^9, 
   3.45374321846875*^9}, 3.454030339078125*^9, {3.45403040590625*^9, 
   3.45403040753125*^9}, {3.454030684109375*^9, 3.45403068628125*^9}},
 CellLabel->"In[91]:=",ExpressionUUID->"cb500903-bdd2-49e0-89f8-239d3b164c0c"],

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{"ChargesEinsteinMaxwellScalarAsympt", "::", "usage"}], " ", "=", 
   " ", "\"\<ChargesEinsteinMaxwellScalarAsympt[{xiU_,\[Lambda]_},{Ad_,\[Phi]_\
},{hdd_,ad_,var\[Phi]_},signatureg_,{index1_,index2_},{kin\[Phi]_,kinA_,\[Phi]\
Uneval_},{coordAsympt_,LimitAsympt_}, order_] compute asymptotically the \
surface charge in Einstein gravity coupled to Maxwell and one scalar field\n\
Need = metric and coord should be defined and RGtensors should have been \
executed prior to this procedure\nInput = A couple of (asymptotic) symmetry \
parameters : 'xiU' and '\[Lambda]' \n        The background gauge field 'Ad' \
and scalar fields '\[Phi]'\n        The variation of the metric 'hdd', gauge \
field 'ad' and scalar field 'var\[Phi]'\n\t    The signature of the metric \
'signatureg' (1 or -1)\n        A surface of codimension 2 specified by the \
two indices '{index1,index2}' in the coordinates coord that are fixed\n\t    \
The normalisation constants 'kinA[\[Phi]Uneval]', 'kin\[Phi][\[Phi]Uneval]' \
in the Lagrangian as a function of the special variable '\[Phi]Uneval'\n      \
  The coordinate to expand onto 'coordAsympt', the value of the coordinate at \
the limit 'LimitAsympt' and the number of terms wished in the final expansion \
'order' \nOutput = The components {index1,index2} of the surface charge \
associated with the symmetry (xiU,\[Lambda]) under the perturbation\nExtra \
output : ChargeSuppl : supplementary term with respect to the Iyer-Wald \
formula.\nConvention : The Lagrangian has the form\n        L = \
\!\(\*FractionBox[SqrtBox[\(signatureg\\\ g\)], \(16  \[Pi]\)]\)(R - \
\!\(\*FractionBox[\(1\), \(4\)]\)kinA[\[Phi]] \!\(\*SuperscriptBox[\(F\), \(\
\[Mu]\[Nu]\)]\)\!\(\*SubscriptBox[\(F\), \(\[Mu]\[Nu]\)]\) - \
\!\(\*FractionBox[\(1\), \(2\)]\)kin\[Phi][\[Phi]]\!\(\*SubscriptBox[\(\
\[PartialD]\), \(\[Mu]\)]\)\[Phi]\!\(\*SuperscriptBox[\(\[PartialD]\), \
\(\[Mu]\)]\)\[Phi])\n\>\""}], ";"}]], "Input",
 CellChangeTimes->{{3.449078349953125*^9, 3.44907845025*^9}, {
  3.449078599375*^9, 3.449078648984375*^9}, {3.449078723953125*^9, 
  3.44907884046875*^9}, {3.449079174421875*^9, 3.44907926540625*^9}, {
  3.449405217921875*^9, 3.449405298078125*^9}, {3.449405476078125*^9, 
  3.44940573734375*^9}, {3.453734204390625*^9, 3.453734254015625*^9}, {
  3.453734374859375*^9, 3.453734377765625*^9}},
 CellLabel->"In[92]:=",ExpressionUUID->"64339e7b-7d3a-4261-a58a-5e4c4a2a7248"],

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{"ChargesEinsteinMaxwellScalarAsympt", "[", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{"xiU_List", ",", "\[Lambda]_"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"Ad_List", ",", "\[Phi]_"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"hdd_List", ",", "ad_List", ",", "var\[Phi]_"}], "}"}], ",", 
     "signatureg_Integer", ",", 
     RowBox[{"{", 
      RowBox[{"index1_Integer", ",", "index2_Integer"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"kin\[Phi]_", ",", "kinA_", ",", "\[Phi]Uneval_Symbol"}], "}"}],
      ",", 
     RowBox[{"{", 
      RowBox[{"coordAsympt_", ",", "LimitAsympt_"}], "}"}], ",", " ", 
     "order_Integer"}], "]"}], " ", ":=", 
   RowBox[{"ChargesEinsteinMaxwellScalar", "[", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{"xiU", ",", "\[Lambda]"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"SeriesWithNTerms", "[", 
        RowBox[{"Ad", ",", 
         RowBox[{"{", 
          RowBox[{"coordAsympt", ",", "LimitAsympt"}], "}"}], ",", "order"}], 
        "]"}], ",", 
       RowBox[{"SeriesWithNTerms", "[", 
        RowBox[{"\[Phi]", ",", 
         RowBox[{"{", 
          RowBox[{"coordAsympt", ",", "LimitAsympt"}], "}"}], ",", "order"}], 
        "]"}]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"SeriesWithNTerms", "[", 
        RowBox[{"hdd", ",", 
         RowBox[{"{", 
          RowBox[{"coordAsympt", ",", "LimitAsympt"}], "}"}], ",", "order"}], 
        "]"}], ",", 
       RowBox[{"SeriesWithNTerms", "[", 
        RowBox[{"ad", ",", 
         RowBox[{"{", 
          RowBox[{"coordAsympt", ",", "LimitAsympt"}], "}"}], ",", "order"}], 
        "]"}], ",", 
       RowBox[{"SeriesWithNTerms", "[", 
        RowBox[{"var\[Phi]", ",", 
         RowBox[{"{", 
          RowBox[{"coordAsympt", ",", "LimitAsympt"}], "}"}], ",", "order"}], 
        "]"}]}], "}"}], ",", "signatureg", ",", 
     RowBox[{"{", 
      RowBox[{"index1", ",", "index2"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"kin\[Phi]", ",", "kinA", ",", "\[Phi]Uneval"}], "}"}]}], 
    "]"}]}], " ", ";"}]], "Input",
 CellChangeTimes->{{3.43897310171875*^9, 3.43897329153125*^9}, {
   3.43897332628125*^9, 3.43897336778125*^9}, {3.438973709796875*^9, 
   3.43897374928125*^9}, {3.43897381165625*^9, 3.43897381234375*^9}, 
   3.4389738835625*^9, {3.438974189375*^9, 3.438974243359375*^9}, {
   3.438974285125*^9, 3.43897439796875*^9}, {3.438974473484375*^9, 
   3.438974623046875*^9}, {3.438974673125*^9, 3.43897485565625*^9}, {
   3.438975006296875*^9, 3.438975073953125*^9}, {3.43897625746875*^9, 
   3.438976262765625*^9}, {3.438984536296875*^9, 3.438984556078125*^9}, {
   3.43898515459375*^9, 3.438985155984375*^9}, {3.438985447515625*^9, 
   3.438985455609375*^9}, {3.438985502*^9, 3.438985683375*^9}, {
   3.438985754828125*^9, 3.438985805078125*^9}, {3.438985836484375*^9, 
   3.43898584275*^9}, 3.43898590134375*^9, {3.438986115078125*^9, 
   3.438986148296875*^9}, {3.438986298875*^9, 3.438986393578125*^9}, {
   3.438986556734375*^9, 3.43898660425*^9}, 3.438986840953125*^9, {
   3.43898687678125*^9, 3.438986883140625*^9}, {3.438986928640625*^9, 
   3.438986930703125*^9}, {3.4389870701875*^9, 3.438987079234375*^9}, {
   3.43898743175*^9, 3.438987449078125*^9}, {3.438987750765625*^9, 
   3.438987788875*^9}, {3.439440954296875*^9, 3.43944116828125*^9}, {
   3.4395361312635*^9, 3.439536143951*^9}, {3.4396442810625*^9, 
   3.439644328078125*^9}, {3.4421662514375*^9, 3.442166252859375*^9}, {
   3.442166338671875*^9, 3.442166393859375*^9}, {3.442166437625*^9, 
   3.44216651153125*^9}, {3.442166570640625*^9, 3.44216662146875*^9}, {
   3.442166907234375*^9, 3.4421671844375*^9}, {3.44216721575*^9, 
   3.442167630109375*^9}, {3.442167662296875*^9, 3.44216769021875*^9}, {
   3.442167778765625*^9, 3.44216777975*^9}, {3.44216782740625*^9, 
   3.442167913578125*^9}, {3.4421679885625*^9, 3.442167991765625*^9}, {
   3.442168048953125*^9, 3.442168065265625*^9}, {3.44216814375*^9, 
   3.442168170296875*^9}, {3.44216822584375*^9, 3.442168242828125*^9}, {
   3.4421685519375*^9, 3.442168832332684*^9}, {3.442168871448066*^9, 
   3.442169033957399*^9}, {3.442169336816411*^9, 3.4421693405357323`*^9}, {
   3.442169387449187*^9, 3.442169396575588*^9}, {3.4421694751032734`*^9, 
   3.4421694762909555`*^9}, 3.4421799561325355`*^9, {3.442180564300462*^9, 
   3.4421805727068734`*^9}, {3.4421806064575214`*^9, 
   3.4421806106451015`*^9}, {3.4421806764276147`*^9, 3.442180679958933*^9}, {
   3.442247564578125*^9, 3.44224760578125*^9}, {3.442248288765625*^9, 
   3.44224829953125*^9}, {3.442253384046875*^9, 3.44225348990625*^9}, {
   3.442254576078125*^9, 3.442254608625*^9}, {3.442254689859375*^9, 
   3.4422547058125*^9}, {3.44225486721875*^9, 3.4422548778125*^9}, {
   3.442254918734375*^9, 3.44225494546875*^9}, {3.4422678667259254`*^9, 
   3.4422678680071836`*^9}, 3.442267903148033*^9, {3.442267935695117*^9, 
   3.4422679380701323`*^9}, {3.4422679893517103`*^9, 
   3.4422682233688326`*^9}, {3.4422685025112443`*^9, 
   3.4422685046050076`*^9}, {3.4422685543240757`*^9, 
   3.4422685553709574`*^9}, {3.4422687488565707`*^9, 3.442268826575818*^9}, {
   3.442268869060465*^9, 3.4422689173889*^9}, {3.4423590021116095`*^9, 
   3.4423592116910753`*^9}, {3.44236405068007*^9, 3.442364068726945*^9}, {
   3.4432799823509007`*^9, 3.443280015157032*^9}, {3.4537346781875*^9, 
   3.453734680359375*^9}, {3.453743042140625*^9, 3.453743044828125*^9}, {
   3.453743097375*^9, 3.453743118734375*^9}, {3.45374334003125*^9, 
   3.453743361921875*^9}, {3.45374363553125*^9, 3.453743683671875*^9}, {
   3.45402987225*^9, 3.4540300248125*^9}, {3.454030695734375*^9, 
   3.454030725015625*^9}},
 CellLabel->"In[93]:=",ExpressionUUID->"54707c86-e1a7-4c7b-a386-8d9cdf440c03"],

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{"ChargesTMGAsympt", "::", "usage"}], " ", "=", " ", 
   "\"\<ChargesTMGAsympt[xiU_,hdd_,mu_,{signatureg_,signepsUUU_},{index1_,\
index2_},{coordAsympt_,LimitAsympt_}, order_] compute asymptotically the \
surface charge in Topologically massive gravity\nNeed = metric and coord \
should be defined and RGtensors[...] should have been executed prior to this \
procedure\nInput = A Killing vector or asymptotic Killing vector 'xiU' \n     \
   A metric perturbation 'hdd'\n\t    The signature of the metric \
'signatureg' (1 or -1) and the convention for the epsilon tensor with upper \
indices \n               eps^{123} = 'signepsUUU' where 123 is the order of \
the coordinates 'coord'\n        mu : Gravitational Chern-Simons coupling\n   \
     A surface of codimension 2 specified by the two indices \
'{index1,index2}' in the coordinates coord that are fixed\n        The \
coordinate to expand onto 'coordAsympt', the value of the coordinate at the \
limit 'LimitAsympt' and the number of terms wished in the final expansion \
'order' \nOutput = The components {index1,index2} of the surface charge \
associated with the vector xiU under the perturbation\nExtra output : \
ChargeSuppl : supplementary term with respect to the covariant phase space \
formula.\nConvention : The Lagrangian has the form (1/(16\[Pi]) \
Sqrt[signatureg g] (R + 1/mu Topological Chern-Simons). \n             The \
equations of motion are G_{\\mu\\nu}+1/mu C_{\\mu\\nu} = 0\nOrigin : The \
formulae are taken from 0808.1911. The charges -('Charges' - 'ChargeSuppl') \
are equal to the charges defined in 0706.0263.\n\>\""}], ";"}]], "Input",
 CellChangeTimes->{{3.449078349953125*^9, 3.44907845025*^9}, {
   3.449078599375*^9, 3.449078648984375*^9}, {3.449078723953125*^9, 
   3.44907884046875*^9}, {3.449079174421875*^9, 3.44907926540625*^9}, {
   3.449405217921875*^9, 3.449405298078125*^9}, {3.4494055233125*^9, 
   3.4494055234375*^9}, {3.449406790140625*^9, 3.449406867671875*^9}, {
   3.44940690228125*^9, 3.4494071323125*^9}, {3.449407526953125*^9, 
   3.44940755871875*^9}, {3.4494077844375*^9, 3.44940792065625*^9}, {
   3.453734499046875*^9, 3.453734506859375*^9}, {3.45373454746875*^9, 
   3.45373454990625*^9}, 3.4537346261875*^9, {3.453742495734375*^9, 
   3.453742504875*^9}},
 CellLabel->"In[94]:=",ExpressionUUID->"aa454b94-5d8d-484e-94f7-4599c2695cc3"],

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{"ChargesTMGAsympt", "[", 
    RowBox[{"xiU_List", ",", "hdd_List", ",", "mu_", ",", 
     RowBox[{"{", 
      RowBox[{"signatureg_Integer", ",", "signepsUUU_Integer"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"index1_Integer", ",", "index2_Integer"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"coordAsympt_", ",", "LimitAsympt_"}], "}"}], ",", " ", 
     "order_Integer"}], "]"}], " ", ":=", "\[IndentingNewLine]", 
   RowBox[{"ChargesTMG", "[", 
    RowBox[{"xiU", ",", 
     RowBox[{"SeriesWithNTerms", "[", 
      RowBox[{"hdd", ",", 
       RowBox[{"{", 
        RowBox[{"coordAsympt", ",", "LimitAsympt"}], "}"}], ",", "order"}], 
      "]"}], ",", "mu", ",", 
     RowBox[{"{", 
      RowBox[{"signatureg", ",", "signepsUUU"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"index1", ",", "index2"}], "}"}]}], "]"}]}], ";"}]], "Input",
 CellChangeTimes->{{3.43897310171875*^9, 3.43897329153125*^9}, {
   3.43897332628125*^9, 3.43897336778125*^9}, {3.438973709796875*^9, 
   3.43897374928125*^9}, {3.43897381165625*^9, 3.43897381234375*^9}, 
   3.4389738835625*^9, {3.438974189375*^9, 3.438974243359375*^9}, {
   3.438974285125*^9, 3.43897439796875*^9}, {3.438974473484375*^9, 
   3.438974623046875*^9}, {3.438974673125*^9, 3.43897485565625*^9}, {
   3.438975006296875*^9, 3.438975073953125*^9}, {3.43897625746875*^9, 
   3.438976262765625*^9}, {3.438984536296875*^9, 3.438984556078125*^9}, {
   3.43898515459375*^9, 3.438985155984375*^9}, {3.438985447515625*^9, 
   3.438985455609375*^9}, {3.438985502*^9, 3.438985683375*^9}, {
   3.438985754828125*^9, 3.438985805078125*^9}, {3.438985836484375*^9, 
   3.43898584275*^9}, 3.43898590134375*^9, {3.438986115078125*^9, 
   3.438986148296875*^9}, {3.438986298875*^9, 3.438986393578125*^9}, {
   3.438986556734375*^9, 3.43898660425*^9}, 3.438986840953125*^9, {
   3.43898687678125*^9, 3.438986883140625*^9}, {3.438986928640625*^9, 
   3.438986930703125*^9}, {3.4389870701875*^9, 3.438987079234375*^9}, {
   3.43898743175*^9, 3.438987449078125*^9}, {3.438987750765625*^9, 
   3.438987788875*^9}, {3.439439948859375*^9, 3.43943994925*^9}, {
   3.439440892234375*^9, 3.43944091728125*^9}, {3.439442946796875*^9, 
   3.439442959796875*^9}, {3.43944383046875*^9, 3.439443879203125*^9}, {
   3.439444121484375*^9, 3.43944437821875*^9}, {3.439444429609375*^9, 
   3.439444469734375*^9}, {3.43944463184375*^9, 3.439444648234375*^9}, {
   3.439444681796875*^9, 3.439444739453125*^9}, {3.43944480309375*^9, 
   3.439444857171875*^9}, {3.439444894140625*^9, 3.4394449448125*^9}, {
   3.4394450936875*^9, 3.43944510290625*^9}, {3.43944579125*^9, 
   3.4394458929375*^9}, {3.43944600571875*^9, 3.43944616721875*^9}, {
   3.439446199171875*^9, 3.4394462259375*^9}, {3.439446265015625*^9, 
   3.439446346234375*^9}, {3.439446423375*^9, 3.43944681734375*^9}, {
   3.439446848796875*^9, 3.439446903859375*^9}, {3.43944693703125*^9, 
   3.439446946078125*^9}, {3.4394470121875*^9, 3.4394470505*^9}, {
   3.439447099765625*^9, 3.43944714690625*^9}, {3.439447183859375*^9, 
   3.43944724178125*^9}, {3.439447278046875*^9, 3.439447437734375*^9}, {
   3.439447473328125*^9, 3.43944749146875*^9}, {3.439447524703125*^9, 
   3.439447697203125*^9}, {3.439447824984375*^9, 3.439447976953125*^9}, {
   3.439448018265625*^9, 3.43944807178125*^9}, {3.43944810265625*^9, 
   3.4394482365*^9}, {3.43944850253125*^9, 3.4394486025625*^9}, {
   3.43953615673225*^9, 3.439536372779125*^9}, {3.439536586810375*^9, 
   3.439536595326*^9}, {3.439536719216625*^9, 3.439536722247875*^9}, 
   3.43953684798225*^9, {3.43953690835725*^9, 3.439536920716625*^9}, {
   3.439536951841625*^9, 3.43953695216975*^9}, {3.439537139747875*^9, 
   3.4395371747635*^9}, {3.439537355654125*^9, 3.439537358185375*^9}, {
   3.439540267591625*^9, 3.439540330685375*^9}, {3.439540461091625*^9, 
   3.439540539591625*^9}, 3.439541672029125*^9, {3.439542685997875*^9, 
   3.439542702810375*^9}, {3.43954363254475*^9, 3.4395436581385*^9}, {
   3.43957739603125*^9, 3.439577421484375*^9}, {3.43964397928125*^9, 
   3.439643984875*^9}, {3.439644033734375*^9, 3.439644038046875*^9}, {
   3.442163679234375*^9, 3.442163698171875*^9}, {3.44217956490667*^9, 
   3.442179568366705*^9}, {3.442180375745358*^9, 3.44218037609725*^9}, {
   3.442180739256968*^9, 3.442180773689291*^9}, {3.442180808929469*^9, 
   3.442181011694706*^9}, {3.442181043653417*^9, 3.442181052339324*^9}, {
   3.442181093312133*^9, 3.442181096656548*^9}, {3.442181134718547*^9, 
   3.442181342161439*^9}, {3.442185062209035*^9, 3.442185092114753*^9}, {
   3.4421851265158443`*^9, 3.442185170514977*^9}, {3.442185232161187*^9, 
   3.442185314259109*^9}, {3.4421853477017717`*^9, 3.442185438061116*^9}, {
   3.4422605013573246`*^9, 3.4422605102794857`*^9}, {3.4422614496363583`*^9, 
   3.4422614631679544`*^9}, {3.453734486453125*^9, 3.45373449146875*^9}, {
   3.4537346308125*^9, 3.45373464221875*^9}, {3.453743388796875*^9, 
   3.45374339765625*^9}, {3.45374371984375*^9, 3.453743843296875*^9}, {
   3.454030037609375*^9, 3.45403012534375*^9}, {3.454030736265625*^9, 
   3.454030739*^9}},
 CellLabel->"In[95]:=",ExpressionUUID->"352ed592-a4ef-46b6-aa75-0e9f0f449c2a"],

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{"ChargespFormAsympt", "::", "usage"}], " ", "=", " ", 
   "\"\<ChargespFormAsympt[{xiU_,\[Lambda]_},{Addotsd_,\[Phi]_},{hdd_,addotsd_\
,var\[Phi]_},signatureg_,{index1_,index2_},{kinA_,\[Phi]Uneval_},{coordAsympt_\
,LimitAsympt_}, order_] compute the asymptotic form of the surface charge of \
the p-form action\nNeed = metric and coord should be defined and RGtensors \
should have been executed prior to this procedure\nInput = A couple of \
(asymptotic) symmetry parameters : 'xiU' and '\[Lambda]' \n        The \
background gauge field 'Addotsd' and scalar fields '\[Phi]'\n        The \
variation of the metric 'hdd', gauge field 'addotsd' and scalar field 'var\
\[Phi]'\n\t    The signature of the metric 'signatureg' (1 or -1)\n        A \
surface of codimension 2 specified by the two indices '{index1,index2}' in \
the coordinates coord that are fixed\n\t    The normalisation constants \
'kinA[\[Phi]Uneval]' in the Lagrangian as a function of the special variable \
'\[Phi]Uneval'\n        The coordinate to expand onto 'coordAsympt', the \
value of the coordinate at the limit 'LimitAsympt' and the number of terms \
wished in the final expansion 'order'  \nOutput = The components \
{index1,index2} of the surface charge associated with the symmetry (xiU,\
\[Lambda]) under the perturbation\nExtra output : ChargeSuppl : supplementary \
term with respect to the Iyer-Wald formula.\nConvention : The Lagrangian has \
the form\n        L = \!\(\*FractionBox[SqrtBox[\(signatureg\\\ g\)], \(16  \
\[Pi]\)]\)( - \!\(\*FractionBox[\(1\), \(2\\\ \(\((p + \
1)\)!\)\)]\)kinA[\[Phi]] \!\(\*SuperscriptBox[\(F\), \(\(\*SubscriptBox[\(\
\[Mu]\), \(1\)] .. \) \*SubscriptBox[\(\[Mu]\), \(p + \
1\)]\)]\)\!\(\*SubscriptBox[\(F\), \(\(\*SubscriptBox[\(\[Mu]\), \(1\)] ... \
\) \*SubscriptBox[\(\[Mu]\), \(p + 1\)]\)]\) )\n\>\""}], ";"}]], "Input",
 CellChangeTimes->{{3.449078349953125*^9, 3.44907845025*^9}, {
  3.449078599375*^9, 3.449078648984375*^9}, {3.449078723953125*^9, 
  3.44907884046875*^9}, {3.449079174421875*^9, 3.44907926540625*^9}, {
  3.449405217921875*^9, 3.449405298078125*^9}, {3.449405476078125*^9, 
  3.44940573734375*^9}, {3.449408181359375*^9, 3.449408181671875*^9}, {
  3.449408227046875*^9, 3.449408242046875*^9}, {3.45374231659375*^9, 
  3.45374237603125*^9}, {3.453742442046875*^9, 3.4537424605*^9}, {
  3.453742517359375*^9, 3.453742522609375*^9}},
 CellLabel->"In[96]:=",ExpressionUUID->"8f92aa2d-ea46-43d8-9e2f-d3c670688942"],

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{
    RowBox[{"ChargespFormAsympt", "[", 
     RowBox[{
      RowBox[{"{", 
       RowBox[{"xiU_List", ",", "\[Lambda]_"}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{"Addotsd_List", ",", "\[Phi]_"}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{"hdd_List", ",", "addotsd_List", ",", "var\[Phi]_"}], "}"}], 
      ",", "signatureg_Integer", ",", 
      RowBox[{"{", 
       RowBox[{"index1_Integer", ",", "index2_Integer"}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{"kinA_", ",", "\[Phi]Uneval_Symbol"}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{"coordAsympt_", ",", "LimitAsympt_"}], "}"}], ",", " ", 
      "order_Integer"}], "]"}], " ", ":=", 
    RowBox[{"ChargespForm", "[", 
     RowBox[{
      RowBox[{"{", 
       RowBox[{"xiU", ",", "\[Lambda]"}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{
        RowBox[{"SeriesWithNTerms", "[", 
         RowBox[{"Addotsd", ",", 
          RowBox[{"{", 
           RowBox[{"coordAsympt", ",", "LimitAsympt"}], "}"}], ",", "order"}],
          "]"}], ",", 
        RowBox[{"SeriesWithNTerms", "[", 
         RowBox[{"\[Phi]", ",", 
          RowBox[{"{", 
           RowBox[{"coordAsympt", ",", "LimitAsympt"}], "}"}], ",", "order"}],
          "]"}]}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{
        RowBox[{"SeriesWithNTerms", "[", 
         RowBox[{"hdd", ",", 
          RowBox[{"{", 
           RowBox[{"coordAsympt", ",", "LimitAsympt"}], "}"}], ",", "order"}],
          "]"}], ",", 
        RowBox[{"SeriesWithNTerms", "[", 
         RowBox[{"addotsd", ",", 
          RowBox[{"{", 
           RowBox[{"coordAsympt", ",", "LimitAsympt"}], "}"}], ",", "order"}],
          "]"}], ",", 
        RowBox[{"SeriesWithNTerms", "[", 
         RowBox[{"var\[Phi]", ",", 
          RowBox[{"{", 
           RowBox[{"coordAsympt", ",", "LimitAsympt"}], "}"}], ",", "order"}],
          "]"}]}], "}"}], ",", "signatureg", ",", 
      RowBox[{"{", 
       RowBox[{"index1", ",", "index2"}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{"kinA", ",", "\[Phi]Uneval"}], "}"}]}], "]"}]}], ";"}], 
  " "}]], "Input",
 CellChangeTimes->{{3.447451312336934*^9, 3.447451340821309*^9}, {
  3.447451908649434*^9, 3.447451909680684*^9}, {3.447452188946309*^9, 
  3.447452193493184*^9}, {3.447452717836934*^9, 3.447452722055684*^9}, {
  3.447453714227559*^9, 3.447453715305684*^9}, {3.447702772984375*^9, 
  3.44770311771875*^9}, {3.44770527125*^9, 3.447705308296875*^9}, {
  3.447705428296875*^9, 3.44770544746875*^9}, {3.44770564084375*^9, 
  3.447705654296875*^9}, {3.4537434754375*^9, 3.453743486078125*^9}, {
  3.453743876578125*^9, 3.453743877359375*^9}, {3.454030136265625*^9, 
  3.45403027140625*^9}, {3.4540307485*^9, 3.45403077734375*^9}},
 CellLabel->"In[97]:=",ExpressionUUID->"23190768-1a89-410c-96ca-a653d8e65582"],

Cell[BoxData[
 RowBox[{
  RowBox[{"On", "[", 
   RowBox[{
    RowBox[{"General", "::", "\"\<spell\>\""}], ",", 
    RowBox[{"General", "::", "\"\<spell1\>\""}], ",", 
    RowBox[{"UpSet", "::", "\"\<write\>\""}]}], "]"}], ";"}]], "Input",
 CellLabel->"In[98]:=",ExpressionUUID->"58f2e366-a6a2-4b26-ace6-545a1a9a97a5"],

Cell[BoxData[
 RowBox[{
  RowBox[{"(*", " ", 
   RowBox[{
    RowBox[{"EndPackage", "[", "]"}], ";"}], " ", "*)"}], " "}]], "Input",
 CellChangeTimes->{{3.44881452078125*^9, 3.4488145318125*^9}, {
  3.44907824771875*^9, 3.449078250828125*^9}},
 CellLabel->"In[99]:=",ExpressionUUID->"50244179-0314-4cc1-a19a-b185b7462731"]
}, Closed]],

Cell[CellGroupData[{

Cell["Charges for T-dual boundary conditions (Black String)", "Section",
 CellChangeTimes->{{3.9302208445851917`*^9, 3.9302208503976727`*^9}, {
  3.933731542005664*^9, 3.933731544231401*^9}, {3.94277884295693*^9, 
  3.942778859518927*^9}},ExpressionUUID->"330772b0-8746-4ada-8367-\
fd82ee07df79"],

Cell[BoxData[{
 RowBox[{
  RowBox[{"Assumption", "=", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"r", ">", "0"}], " ", ",", " ", 
     RowBox[{"L", ">", "0"}]}], " ", "}"}]}], " ", ";"}], "\n", 
 RowBox[{
  RowBox[{
   RowBox[{"coord", "=", 
    RowBox[{"{", 
     RowBox[{"z", ",", "r", ",", "w"}], "}"}]}], " ", ";"}], " ", 
  RowBox[{"(*", "Coordinates", "*)"}], "\[IndentingNewLine]", 
  "\[IndentingNewLine]", 
  RowBox[{"(*", 
   RowBox[{
   "Boundary", " ", "conditions", " ", "for", " ", "the", " ", "metric", " ", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{"eq", ".", " ", "4.2"}], "a"}], ")"}]}], " ", 
   "*)"}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"metric", "=", 
    RowBox[{"{", 
     RowBox[{
      RowBox[{"{", 
       RowBox[{
        RowBox[{"gzz", "[", 
         RowBox[{"z", ",", "r", ",", "w"}], "]"}], ",", "0", ",", 
        RowBox[{"gzw", "[", 
         RowBox[{"z", ",", "r", ",", "w"}], "]"}]}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{"0", ",", 
        RowBox[{"grr", "[", 
         RowBox[{"z", ",", "r", ",", "w"}], "]"}], ",", "0"}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{
        RowBox[{"gzw", "[", 
         RowBox[{"z", ",", "r", ",", "w"}], "]"}], ",", "0", ",", 
        RowBox[{"gww", "[", 
         RowBox[{"z", ",", "r", ",", "w"}], "]"}]}], "}"}]}], "}"}]}], ";"}], 
  " "}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"gzz", "[", 
    RowBox[{"z", ",", "r", ",", "w"}], "]"}], "=", " ", 
   RowBox[{
    RowBox[{
     RowBox[{"r", "^", "2"}], "  ", 
     RowBox[{"A", "[", 
      RowBox[{"z", ",", "w"}], "]"}]}], " ", "+", 
    RowBox[{"r", "  ", 
     RowBox[{"Zzz", "[", 
      RowBox[{"z", ",", "w"}], "]"}]}]}]}], " ", ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"grr", "[", 
    RowBox[{"z", ",", "r", ",", "w"}], "]"}], "=", 
   RowBox[{"1", " ", "+", " ", 
    RowBox[{
     RowBox[{"F", "[", 
      RowBox[{"z", ",", "w"}], "]"}], "/", "r"}]}]}], " ", 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"gww", "[", 
    RowBox[{"z", ",", "r", ",", "w"}], "]"}], "=", " ", 
   RowBox[{"r", "  ", 
    RowBox[{"L", "/", "4"}]}]}], "  ", ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{
    RowBox[{"gzw", "[", 
     RowBox[{"z", ",", "r", ",", "w"}], "]"}], "=", "  ", 
    RowBox[{
     RowBox[{
      RowBox[{"-", 
       RowBox[{"r", "^", "2"}]}], " ", "/", "2"}], " ", "+", 
     RowBox[{"r", "  ", 
      RowBox[{"Zzw", "[", 
       RowBox[{"z", ",", "w"}], "]"}]}]}]}], " ", ";"}], 
  "\[IndentingNewLine]", "\[IndentingNewLine]", 
  RowBox[{"(*", 
   RowBox[{"Variations", " ", "of", " ", "the", " ", "metric"}], 
   "*)"}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"dg", " ", "=", " ", 
    RowBox[{"{", 
     RowBox[{
      RowBox[{"{", 
       RowBox[{
        RowBox[{"dgzz", "[", 
         RowBox[{"z", ",", "r", ",", "w"}], "]"}], ",", "0", ",", 
        RowBox[{"dgzw", "[", 
         RowBox[{"z", ",", "r", ",", "w"}], "]"}]}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{"0", ",", 
        RowBox[{"dgrr", "[", 
         RowBox[{"z", ",", "r", ",", "w"}], "]"}], ",", "0"}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{
        RowBox[{"dgzw", "[", 
         RowBox[{"z", ",", "r", ",", "w"}], "]"}], ",", "0", ",", 
        RowBox[{"dgww", "[", 
         RowBox[{"z", ",", "r", ",", "w"}], "]"}]}], "}"}]}], "}"}]}], " ", 
   ";"}], " "}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"dgzz", "[", 
    RowBox[{"z", ",", "r", ",", "w"}], "]"}], "=", " ", 
   RowBox[{
    RowBox[{
     RowBox[{"r", "^", "2"}], "  ", 
     RowBox[{"dA", "[", 
      RowBox[{"z", ",", "w"}], "]"}]}], " ", "+", 
    RowBox[{"r", "  ", 
     RowBox[{"dZzz", "[", 
      RowBox[{"z", ",", "w"}], "]"}]}]}]}], "  ", 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"dgrr", "[", 
    RowBox[{"z", ",", "r", ",", "w"}], "]"}], "=", " ", 
   RowBox[{
    RowBox[{"dF", "[", 
     RowBox[{"z", ",", "w"}], "]"}], "/", "r"}]}], "  ", 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{
    RowBox[{"dgww", "[", 
     RowBox[{"z", ",", "r", ",", "w"}], "]"}], "=", " ", "0"}], ";"}], 
  "  "}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{
    RowBox[{"dgzw", "[", 
     RowBox[{"z", ",", "r", ",", "w"}], "]"}], "=", " ", 
    RowBox[{"r", "  ", 
     RowBox[{"dZzw", "[", 
      RowBox[{"z", ",", "w"}], "]"}]}]}], " ", ";"}], "\[IndentingNewLine]", 
  "\[IndentingNewLine]", 
  RowBox[{"(*", 
   RowBox[{
   "Boundary", " ", "conditions", " ", "and", " ", "variations", " ", "of", 
    " ", "the", " ", "Dilaton", " ", "and", " ", "Bfield", " ", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{"eq", ".", " ", "4.2"}], " ", "b", " ", "and", " ", "c"}], 
     ")"}]}], "*)"}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"Dilaton", "=", " ", 
   RowBox[{
    RowBox[{
     RowBox[{
      RowBox[{"-", "1"}], "/", "2"}], " ", 
     RowBox[{"Log", "[", "r", " ", "]"}]}], " ", "+", " ", "\[Alpha]", " ", 
    "+", " ", 
    RowBox[{"4", 
     RowBox[{
      RowBox[{"psi", "[", 
       RowBox[{"z", ",", "w"}], "]"}], "/", "r"}]}]}]}], " ", 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"dDilaton", "=", " ", 
    RowBox[{"4", 
     RowBox[{
      RowBox[{"dpsi", "[", 
       RowBox[{"z", ",", "w"}], "]"}], "/", "r"}]}]}], " ", ";"}], 
  "\[IndentingNewLine]"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"Bfield", "=", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{"0", ",", "0", ",", 
       RowBox[{"Bzw", "[", 
        RowBox[{"z", ",", "r", ",", "w"}], "]"}]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"0", ",", "0", ",", "0"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"-", 
        RowBox[{"Bzw", "[", 
         RowBox[{"z", ",", "r", ",", "w"}], "]"}]}], ",", "0", ",", "0"}], 
      "}"}]}], "}"}]}], " ", ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"dBfield", "=", " ", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{"0", ",", "0", ",", 
       RowBox[{"dBzw", "[", 
        RowBox[{"z", ",", "r", ",", "w"}], "]"}]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"0", ",", "0", ",", "0"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"-", 
        RowBox[{"dBzw", "[", 
         RowBox[{"z", ",", "r", ",", "w"}], "]"}]}], ",", "0", ",", "0"}], 
      "}"}]}], "}"}]}], " ", ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"Bzw", "[", 
    RowBox[{"z", ",", "r", ",", "w"}], "]"}], "=", 
   RowBox[{
    RowBox[{"Bzw1", "[", 
     RowBox[{"z", ",", "w"}], "]"}], "/", "r"}]}], " ", 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{
    RowBox[{"dBzw", "[", 
     RowBox[{"z", ",", "r", ",", "w"}], "]"}], "=", 
    RowBox[{
     RowBox[{"dBzw1", "[", 
      RowBox[{"z", ",", "w"}], "]"}], "/", "r"}]}], " ", ";"}], 
  "\[IndentingNewLine]", "\[IndentingNewLine]", 
  RowBox[{"(*", 
   RowBox[{"Asymptotic", " ", "killing", " ", "vectors", " ", 
    RowBox[{"(", 
     RowBox[{"eq", " ", "4.19"}], ")"}]}], " ", 
   "*)"}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"Killing", "=", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{
      RowBox[{"xiz0", "[", "z", "]"}], " ", "-", 
      RowBox[{"2", 
       RowBox[{
        RowBox[{"D", "[", 
         RowBox[{
          RowBox[{"f", "[", 
           RowBox[{"z", ",", "w"}], "]"}], ",", "w"}], "]"}], "/", "r"}]}]}], 
     ",", 
     RowBox[{"f", "[", 
      RowBox[{"z", ",", "w"}], "]"}], ",", 
     RowBox[{
      RowBox[{"xiw0", "[", 
       RowBox[{"z", ",", "w"}], "]"}], "+", 
      RowBox[{
       RowBox[{"xiw1", "[", 
        RowBox[{"z", ",", "w"}], "]"}], "/", "r"}]}]}], "}"}]}], 
  ";"}]}], "Input",
 CellChangeTimes->{{3.930257096484323*^9, 3.9302571871547537`*^9}, {
   3.930257229926482*^9, 3.930257231387988*^9}, {3.93039271614235*^9, 
   3.930392732773428*^9}, 3.930983668249177*^9, 3.9309837041522083`*^9, {
   3.933319249100198*^9, 3.933319279090757*^9}, {3.933320254425111*^9, 
   3.933320303478951*^9}, {3.93332041377542*^9, 3.933320478817218*^9}, {
   3.933322710722006*^9, 3.93332272385423*^9}, {3.933330444070413*^9, 
   3.9333304480293903`*^9}, {3.933331815592123*^9, 3.933331839969206*^9}, {
   3.933731948395705*^9, 3.933732339361532*^9}, {3.933732420391899*^9, 
   3.933732422341571*^9}, {3.933732570735087*^9, 3.9337326545747547`*^9}, {
   3.933732737478147*^9, 3.933732737592682*^9}, {3.933733101481724*^9, 
   3.933733103633622*^9}, {3.9337373216642923`*^9, 3.93373737042531*^9}, {
   3.9337377276893177`*^9, 3.933737729939905*^9}, {3.933740994255108*^9, 
   3.933740994460507*^9}, {3.933741188155072*^9, 3.9337411887097273`*^9}, {
   3.934459409128394*^9, 3.934459431300571*^9}, {3.934459741123652*^9, 
   3.934459778886483*^9}, {3.934459993323893*^9, 3.934459995868101*^9}, {
   3.934460030123806*^9, 3.934460064651153*^9}, {3.934460128135284*^9, 
   3.934460144972052*^9}, {3.934460560283494*^9, 3.9344605676867943`*^9}, {
   3.934460726985087*^9, 3.934460734137129*^9}, {3.934486463584743*^9, 
   3.9344864709879827`*^9}, {3.934487135540942*^9, 3.9344871524525642`*^9}, {
   3.934487341106419*^9, 3.934487344124878*^9}, {3.934532612506606*^9, 
   3.934532628204959*^9}, {3.942779193883377*^9, 3.942779204315836*^9}, {
   3.942779238228222*^9, 3.942779240592991*^9}, {3.942779277743926*^9, 
   3.942779318665484*^9}, 3.942779424069915*^9, {3.9427795093336687`*^9, 
   3.94277952678363*^9}, {3.9427797480716467`*^9, 3.9427797909048443`*^9}, {
   3.9427799813662567`*^9, 3.942779998914899*^9}, 3.942780155406185*^9, {
   3.9427802694697037`*^9, 3.942780271739223*^9}, {3.9427803180783587`*^9, 
   3.942780318911047*^9}, {3.94278038438265*^9, 3.942780411272091*^9}, {
   3.9427831750909977`*^9, 3.942783218083552*^9}, {3.943509728875909*^9, 
   3.9435098047176533`*^9}, {3.9435225149359818`*^9, 3.943522588555593*^9}},
 CellLabel->
  "In[100]:=",ExpressionUUID->"285acfd4-3b69-4736-acf0-3382db205502"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{"RGtensors", "[", 
   RowBox[{"metric", ",", "coord", ",", 
    RowBox[{"{", 
     RowBox[{"0", ",", "0"}], "}"}]}], "]"}], " ", ";"}]], "Input",
 CellChangeTimes->{{3.930221038076831*^9, 3.930221093281776*^9}, {
   3.93025657544858*^9, 3.9302565787895203`*^9}, 3.933320567754595*^9},
 CellLabel->
  "In[119]:=",ExpressionUUID->"2c926919-b8d6-4c8c-8295-280f2a61f565"],

Cell[CellGroupData[{

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"gdd = \"\>", "\[InvisibleSpace]", 
   TagBox[
    RowBox[{"(", "\[NoBreak]", GridBox[{
       {
        RowBox[{
         RowBox[{
          SuperscriptBox["r", "2"], " ", 
          RowBox[{"A", "[", 
           RowBox[{"z", ",", "w"}], "]"}]}], "+", 
         RowBox[{"r", " ", 
          RowBox[{"Zzz", "[", 
           RowBox[{"z", ",", "w"}], "]"}]}]}], "0", 
        RowBox[{
         RowBox[{"-", 
          FractionBox[
           SuperscriptBox["r", "2"], "2"]}], "+", 
         RowBox[{"r", " ", 
          RowBox[{"Zzw", "[", 
           RowBox[{"z", ",", "w"}], "]"}]}]}]},
       {"0", 
        RowBox[{"1", "+", 
         FractionBox[
          RowBox[{"F", "[", 
           RowBox[{"z", ",", "w"}], "]"}], "r"]}], "0"},
       {
        RowBox[{
         RowBox[{"-", 
          FractionBox[
           SuperscriptBox["r", "2"], "2"]}], "+", 
         RowBox[{"r", " ", 
          RowBox[{"Zzw", "[", 
           RowBox[{"z", ",", "w"}], "]"}]}]}], "0", 
        FractionBox[
         RowBox[{"L", " ", "r"}], "4"]}
      },
      GridBoxAlignment->{"Columns" -> {{Center}}, "Rows" -> {{Baseline}}},
      GridBoxSpacings->{"Columns" -> {
          Offset[0.27999999999999997`], {
           Offset[0.7]}, 
          Offset[0.27999999999999997`]}, "Rows" -> {
          Offset[0.2], {
           Offset[0.4]}, 
          Offset[0.2]}}], "\[NoBreak]", ")"}],
    Function[BoxForm`e$, 
     MatrixForm[BoxForm`e$]]]}],
  SequenceForm["gdd = ", 
   MatrixForm[{{$CellContext`r^2 $CellContext`A[$CellContext`z, \
$CellContext`w] + $CellContext`r $CellContext`Zzz[$CellContext`z, \
$CellContext`w], 0, 
      Rational[-1, 
         2] $CellContext`r^2 + $CellContext`r \
$CellContext`Zzw[$CellContext`z, $CellContext`w]}, {
     0, 1 + $CellContext`r^(-1) $CellContext`F[$CellContext`z, \
$CellContext`w], 0}, {
     Rational[-1, 
         2] $CellContext`r^2 + $CellContext`r \
$CellContext`Zzw[$CellContext`z, $CellContext`w], 0, 
      Rational[1, 4] $CellContext`L $CellContext`r}}]],
  Editable->False]], "Print",
 CellChangeTimes->{
  3.93022106359226*^9, 3.930221096009811*^9, 3.930221266662451*^9, 
   3.9302532000974817`*^9, {3.930256576205665*^9, 3.930256585762918*^9}, 
   3.930256704995843*^9, 3.9302572761235027`*^9, 3.930289826017475*^9, 
   3.9302908737020073`*^9, {3.930291184214102*^9, 3.930291208117482*^9}, 
   3.930291252254195*^9, 3.930296355312901*^9, 3.9303009520029783`*^9, 
   3.930301222864637*^9, 3.930301454585762*^9, 3.930304609418666*^9, 
   3.930304747479817*^9, 3.930304999290224*^9, 3.930307694861195*^9, 
   3.930316695188532*^9, 3.930392841119253*^9, 3.930393041136879*^9, 
   3.930393129259138*^9, 3.93332001424125*^9, 3.933320333862165*^9, 
   3.9333205160428267`*^9, 3.933320581979954*^9, 3.9333227839085817`*^9, 
   3.933322904237649*^9, 3.933331883294139*^9, 3.933732719933449*^9, 
   3.933732781038062*^9, 3.933732945303618*^9, 3.9337330113746357`*^9, 
   3.933733278668298*^9, 3.9337374087185287`*^9, 3.933737483318082*^9, 
   3.933737576861259*^9, 3.933737676570294*^9, 3.933737808739666*^9, 
   3.9337379243650227`*^9, 3.93374076153659*^9, 3.933741076994032*^9, 
   3.9337412286919317`*^9, 3.933789516415772*^9, 3.9337899405246153`*^9, 
   3.934459856528022*^9, 3.934459921803743*^9, 3.9344599705557013`*^9, 
   3.934460111088224*^9, 3.9344601717924433`*^9, 3.934460599685059*^9, 
   3.934460689660679*^9, 3.934460759917719*^9, 3.9344865187001753`*^9, 
   3.934486985302643*^9, 3.9344872145347137`*^9, 3.934487375762496*^9, 
   3.9344874215154657`*^9, 3.93452597200498*^9, 3.9345325606389093`*^9, 
   3.934532654314239*^9, 3.942779881897732*^9, 3.942780034263792*^9, 
   3.9427802026775227`*^9, 3.942780461149206*^9, 3.942782858089785*^9, 
   3.94278292337844*^9, 3.943526675177602*^9, 3.943527455352127*^9},
 CellLabel->
  "During evaluation of \
In[119]:=",ExpressionUUID->"a8e71f74-d84e-4f25-a9e5-83a9b71e0d28"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"LineElement = \"\>", "\[InvisibleSpace]", 
   TagBox[
    RowBox[{
     RowBox[{
      FractionBox["1", "4"], " ", "L", " ", "r", " ", 
      SuperscriptBox[
       RowBox[{"d", "[", "w", "]"}], "2"]}], "+", 
     FractionBox[
      RowBox[{
       SuperscriptBox[
        RowBox[{"d", "[", "r", "]"}], "2"], " ", 
       RowBox[{"(", 
        RowBox[{"r", "+", 
         RowBox[{"F", "[", 
          RowBox[{"z", ",", "w"}], "]"}]}], ")"}]}], "r"], "-", 
     RowBox[{"r", " ", 
      RowBox[{"d", "[", "w", "]"}], " ", 
      RowBox[{"d", "[", "z", "]"}], " ", 
      RowBox[{"(", 
       RowBox[{"r", "-", 
        RowBox[{"2", " ", 
         RowBox[{"Zzw", "[", 
          RowBox[{"z", ",", "w"}], "]"}]}]}], ")"}]}], "+", 
     RowBox[{"r", " ", 
      SuperscriptBox[
       RowBox[{"d", "[", "z", "]"}], "2"], " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"r", " ", 
         RowBox[{"A", "[", 
          RowBox[{"z", ",", "w"}], "]"}]}], "+", 
        RowBox[{"Zzz", "[", 
         RowBox[{"z", ",", "w"}], "]"}]}], ")"}]}]}],
    Short[#, 24]& ]}],
  SequenceForm["LineElement = ", 
   Short[Rational[
      1, 4] $CellContext`L $CellContext`r $CellContext`d[$CellContext`w]^2 + \
$CellContext`r^(-1) $CellContext`d[$CellContext`r]^2 ($CellContext`r + \
$CellContext`F[$CellContext`z, $CellContext`w]) - $CellContext`r \
$CellContext`d[$CellContext`w] $CellContext`d[$CellContext`z] ($CellContext`r - 
     2 $CellContext`Zzw[$CellContext`z, $CellContext`w]) + $CellContext`r \
$CellContext`d[$CellContext`z]^2 ($CellContext`r \
$CellContext`A[$CellContext`z, $CellContext`w] + \
$CellContext`Zzz[$CellContext`z, $CellContext`w]), 24]],
  Editable->False]], "Print",
 CellChangeTimes->{
  3.93022106359226*^9, 3.930221096009811*^9, 3.930221266662451*^9, 
   3.9302532000974817`*^9, {3.930256576205665*^9, 3.930256585762918*^9}, 
   3.930256704995843*^9, 3.9302572761235027`*^9, 3.930289826017475*^9, 
   3.9302908737020073`*^9, {3.930291184214102*^9, 3.930291208117482*^9}, 
   3.930291252254195*^9, 3.930296355312901*^9, 3.9303009520029783`*^9, 
   3.930301222864637*^9, 3.930301454585762*^9, 3.930304609418666*^9, 
   3.930304747479817*^9, 3.930304999290224*^9, 3.930307694861195*^9, 
   3.930316695188532*^9, 3.930392841119253*^9, 3.930393041136879*^9, 
   3.930393129259138*^9, 3.93332001424125*^9, 3.933320333862165*^9, 
   3.9333205160428267`*^9, 3.933320581979954*^9, 3.9333227839085817`*^9, 
   3.933322904237649*^9, 3.933331883294139*^9, 3.933732719933449*^9, 
   3.933732781038062*^9, 3.933732945303618*^9, 3.9337330113746357`*^9, 
   3.933733278668298*^9, 3.9337374087185287`*^9, 3.933737483318082*^9, 
   3.933737576861259*^9, 3.933737676570294*^9, 3.933737808739666*^9, 
   3.9337379243650227`*^9, 3.93374076153659*^9, 3.933741076994032*^9, 
   3.9337412286919317`*^9, 3.933789516415772*^9, 3.9337899405246153`*^9, 
   3.934459856528022*^9, 3.934459921803743*^9, 3.9344599705557013`*^9, 
   3.934460111088224*^9, 3.9344601717924433`*^9, 3.934460599685059*^9, 
   3.934460689660679*^9, 3.934460759917719*^9, 3.9344865187001753`*^9, 
   3.934486985302643*^9, 3.9344872145347137`*^9, 3.934487375762496*^9, 
   3.9344874215154657`*^9, 3.93452597200498*^9, 3.9345325606389093`*^9, 
   3.934532654314239*^9, 3.942779881897732*^9, 3.942780034263792*^9, 
   3.9427802026775227`*^9, 3.942780461149206*^9, 3.942782858089785*^9, 
   3.94278292337844*^9, 3.943526675177602*^9, 3.943527455353045*^9},
 CellLabel->
  "During evaluation of \
In[119]:=",ExpressionUUID->"45e75904-8f82-4c84-bb9e-59936d20966b"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"gUU = \"\>", "\[InvisibleSpace]", 
   TagBox[
    RowBox[{"(", "\[NoBreak]", GridBox[{
       {
        FractionBox["L", 
         RowBox[{"r", " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", 
             SuperscriptBox["r", "2"]}], "+", 
            RowBox[{"L", " ", "r", " ", 
             RowBox[{"A", "[", 
              RowBox[{"z", ",", "w"}], "]"}]}], "+", 
            RowBox[{"4", " ", "r", " ", 
             RowBox[{"Zzw", "[", 
              RowBox[{"z", ",", "w"}], "]"}]}], "-", 
            RowBox[{"4", " ", 
             SuperscriptBox[
              RowBox[{"Zzw", "[", 
               RowBox[{"z", ",", "w"}], "]"}], "2"]}], "+", 
            RowBox[{"L", " ", 
             RowBox[{"Zzz", "[", 
              RowBox[{"z", ",", "w"}], "]"}]}]}], ")"}]}]], "0", 
        RowBox[{"-", 
         FractionBox[
          RowBox[{"2", " ", 
           RowBox[{"(", 
            RowBox[{"r", "-", 
             RowBox[{"2", " ", 
              RowBox[{"Zzw", "[", 
               RowBox[{"z", ",", "w"}], "]"}]}]}], ")"}]}], 
          RowBox[{"r", " ", 
           RowBox[{"(", 
            RowBox[{
             SuperscriptBox["r", "2"], "-", 
             RowBox[{"L", " ", "r", " ", 
              RowBox[{"A", "[", 
               RowBox[{"z", ",", "w"}], "]"}]}], "-", 
             RowBox[{"4", " ", "r", " ", 
              RowBox[{"Zzw", "[", 
               RowBox[{"z", ",", "w"}], "]"}]}], "+", 
             RowBox[{"4", " ", 
              SuperscriptBox[
               RowBox[{"Zzw", "[", 
                RowBox[{"z", ",", "w"}], "]"}], "2"]}], "-", 
             RowBox[{"L", " ", 
              RowBox[{"Zzz", "[", 
               RowBox[{"z", ",", "w"}], "]"}]}]}], ")"}]}]]}]},
       {"0", 
        FractionBox["r", 
         RowBox[{"r", "+", 
          RowBox[{"F", "[", 
           RowBox[{"z", ",", "w"}], "]"}]}]], "0"},
       {
        RowBox[{"-", 
         FractionBox[
          RowBox[{"2", " ", 
           RowBox[{"(", 
            RowBox[{"r", "-", 
             RowBox[{"2", " ", 
              RowBox[{"Zzw", "[", 
               RowBox[{"z", ",", "w"}], "]"}]}]}], ")"}]}], 
          RowBox[{"r", " ", 
           RowBox[{"(", 
            RowBox[{
             SuperscriptBox["r", "2"], "-", 
             RowBox[{"L", " ", "r", " ", 
              RowBox[{"A", "[", 
               RowBox[{"z", ",", "w"}], "]"}]}], "-", 
             RowBox[{"4", " ", "r", " ", 
              RowBox[{"Zzw", "[", 
               RowBox[{"z", ",", "w"}], "]"}]}], "+", 
             RowBox[{"4", " ", 
              SuperscriptBox[
               RowBox[{"Zzw", "[", 
                RowBox[{"z", ",", "w"}], "]"}], "2"]}], "-", 
             RowBox[{"L", " ", 
              RowBox[{"Zzz", "[", 
               RowBox[{"z", ",", "w"}], "]"}]}]}], ")"}]}]]}], "0", 
        RowBox[{"-", 
         FractionBox[
          RowBox[{"4", " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"r", " ", 
              RowBox[{"A", "[", 
               RowBox[{"z", ",", "w"}], "]"}]}], "+", 
             RowBox[{"Zzz", "[", 
              RowBox[{"z", ",", "w"}], "]"}]}], ")"}]}], 
          RowBox[{"r", " ", 
           RowBox[{"(", 
            RowBox[{
             SuperscriptBox["r", "2"], "-", 
             RowBox[{"L", " ", "r", " ", 
              RowBox[{"A", "[", 
               RowBox[{"z", ",", "w"}], "]"}]}], "-", 
             RowBox[{"4", " ", "r", " ", 
              RowBox[{"Zzw", "[", 
               RowBox[{"z", ",", "w"}], "]"}]}], "+", 
             RowBox[{"4", " ", 
              SuperscriptBox[
               RowBox[{"Zzw", "[", 
                RowBox[{"z", ",", "w"}], "]"}], "2"]}], "-", 
             RowBox[{"L", " ", 
              RowBox[{"Zzz", "[", 
               RowBox[{"z", ",", "w"}], "]"}]}]}], ")"}]}]]}]}
      },
      GridBoxAlignment->{"Columns" -> {{Center}}, "Rows" -> {{Baseline}}},
      GridBoxSpacings->{"Columns" -> {
          Offset[0.27999999999999997`], {
           Offset[0.7]}, 
          Offset[0.27999999999999997`]}, "Rows" -> {
          Offset[0.2], {
           Offset[0.4]}, 
          Offset[0.2]}}], "\[NoBreak]", ")"}],
    Function[BoxForm`e$, 
     MatrixForm[BoxForm`e$]]]}],
  SequenceForm["gUU = ", 
   MatrixForm[{{$CellContext`L $CellContext`r^(-1)/(-$CellContext`r^2 + \
$CellContext`L $CellContext`r $CellContext`A[$CellContext`z, $CellContext`w] + 
      4 $CellContext`r $CellContext`Zzw[$CellContext`z, $CellContext`w] - 
      4 $CellContext`Zzw[$CellContext`z, $CellContext`w]^2 + $CellContext`L \
$CellContext`Zzz[$CellContext`z, $CellContext`w]), 
      0, (-2) $CellContext`r^(-1) ($CellContext`r - 
       2 $CellContext`Zzw[$CellContext`z, $CellContext`w])/($CellContext`r^2 - \
$CellContext`L $CellContext`r $CellContext`A[$CellContext`z, $CellContext`w] - 
      4 $CellContext`r $CellContext`Zzw[$CellContext`z, $CellContext`w] + 
      4 $CellContext`Zzw[$CellContext`z, $CellContext`w]^2 - $CellContext`L \
$CellContext`Zzz[$CellContext`z, $CellContext`w])}, {
     0, $CellContext`r/($CellContext`r + $CellContext`F[$CellContext`z, \
$CellContext`w]), 
      0}, {(-2) $CellContext`r^(-1) ($CellContext`r - 
       2 $CellContext`Zzw[$CellContext`z, $CellContext`w])/($CellContext`r^2 - \
$CellContext`L $CellContext`r $CellContext`A[$CellContext`z, $CellContext`w] - 
      4 $CellContext`r $CellContext`Zzw[$CellContext`z, $CellContext`w] + 
      4 $CellContext`Zzw[$CellContext`z, $CellContext`w]^2 - $CellContext`L \
$CellContext`Zzz[$CellContext`z, $CellContext`w]), 
      0, (-4) $CellContext`r^(-1) ($CellContext`r \
$CellContext`A[$CellContext`z, $CellContext`w] + \
$CellContext`Zzz[$CellContext`z, $CellContext`w])/($CellContext`r^2 - \
$CellContext`L $CellContext`r $CellContext`A[$CellContext`z, $CellContext`w] - 
      4 $CellContext`r $CellContext`Zzw[$CellContext`z, $CellContext`w] + 
      4 $CellContext`Zzw[$CellContext`z, $CellContext`w]^2 - $CellContext`L \
$CellContext`Zzz[$CellContext`z, $CellContext`w])}}]],
  Editable->False]], "Print",
 CellChangeTimes->{
  3.93022106359226*^9, 3.930221096009811*^9, 3.930221266662451*^9, 
   3.9302532000974817`*^9, {3.930256576205665*^9, 3.930256585762918*^9}, 
   3.930256704995843*^9, 3.9302572761235027`*^9, 3.930289826017475*^9, 
   3.9302908737020073`*^9, {3.930291184214102*^9, 3.930291208117482*^9}, 
   3.930291252254195*^9, 3.930296355312901*^9, 3.9303009520029783`*^9, 
   3.930301222864637*^9, 3.930301454585762*^9, 3.930304609418666*^9, 
   3.930304747479817*^9, 3.930304999290224*^9, 3.930307694861195*^9, 
   3.930316695188532*^9, 3.930392841119253*^9, 3.930393041136879*^9, 
   3.930393129259138*^9, 3.93332001424125*^9, 3.933320333862165*^9, 
   3.9333205160428267`*^9, 3.933320581979954*^9, 3.9333227839085817`*^9, 
   3.933322904237649*^9, 3.933331883294139*^9, 3.933732719933449*^9, 
   3.933732781038062*^9, 3.933732945303618*^9, 3.9337330113746357`*^9, 
   3.933733278668298*^9, 3.9337374087185287`*^9, 3.933737483318082*^9, 
   3.933737576861259*^9, 3.933737676570294*^9, 3.933737808739666*^9, 
   3.9337379243650227`*^9, 3.93374076153659*^9, 3.933741076994032*^9, 
   3.9337412286919317`*^9, 3.933789516415772*^9, 3.9337899405246153`*^9, 
   3.934459856528022*^9, 3.934459921803743*^9, 3.9344599705557013`*^9, 
   3.934460111088224*^9, 3.9344601717924433`*^9, 3.934460599685059*^9, 
   3.934460689660679*^9, 3.934460759917719*^9, 3.9344865187001753`*^9, 
   3.934486985302643*^9, 3.9344872145347137`*^9, 3.934487375762496*^9, 
   3.9344874215154657`*^9, 3.93452597200498*^9, 3.9345325606389093`*^9, 
   3.934532654314239*^9, 3.942779881897732*^9, 3.942780034263792*^9, 
   3.9427802026775227`*^9, 3.942780461149206*^9, 3.942782858089785*^9, 
   3.94278292337844*^9, 3.943526675177602*^9, 3.943527455355916*^9},
 CellLabel->
  "During evaluation of \
In[119]:=",ExpressionUUID->"0ac15620-d469-4a2b-b295-85db56c64794"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"gUU computed in \"\>", "\[InvisibleSpace]", 
   "0.0026559999999999917`", "\[InvisibleSpace]", "\<\" sec\"\>"}],
  SequenceForm["gUU computed in ", 0.0026559999999999917`, " sec"],
  Editable->False]], "Print",
 CellChangeTimes->{
  3.93022106359226*^9, 3.930221096009811*^9, 3.930221266662451*^9, 
   3.9302532000974817`*^9, {3.930256576205665*^9, 3.930256585762918*^9}, 
   3.930256704995843*^9, 3.9302572761235027`*^9, 3.930289826017475*^9, 
   3.9302908737020073`*^9, {3.930291184214102*^9, 3.930291208117482*^9}, 
   3.930291252254195*^9, 3.930296355312901*^9, 3.9303009520029783`*^9, 
   3.930301222864637*^9, 3.930301454585762*^9, 3.930304609418666*^9, 
   3.930304747479817*^9, 3.930304999290224*^9, 3.930307694861195*^9, 
   3.930316695188532*^9, 3.930392841119253*^9, 3.930393041136879*^9, 
   3.930393129259138*^9, 3.93332001424125*^9, 3.933320333862165*^9, 
   3.9333205160428267`*^9, 3.933320581979954*^9, 3.9333227839085817`*^9, 
   3.933322904237649*^9, 3.933331883294139*^9, 3.933732719933449*^9, 
   3.933732781038062*^9, 3.933732945303618*^9, 3.9337330113746357`*^9, 
   3.933733278668298*^9, 3.9337374087185287`*^9, 3.933737483318082*^9, 
   3.933737576861259*^9, 3.933737676570294*^9, 3.933737808739666*^9, 
   3.9337379243650227`*^9, 3.93374076153659*^9, 3.933741076994032*^9, 
   3.9337412286919317`*^9, 3.933789516415772*^9, 3.9337899405246153`*^9, 
   3.934459856528022*^9, 3.934459921803743*^9, 3.9344599705557013`*^9, 
   3.934460111088224*^9, 3.9344601717924433`*^9, 3.934460599685059*^9, 
   3.934460689660679*^9, 3.934460759917719*^9, 3.9344865187001753`*^9, 
   3.934486985302643*^9, 3.9344872145347137`*^9, 3.934487375762496*^9, 
   3.9344874215154657`*^9, 3.93452597200498*^9, 3.9345325606389093`*^9, 
   3.934532654314239*^9, 3.942779881897732*^9, 3.942780034263792*^9, 
   3.9427802026775227`*^9, 3.942780461149206*^9, 3.942782858089785*^9, 
   3.94278292337844*^9, 3.943526675177602*^9, 3.943527455356645*^9},
 CellLabel->
  "During evaluation of \
In[119]:=",ExpressionUUID->"ab139d0f-494f-4515-8e7a-ad9ed6668243"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"Gamma computed in \"\>", "\[InvisibleSpace]", 
   "0.00418900000000022`", "\[InvisibleSpace]", "\<\" sec\"\>"}],
  SequenceForm["Gamma computed in ", 0.00418900000000022, " sec"],
  Editable->False]], "Print",
 CellChangeTimes->{
  3.93022106359226*^9, 3.930221096009811*^9, 3.930221266662451*^9, 
   3.9302532000974817`*^9, {3.930256576205665*^9, 3.930256585762918*^9}, 
   3.930256704995843*^9, 3.9302572761235027`*^9, 3.930289826017475*^9, 
   3.9302908737020073`*^9, {3.930291184214102*^9, 3.930291208117482*^9}, 
   3.930291252254195*^9, 3.930296355312901*^9, 3.9303009520029783`*^9, 
   3.930301222864637*^9, 3.930301454585762*^9, 3.930304609418666*^9, 
   3.930304747479817*^9, 3.930304999290224*^9, 3.930307694861195*^9, 
   3.930316695188532*^9, 3.930392841119253*^9, 3.930393041136879*^9, 
   3.930393129259138*^9, 3.93332001424125*^9, 3.933320333862165*^9, 
   3.9333205160428267`*^9, 3.933320581979954*^9, 3.9333227839085817`*^9, 
   3.933322904237649*^9, 3.933331883294139*^9, 3.933732719933449*^9, 
   3.933732781038062*^9, 3.933732945303618*^9, 3.9337330113746357`*^9, 
   3.933733278668298*^9, 3.9337374087185287`*^9, 3.933737483318082*^9, 
   3.933737576861259*^9, 3.933737676570294*^9, 3.933737808739666*^9, 
   3.9337379243650227`*^9, 3.93374076153659*^9, 3.933741076994032*^9, 
   3.9337412286919317`*^9, 3.933789516415772*^9, 3.9337899405246153`*^9, 
   3.934459856528022*^9, 3.934459921803743*^9, 3.9344599705557013`*^9, 
   3.934460111088224*^9, 3.9344601717924433`*^9, 3.934460599685059*^9, 
   3.934460689660679*^9, 3.934460759917719*^9, 3.9344865187001753`*^9, 
   3.934486985302643*^9, 3.9344872145347137`*^9, 3.934487375762496*^9, 
   3.9344874215154657`*^9, 3.93452597200498*^9, 3.9345325606389093`*^9, 
   3.934532654314239*^9, 3.942779881897732*^9, 3.942780034263792*^9, 
   3.9427802026775227`*^9, 3.942780461149206*^9, 3.942782858089785*^9, 
   3.94278292337844*^9, 3.943526675177602*^9, 3.9435274553673773`*^9},
 CellLabel->
  "During evaluation of \
In[119]:=",ExpressionUUID->"5bf42b8c-bbc6-405a-ab6f-f453b997c538"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"Riemann(dddd) computed in \"\>", "\[InvisibleSpace]", 
   "0.016641999999999824`", "\[InvisibleSpace]", "\<\" sec\"\>"}],
  SequenceForm["Riemann(dddd) computed in ", 0.016641999999999824`, " sec"],
  Editable->False]], "Print",
 CellChangeTimes->{
  3.93022106359226*^9, 3.930221096009811*^9, 3.930221266662451*^9, 
   3.9302532000974817`*^9, {3.930256576205665*^9, 3.930256585762918*^9}, 
   3.930256704995843*^9, 3.9302572761235027`*^9, 3.930289826017475*^9, 
   3.9302908737020073`*^9, {3.930291184214102*^9, 3.930291208117482*^9}, 
   3.930291252254195*^9, 3.930296355312901*^9, 3.9303009520029783`*^9, 
   3.930301222864637*^9, 3.930301454585762*^9, 3.930304609418666*^9, 
   3.930304747479817*^9, 3.930304999290224*^9, 3.930307694861195*^9, 
   3.930316695188532*^9, 3.930392841119253*^9, 3.930393041136879*^9, 
   3.930393129259138*^9, 3.93332001424125*^9, 3.933320333862165*^9, 
   3.9333205160428267`*^9, 3.933320581979954*^9, 3.9333227839085817`*^9, 
   3.933322904237649*^9, 3.933331883294139*^9, 3.933732719933449*^9, 
   3.933732781038062*^9, 3.933732945303618*^9, 3.9337330113746357`*^9, 
   3.933733278668298*^9, 3.9337374087185287`*^9, 3.933737483318082*^9, 
   3.933737576861259*^9, 3.933737676570294*^9, 3.933737808739666*^9, 
   3.9337379243650227`*^9, 3.93374076153659*^9, 3.933741076994032*^9, 
   3.9337412286919317`*^9, 3.933789516415772*^9, 3.9337899405246153`*^9, 
   3.934459856528022*^9, 3.934459921803743*^9, 3.9344599705557013`*^9, 
   3.934460111088224*^9, 3.9344601717924433`*^9, 3.934460599685059*^9, 
   3.934460689660679*^9, 3.934460759917719*^9, 3.9344865187001753`*^9, 
   3.934486985302643*^9, 3.9344872145347137`*^9, 3.934487375762496*^9, 
   3.9344874215154657`*^9, 3.93452597200498*^9, 3.9345325606389093`*^9, 
   3.934532654314239*^9, 3.942779881897732*^9, 3.942780034263792*^9, 
   3.9427802026775227`*^9, 3.942780461149206*^9, 3.942782858089785*^9, 
   3.94278292337844*^9, 3.943526675177602*^9, 3.943527455384157*^9},
 CellLabel->
  "During evaluation of \
In[119]:=",ExpressionUUID->"33da2c03-529b-44a3-8ecc-a2d114ec11c5"],

Cell[BoxData[
 StyleBox["\<\"RUddd not computed\"\>",
  StripOnInput->False,
  FontSize->16,
  FontSlant->"Italic",
  FontColor->RGBColor[1, 0, 1]]], "Print",
 CellChangeTimes->{
  3.93022106359226*^9, 3.930221096009811*^9, 3.930221266662451*^9, 
   3.9302532000974817`*^9, {3.930256576205665*^9, 3.930256585762918*^9}, 
   3.930256704995843*^9, 3.9302572761235027`*^9, 3.930289826017475*^9, 
   3.9302908737020073`*^9, {3.930291184214102*^9, 3.930291208117482*^9}, 
   3.930291252254195*^9, 3.930296355312901*^9, 3.9303009520029783`*^9, 
   3.930301222864637*^9, 3.930301454585762*^9, 3.930304609418666*^9, 
   3.930304747479817*^9, 3.930304999290224*^9, 3.930307694861195*^9, 
   3.930316695188532*^9, 3.930392841119253*^9, 3.930393041136879*^9, 
   3.930393129259138*^9, 3.93332001424125*^9, 3.933320333862165*^9, 
   3.9333205160428267`*^9, 3.933320581979954*^9, 3.9333227839085817`*^9, 
   3.933322904237649*^9, 3.933331883294139*^9, 3.933732719933449*^9, 
   3.933732781038062*^9, 3.933732945303618*^9, 3.9337330113746357`*^9, 
   3.933733278668298*^9, 3.9337374087185287`*^9, 3.933737483318082*^9, 
   3.933737576861259*^9, 3.933737676570294*^9, 3.933737808739666*^9, 
   3.9337379243650227`*^9, 3.93374076153659*^9, 3.933741076994032*^9, 
   3.9337412286919317`*^9, 3.933789516415772*^9, 3.9337899405246153`*^9, 
   3.934459856528022*^9, 3.934459921803743*^9, 3.9344599705557013`*^9, 
   3.934460111088224*^9, 3.9344601717924433`*^9, 3.934460599685059*^9, 
   3.934460689660679*^9, 3.934460759917719*^9, 3.9344865187001753`*^9, 
   3.934486985302643*^9, 3.9344872145347137`*^9, 3.934487375762496*^9, 
   3.9344874215154657`*^9, 3.93452597200498*^9, 3.9345325606389093`*^9, 
   3.934532654314239*^9, 3.942779881897732*^9, 3.942780034263792*^9, 
   3.9427802026775227`*^9, 3.942780461149206*^9, 3.942782858089785*^9, 
   3.94278292337844*^9, 3.943526675177602*^9, 3.943527455384768*^9},
 CellLabel->
  "During evaluation of \
In[119]:=",ExpressionUUID->"2a9e71a6-328b-42f6-a40b-65add1308469"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"Ricci computed in \"\>", "\[InvisibleSpace]", 
   "0.13214499999999996`", "\[InvisibleSpace]", "\<\" sec\"\>"}],
  SequenceForm["Ricci computed in ", 0.13214499999999996`, " sec"],
  Editable->False]], "Print",
 CellChangeTimes->{
  3.93022106359226*^9, 3.930221096009811*^9, 3.930221266662451*^9, 
   3.9302532000974817`*^9, {3.930256576205665*^9, 3.930256585762918*^9}, 
   3.930256704995843*^9, 3.9302572761235027`*^9, 3.930289826017475*^9, 
   3.9302908737020073`*^9, {3.930291184214102*^9, 3.930291208117482*^9}, 
   3.930291252254195*^9, 3.930296355312901*^9, 3.9303009520029783`*^9, 
   3.930301222864637*^9, 3.930301454585762*^9, 3.930304609418666*^9, 
   3.930304747479817*^9, 3.930304999290224*^9, 3.930307694861195*^9, 
   3.930316695188532*^9, 3.930392841119253*^9, 3.930393041136879*^9, 
   3.930393129259138*^9, 3.93332001424125*^9, 3.933320333862165*^9, 
   3.9333205160428267`*^9, 3.933320581979954*^9, 3.9333227839085817`*^9, 
   3.933322904237649*^9, 3.933331883294139*^9, 3.933732719933449*^9, 
   3.933732781038062*^9, 3.933732945303618*^9, 3.9337330113746357`*^9, 
   3.933733278668298*^9, 3.9337374087185287`*^9, 3.933737483318082*^9, 
   3.933737576861259*^9, 3.933737676570294*^9, 3.933737808739666*^9, 
   3.9337379243650227`*^9, 3.93374076153659*^9, 3.933741076994032*^9, 
   3.9337412286919317`*^9, 3.933789516415772*^9, 3.9337899405246153`*^9, 
   3.934459856528022*^9, 3.934459921803743*^9, 3.9344599705557013`*^9, 
   3.934460111088224*^9, 3.9344601717924433`*^9, 3.934460599685059*^9, 
   3.934460689660679*^9, 3.934460759917719*^9, 3.9344865187001753`*^9, 
   3.934486985302643*^9, 3.9344872145347137`*^9, 3.934487375762496*^9, 
   3.9344874215154657`*^9, 3.93452597200498*^9, 3.9345325606389093`*^9, 
   3.934532654314239*^9, 3.942779881897732*^9, 3.942780034263792*^9, 
   3.9427802026775227`*^9, 3.942780461149206*^9, 3.942782858089785*^9, 
   3.94278292337844*^9, 3.943526675177602*^9, 3.9435274555141706`*^9},
 CellLabel->
  "During evaluation of \
In[119]:=",ExpressionUUID->"8ce7f896-9384-4ff6-ab33-91e11706d7c4"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"Weyl computed in \"\>", "\[InvisibleSpace]", 
   "0.00001700000000015578`", "\[InvisibleSpace]", "\<\" sec\"\>"}],
  SequenceForm["Weyl computed in ", 0.00001700000000015578, " sec"],
  Editable->False]], "Print",
 CellChangeTimes->{
  3.93022106359226*^9, 3.930221096009811*^9, 3.930221266662451*^9, 
   3.9302532000974817`*^9, {3.930256576205665*^9, 3.930256585762918*^9}, 
   3.930256704995843*^9, 3.9302572761235027`*^9, 3.930289826017475*^9, 
   3.9302908737020073`*^9, {3.930291184214102*^9, 3.930291208117482*^9}, 
   3.930291252254195*^9, 3.930296355312901*^9, 3.9303009520029783`*^9, 
   3.930301222864637*^9, 3.930301454585762*^9, 3.930304609418666*^9, 
   3.930304747479817*^9, 3.930304999290224*^9, 3.930307694861195*^9, 
   3.930316695188532*^9, 3.930392841119253*^9, 3.930393041136879*^9, 
   3.930393129259138*^9, 3.93332001424125*^9, 3.933320333862165*^9, 
   3.9333205160428267`*^9, 3.933320581979954*^9, 3.9333227839085817`*^9, 
   3.933322904237649*^9, 3.933331883294139*^9, 3.933732719933449*^9, 
   3.933732781038062*^9, 3.933732945303618*^9, 3.9337330113746357`*^9, 
   3.933733278668298*^9, 3.9337374087185287`*^9, 3.933737483318082*^9, 
   3.933737576861259*^9, 3.933737676570294*^9, 3.933737808739666*^9, 
   3.9337379243650227`*^9, 3.93374076153659*^9, 3.933741076994032*^9, 
   3.9337412286919317`*^9, 3.933789516415772*^9, 3.9337899405246153`*^9, 
   3.934459856528022*^9, 3.934459921803743*^9, 3.9344599705557013`*^9, 
   3.934460111088224*^9, 3.9344601717924433`*^9, 3.934460599685059*^9, 
   3.934460689660679*^9, 3.934460759917719*^9, 3.9344865187001753`*^9, 
   3.934486985302643*^9, 3.9344872145347137`*^9, 3.934487375762496*^9, 
   3.9344874215154657`*^9, 3.93452597200498*^9, 3.9345325606389093`*^9, 
   3.934532654314239*^9, 3.942779881897732*^9, 3.942780034263792*^9, 
   3.9427802026775227`*^9, 3.942780461149206*^9, 3.942782858089785*^9, 
   3.94278292337844*^9, 3.943526675177602*^9, 3.943527455514798*^9},
 CellLabel->
  "During evaluation of \
In[119]:=",ExpressionUUID->"51968b03-3e8c-45e2-98b7-971c047aacaf"],

Cell[BoxData[
 StyleBox["\<\"3-dim conformal flatness not tested\"\>",
  StripOnInput->False,
  FontSize->16,
  FontSlant->"Italic",
  FontColor->RGBColor[1, 0, 1]]], "Print",
 CellChangeTimes->{
  3.93022106359226*^9, 3.930221096009811*^9, 3.930221266662451*^9, 
   3.9302532000974817`*^9, {3.930256576205665*^9, 3.930256585762918*^9}, 
   3.930256704995843*^9, 3.9302572761235027`*^9, 3.930289826017475*^9, 
   3.9302908737020073`*^9, {3.930291184214102*^9, 3.930291208117482*^9}, 
   3.930291252254195*^9, 3.930296355312901*^9, 3.9303009520029783`*^9, 
   3.930301222864637*^9, 3.930301454585762*^9, 3.930304609418666*^9, 
   3.930304747479817*^9, 3.930304999290224*^9, 3.930307694861195*^9, 
   3.930316695188532*^9, 3.930392841119253*^9, 3.930393041136879*^9, 
   3.930393129259138*^9, 3.93332001424125*^9, 3.933320333862165*^9, 
   3.9333205160428267`*^9, 3.933320581979954*^9, 3.9333227839085817`*^9, 
   3.933322904237649*^9, 3.933331883294139*^9, 3.933732719933449*^9, 
   3.933732781038062*^9, 3.933732945303618*^9, 3.9337330113746357`*^9, 
   3.933733278668298*^9, 3.9337374087185287`*^9, 3.933737483318082*^9, 
   3.933737576861259*^9, 3.933737676570294*^9, 3.933737808739666*^9, 
   3.9337379243650227`*^9, 3.93374076153659*^9, 3.933741076994032*^9, 
   3.9337412286919317`*^9, 3.933789516415772*^9, 3.9337899405246153`*^9, 
   3.934459856528022*^9, 3.934459921803743*^9, 3.9344599705557013`*^9, 
   3.934460111088224*^9, 3.9344601717924433`*^9, 3.934460599685059*^9, 
   3.934460689660679*^9, 3.934460759917719*^9, 3.9344865187001753`*^9, 
   3.934486985302643*^9, 3.9344872145347137`*^9, 3.934487375762496*^9, 
   3.9344874215154657`*^9, 3.93452597200498*^9, 3.9345325606389093`*^9, 
   3.934532654314239*^9, 3.942779881897732*^9, 3.942780034263792*^9, 
   3.9427802026775227`*^9, 3.942780461149206*^9, 3.942782858089785*^9, 
   3.94278292337844*^9, 3.943526675177602*^9, 3.943527455515286*^9},
 CellLabel->
  "During evaluation of \
In[119]:=",ExpressionUUID->"c7d12b88-cd56-43b7-97ff-eb5f595cdb69"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"Einstein computed in \"\>", "\[InvisibleSpace]", 
   "0.13019899999999973`", "\[InvisibleSpace]", "\<\" sec\"\>"}],
  SequenceForm["Einstein computed in ", 0.13019899999999973`, " sec"],
  Editable->False]], "Print",
 CellChangeTimes->{
  3.93022106359226*^9, 3.930221096009811*^9, 3.930221266662451*^9, 
   3.9302532000974817`*^9, {3.930256576205665*^9, 3.930256585762918*^9}, 
   3.930256704995843*^9, 3.9302572761235027`*^9, 3.930289826017475*^9, 
   3.9302908737020073`*^9, {3.930291184214102*^9, 3.930291208117482*^9}, 
   3.930291252254195*^9, 3.930296355312901*^9, 3.9303009520029783`*^9, 
   3.930301222864637*^9, 3.930301454585762*^9, 3.930304609418666*^9, 
   3.930304747479817*^9, 3.930304999290224*^9, 3.930307694861195*^9, 
   3.930316695188532*^9, 3.930392841119253*^9, 3.930393041136879*^9, 
   3.930393129259138*^9, 3.93332001424125*^9, 3.933320333862165*^9, 
   3.9333205160428267`*^9, 3.933320581979954*^9, 3.9333227839085817`*^9, 
   3.933322904237649*^9, 3.933331883294139*^9, 3.933732719933449*^9, 
   3.933732781038062*^9, 3.933732945303618*^9, 3.9337330113746357`*^9, 
   3.933733278668298*^9, 3.9337374087185287`*^9, 3.933737483318082*^9, 
   3.933737576861259*^9, 3.933737676570294*^9, 3.933737808739666*^9, 
   3.9337379243650227`*^9, 3.93374076153659*^9, 3.933741076994032*^9, 
   3.9337412286919317`*^9, 3.933789516415772*^9, 3.9337899405246153`*^9, 
   3.934459856528022*^9, 3.934459921803743*^9, 3.9344599705557013`*^9, 
   3.934460111088224*^9, 3.9344601717924433`*^9, 3.934460599685059*^9, 
   3.934460689660679*^9, 3.934460759917719*^9, 3.9344865187001753`*^9, 
   3.934486985302643*^9, 3.9344872145347137`*^9, 3.934487375762496*^9, 
   3.9344874215154657`*^9, 3.93452597200498*^9, 3.9345325606389093`*^9, 
   3.934532654314239*^9, 3.942779881897732*^9, 3.942780034263792*^9, 
   3.9427802026775227`*^9, 3.942780461149206*^9, 3.942782858089785*^9, 
   3.94278292337844*^9, 3.943526675177602*^9, 3.943527455644505*^9},
 CellLabel->
  "During evaluation of \
In[119]:=",ExpressionUUID->"103e099c-0551-4bfc-886f-ade3b37918ee"]
}, Open  ]]
}, Open  ]],

Cell[BoxData[
 RowBox[{"(*", 
  RowBox[{
  "GRAVITATIONAL", " ", "AND", " ", "DILATON", " ", "CONTRIBUTION", " ", "TO",
    " ", "THE", " ", "CHARGES"}], "*)"}]], "Input",
 CellChangeTimes->{{3.942783086428462*^9, 3.942783126942751*^9}},
 CellLabel->
  "In[120]:=",ExpressionUUID->"f869e741-3c26-4893-bc15-d90f5f1b3587"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{"Series", "[", 
    RowBox[{
     RowBox[{"ChargesEinsteinMaxwellScalar", "[", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{"Killing", ",", "0"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{
         RowBox[{"{", 
          RowBox[{"0", ",", "0", ",", "0"}], "}"}], ",", "Dilaton"}], "}"}], 
       ",", 
       RowBox[{"{", 
        RowBox[{"dg", ",", 
         RowBox[{"{", 
          RowBox[{"0", ",", "0", ",", "0"}], "}"}], ",", "dDilaton"}], "}"}], 
       ",", 
       RowBox[{"-", "1"}], ",", 
       RowBox[{"{", 
        RowBox[{"3", ",", "2"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"8", ",", "0", ",", "\[Phi]Uneval"}], "}"}]}], "]"}], ",", 
     RowBox[{"{", 
      RowBox[{"r", ",", "Infinity", ",", "1"}], "}"}], ",", 
     RowBox[{"Assumptions", "\[Rule]", 
      RowBox[{"{", 
       RowBox[{
        RowBox[{"r", ">", "0"}], " ", ",", " ", 
        RowBox[{"l", ">", "0"}]}], "}"}]}]}], " ", "]"}], " ", "/.", 
   RowBox[{"{", 
    RowBox[{"r", " ", "->", " ", "Infinity"}], "}"}]}], 
  "\[IndentingNewLine]"}]], "Input",
 CellChangeTimes->{{3.930256514408391*^9, 3.930256525954733*^9}, 
   3.9302565563246*^9, 3.9302896604917192`*^9, {3.93098472125592*^9, 
   3.9309847217909927`*^9}, {3.933320740031423*^9, 3.933320744058989*^9}, 
   3.942780130456643*^9, {3.943524990765252*^9, 3.943524992076166*^9}},
 CellLabel->
  "In[121]:=",ExpressionUUID->"41e38e05-ccee-4283-b522-e6531dbb87aa"],

Cell[CellGroupData[{

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"Signature of the metric: \"\>", "\[InvisibleSpace]", 
   RowBox[{"-", "1"}], "\[InvisibleSpace]", "\<\" .\"\>"}],
  SequenceForm["Signature of the metric: ", -1, " ."],
  Editable->False]], "Print",
 CellChangeTimes->{3.9427801316575947`*^9, 3.9427802161955853`*^9, 
  3.942780490921268*^9, 3.943526680153125*^9, 3.9435274556588783`*^9},
 CellLabel->
  "During evaluation of \
In[121]:=",ExpressionUUID->"4cab3f0d-6880-4413-bc34-58e1ead66745"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"The surface charge is inversely proportional to Newton \
constant and should be integrated on the \"\>", "\[InvisibleSpace]", "w", 
   "\[InvisibleSpace]", "\<\" , \"\>", "\[InvisibleSpace]", "r", 
   "\[InvisibleSpace]", "\<\" = constant surface\"\>"}],
  SequenceForm[
  "The surface charge is inversely proportional to Newton constant and should \
be integrated on the ", $CellContext`w, " , ", $CellContext`r, 
   " = constant surface"],
  Editable->False]], "Print",
 CellChangeTimes->{3.9427801316575947`*^9, 3.9427802161955853`*^9, 
  3.942780490921268*^9, 3.943526680153125*^9, 3.943527455659593*^9},
 CellLabel->
  "During evaluation of \
In[121]:=",ExpressionUUID->"bd14acca-cfe5-4bc2-af46-a0146c98c12f"]
}, Open  ]],

Cell[BoxData[
 RowBox[{
  FractionBox["1", 
   RowBox[{"64", " ", "\[Pi]"}]], 
  RowBox[{"(", 
   RowBox[{
    RowBox[{"L", " ", 
     RowBox[{"dA", "[", 
      RowBox[{"z", ",", "w"}], "]"}], " ", 
     RowBox[{"xiw0", "[", 
      RowBox[{"z", ",", "w"}], "]"}]}], "+", 
    RowBox[{"2", " ", 
     RowBox[{"dF", "[", 
      RowBox[{"z", ",", "w"}], "]"}], " ", 
     RowBox[{"xiw0", "[", 
      RowBox[{"z", ",", "w"}], "]"}]}], "+", 
    RowBox[{"32", " ", 
     RowBox[{"dpsi", "[", 
      RowBox[{"z", ",", "w"}], "]"}], " ", 
     RowBox[{"xiw0", "[", 
      RowBox[{"z", ",", "w"}], "]"}]}], "-", 
    RowBox[{"4", " ", 
     RowBox[{"dZzw", "[", 
      RowBox[{"z", ",", "w"}], "]"}], " ", 
     RowBox[{"xiw0", "[", 
      RowBox[{"z", ",", "w"}], "]"}]}], "+", 
    RowBox[{"8", " ", 
     RowBox[{"A", "[", 
      RowBox[{"z", ",", "w"}], "]"}], " ", 
     RowBox[{"dZzw", "[", 
      RowBox[{"z", ",", "w"}], "]"}], " ", 
     RowBox[{"xiz0", "[", "z", "]"}]}], "+", 
    RowBox[{"4", " ", 
     RowBox[{"dZzz", "[", 
      RowBox[{"z", ",", "w"}], "]"}], " ", 
     RowBox[{"xiz0", "[", "z", "]"}]}], "+", 
    RowBox[{"8", " ", 
     RowBox[{"dA", "[", 
      RowBox[{"z", ",", "w"}], "]"}], " ", 
     RowBox[{"xiz0", "[", "z", "]"}], " ", 
     RowBox[{"Zzw", "[", 
      RowBox[{"z", ",", "w"}], "]"}]}], "-", 
    RowBox[{"8", " ", 
     RowBox[{"f", "[", 
      RowBox[{"z", ",", "w"}], "]"}], " ", 
     RowBox[{
      SuperscriptBox["dA", 
       TagBox[
        RowBox[{"(", 
         RowBox[{"0", ",", "1"}], ")"}],
        Derivative],
       MultilineFunction->None], "[", 
      RowBox[{"z", ",", "w"}], "]"}]}], "+", 
    RowBox[{"8", " ", 
     RowBox[{"dA", "[", 
      RowBox[{"z", ",", "w"}], "]"}], " ", 
     RowBox[{
      SuperscriptBox["f", 
       TagBox[
        RowBox[{"(", 
         RowBox[{"0", ",", "1"}], ")"}],
        Derivative],
       MultilineFunction->None], "[", 
      RowBox[{"z", ",", "w"}], "]"}]}]}], ")"}]}]], "Output",
 CellChangeTimes->{3.942780498058976*^9, 3.943526682583707*^9, 
  3.943527458381497*^9},
 CellLabel->
  "Out[121]=",ExpressionUUID->"728e066b-0b60-45ac-a8c0-a348fe4a1f9e"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"Collect", "[", 
  RowBox[{"%", ",", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"xiz0", "[", "z", "]"}], ",", 
     RowBox[{"xiw0", "[", 
      RowBox[{"z", ",", "w"}], "]"}]}], "}"}]}], "]"}]], "Input",
 CellChangeTimes->{{3.933743530444001*^9, 3.933743582560315*^9}, {
  3.934459814712595*^9, 3.934459817352799*^9}, {3.9344600871993027`*^9, 
  3.9344600889591017`*^9}, {3.934487034366336*^9, 3.934487036987791*^9}, {
  3.942780089826762*^9, 3.94278009606096*^9}},
 CellLabel->
  "In[122]:=",ExpressionUUID->"ff9913a9-bfa1-4e70-915e-6b3b51c52dfe"],

Cell[BoxData[
 RowBox[{
  FractionBox[
   RowBox[{
    RowBox[{"(", 
     RowBox[{
      RowBox[{"L", " ", 
       RowBox[{"dA", "[", 
        RowBox[{"z", ",", "w"}], "]"}]}], "+", 
      RowBox[{"2", " ", 
       RowBox[{"dF", "[", 
        RowBox[{"z", ",", "w"}], "]"}]}], "+", 
      RowBox[{"32", " ", 
       RowBox[{"dpsi", "[", 
        RowBox[{"z", ",", "w"}], "]"}]}], "-", 
      RowBox[{"4", " ", 
       RowBox[{"dZzw", "[", 
        RowBox[{"z", ",", "w"}], "]"}]}]}], ")"}], " ", 
    RowBox[{"xiw0", "[", 
     RowBox[{"z", ",", "w"}], "]"}]}], 
   RowBox[{"64", " ", "\[Pi]"}]], "+", 
  FractionBox[
   RowBox[{
    RowBox[{"xiz0", "[", "z", "]"}], " ", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{"8", " ", 
       RowBox[{"A", "[", 
        RowBox[{"z", ",", "w"}], "]"}], " ", 
       RowBox[{"dZzw", "[", 
        RowBox[{"z", ",", "w"}], "]"}]}], "+", 
      RowBox[{"4", " ", 
       RowBox[{"dZzz", "[", 
        RowBox[{"z", ",", "w"}], "]"}]}], "+", 
      RowBox[{"8", " ", 
       RowBox[{"dA", "[", 
        RowBox[{"z", ",", "w"}], "]"}], " ", 
       RowBox[{"Zzw", "[", 
        RowBox[{"z", ",", "w"}], "]"}]}]}], ")"}]}], 
   RowBox[{"64", " ", "\[Pi]"}]], "+", 
  FractionBox[
   RowBox[{
    RowBox[{
     RowBox[{"-", "8"}], " ", 
     RowBox[{"f", "[", 
      RowBox[{"z", ",", "w"}], "]"}], " ", 
     RowBox[{
      SuperscriptBox["dA", 
       TagBox[
        RowBox[{"(", 
         RowBox[{"0", ",", "1"}], ")"}],
        Derivative],
       MultilineFunction->None], "[", 
      RowBox[{"z", ",", "w"}], "]"}]}], "+", 
    RowBox[{"8", " ", 
     RowBox[{"dA", "[", 
      RowBox[{"z", ",", "w"}], "]"}], " ", 
     RowBox[{
      SuperscriptBox["f", 
       TagBox[
        RowBox[{"(", 
         RowBox[{"0", ",", "1"}], ")"}],
        Derivative],
       MultilineFunction->None], "[", 
      RowBox[{"z", ",", "w"}], "]"}]}]}], 
   RowBox[{"64", " ", "\[Pi]"}]]}]], "Output",
 CellChangeTimes->{{3.93374356461797*^9, 3.933743583200838*^9}, 
   3.933790028310211*^9, 3.934460206329825*^9, 3.934487037610805*^9, 
   3.934532576023061*^9, 3.934532658652142*^9, 3.9427800970857143`*^9, 
   3.942780147063496*^9, 3.9427805034598207`*^9, 3.943526689087865*^9, 
   3.943527458458316*^9},
 CellLabel->
  "Out[122]=",ExpressionUUID->"70ed6632-bd09-4209-89b0-a30fc03f6f0a"]
}, Open  ]],

Cell[BoxData[
 RowBox[{"(*", 
  RowBox[{"B", "-", 
   RowBox[{
   "FIELD", " ", "CONTRIBUTION", " ", "TO", " ", "THE", " ", "CHARGES"}]}], 
  "*)"}]], "Input",
 CellChangeTimes->{{3.942783145397011*^9, 3.942783151827641*^9}},
 CellLabel->
  "In[123]:=",ExpressionUUID->"2ac36275-9113-4a4c-8b81-2fabd6421c11"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"Series", "[", 
  RowBox[{
   RowBox[{"FullSimplify", "@", 
    RowBox[{"ChargespForm", "[", 
     RowBox[{
      RowBox[{"{", 
       RowBox[{"Killing", ",", "0"}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{"Bfield", ",", "Dilaton"}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{"dg", ",", "dBfield", ",", "dDilaton"}], "}"}], ",", 
      RowBox[{"-", "1"}], ",", 
      RowBox[{"{", 
       RowBox[{"3", ",", "2"}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{
        RowBox[{"Exp", "[", 
         RowBox[{
          RowBox[{"-", " ", "8"}], " ", "\[Phi]Uneval"}], "]"}], ",", 
        "\[Phi]Uneval"}], "}"}]}], "]"}]}], ",", 
   RowBox[{"{", 
    RowBox[{"r", ",", "Infinity", ",", "1"}], "}"}], ",", 
   RowBox[{"Assumptions", "\[Rule]", 
    RowBox[{"{", 
     RowBox[{"r", ">", "0"}], " ", "}"}]}]}], " ", "]"}]], "Input",
 CellChangeTimes->{{3.933789308820656*^9, 3.933789335560255*^9}, {
   3.9337896531647778`*^9, 3.9337896548125362`*^9}, {3.942780303379446*^9, 
   3.942780305877308*^9}, 3.9427807446672783`*^9, {3.9427829873545513`*^9, 
   3.9427829923883266`*^9}, {3.9435250024089518`*^9, 
   3.9435250055780907`*^9}, {3.943527108363366*^9, 3.943527109603025*^9}},
 CellLabel->
  "In[124]:=",ExpressionUUID->"cd74871b-df7b-40e7-b293-72b0e60e52db"],

Cell[CellGroupData[{

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"Signature of the metric: \"\>", "\[InvisibleSpace]", 
   RowBox[{"-", "1"}], "\[InvisibleSpace]", "\<\" .\"\>"}],
  SequenceForm["Signature of the metric: ", -1, " ."],
  Editable->False]], "Print",
 CellChangeTimes->{3.9427807478241796`*^9, 3.942782877956262*^9, 
  3.943526701124926*^9, 3.943527109950469*^9, 3.943527458481266*^9},
 CellLabel->
  "During evaluation of \
In[124]:=",ExpressionUUID->"090d05f0-26f8-4e8c-a14d-9974bad74ea8"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"The final answer is inversely proportional to Newton constant \
and should be integrated on the \"\>", "\[InvisibleSpace]", "w", 
   "\[InvisibleSpace]", "\<\" , \"\>", "\[InvisibleSpace]", "r", 
   "\[InvisibleSpace]", "\<\" = constant surface\"\>"}],
  SequenceForm[
  "The final answer is inversely proportional to Newton constant and should \
be integrated on the ", $CellContext`w, " , ", $CellContext`r, 
   " = constant surface"],
  Editable->False]], "Print",
 CellChangeTimes->{3.9427807478241796`*^9, 3.942782877956262*^9, 
  3.943526701124926*^9, 3.943527109950469*^9, 3.943527458481848*^9},
 CellLabel->
  "During evaluation of \
In[124]:=",ExpressionUUID->"6e23e799-64b0-4753-bc2a-1f5bb5418467"]
}, Open  ]],

Cell[BoxData[
 InterpretationBox[
  RowBox[{
   FractionBox[
    RowBox[{
     SuperscriptBox["\[ExponentialE]", 
      RowBox[{
       RowBox[{"-", "8"}], " ", "\[Alpha]"}]], " ", 
     RowBox[{"Bzw1", "[", 
      RowBox[{"z", ",", "w"}], "]"}], " ", 
     RowBox[{"dBzw1", "[", 
      RowBox[{"z", ",", "w"}], "]"}], " ", 
     RowBox[{"xiw0", "[", 
      RowBox[{"z", ",", "w"}], "]"}]}], 
    RowBox[{"8", " ", "\[Pi]", " ", "r"}]], "+", 
   InterpretationBox[
    SuperscriptBox[
     RowBox[{"O", "[", 
      FractionBox["1", "r"], "]"}], 
     RowBox[{"3", "/", "2"}]],
    SeriesData[$CellContext`r, 
     DirectedInfinity[1], {}, 2, 3, 2],
    Editable->False]}],
  SeriesData[$CellContext`r, 
   DirectedInfinity[1], {
   Rational[1, 8] E^((-8) $CellContext`\[Alpha]) 
    Pi^(-1) $CellContext`Bzw1[$CellContext`z, $CellContext`w] \
$CellContext`dBzw1[$CellContext`z, $CellContext`w] \
$CellContext`xiw0[$CellContext`z, $CellContext`w]}, 2, 3, 2],
  Editable->False]], "Output",
 CellChangeTimes->{3.94352670141599*^9, 3.943527110028988*^9, 
  3.943527461027199*^9},
 CellLabel->
  "Out[124]=",ExpressionUUID->"836bf844-15a1-4181-a3e3-a26677162ebc"]
}, Open  ]],

Cell[BoxData[
 RowBox[{"(*", 
  RowBox[{
   RowBox[{
   "We", " ", "then", " ", "see", " ", "that", " ", "the", " ", "only", " ", 
    "contribution", " ", "comes", " ", "from", " ", "the", " ", "metric", " ",
     "and", " ", "dilaton"}], ",", " ", 
   RowBox[{
   "and", " ", "that", " ", "the", " ", "charges", " ", "are", " ", 
    "integrable", " ", "giving", " ", "us", " ", "equation", " ", "4.27"}]}], 
  " ", "*)"}]], "Input",
 CellChangeTimes->{{3.943522682536559*^9, 3.943522723397998*^9}, {
  3.943522777339066*^9, 3.943522785992051*^9}},
 CellLabel->
  "In[125]:=",ExpressionUUID->"b8122208-9ed0-4335-a897-197ea2769534"],

Cell[BoxData[
 RowBox[{"Quit", "[", "]"}]], "Input",
 CellChangeTimes->{{3.943522836388925*^9, 3.9435228602509003`*^9}, {
  3.9435268138062696`*^9, 3.943526814249942*^9}},
 CellLabel->
  "In[126]:=",ExpressionUUID->"6e914a82-de63-4696-a2a0-198ae2b756d8"]
}, Open  ]],

Cell[CellGroupData[{

Cell[TextData[StyleBox["RG&TC-Code",
 FontWeight->"Bold"]], "Section",
 ShowGroupOpener->True,
 CellChangeTimes->{{3.4338542911875*^9, 3.433854294578125*^9}, 
   3.9302897853173323`*^9, {3.943524438473548*^9, 3.943524445474264*^9}},
 FontSize->24,
 FontColor->RGBColor[
  0, 0, 1],ExpressionUUID->"7b803a64-f276-4f75-bf89-bddc7ab18490"],

Cell[BoxData[
 RowBox[{
  RowBox[{"(*", " ", 
   RowBox[{
    RowBox[{"Notation", " ", "of", " ", 
     RowBox[{"RGtensors", " ", ":", " ", "gdd"}]}], ",", "gUU", ",", "Rdddd", 
    ",", "RUddd", ",", "Rdd", ",", " ", 
    RowBox[{"Ricci", " ", "Rdd", " ", "is", " ", "RAdad", " ", "or"}], ",", 
    RowBox[{"more", " ", "awkwardly"}], ",", " ", "gAC$Radcd", ",", "\n", 
    RowBox[{"Covariant", " ", 
     RowBox[{"differentiation", " ", ":", " ", 
      RowBox[{"RAdddja", " ", "and", "  ", "Rddjd"}]}]}]}], " ", "*)"}], "\n", 
  RowBox[{"(*", " ", 
   RowBox[{
    RowBox[{"When", " ", "RGtensors", " ", "is", " ", "finished"}], ",", 
    RowBox[{"the", " ", "following", " ", "tensors", " ", 
     RowBox[{"(", 
      RowBox[{"=", 
       RowBox[{
       "nested", " ", "lists", " ", "of", " ", "components", " ", "in", " ", 
        "the", " ", "default", " ", "coordinate", " ", "frame"}]}], ")"}], 
     " ", "have", " ", "been", " ", "calculated", " ", "and", " ", "stored", 
     "\n", "under", " ", "the", " ", "names", " ", "in", " ", 
     RowBox[{"parentheses", ":", 
      RowBox[{
       RowBox[{"(", "i", ")"}], " ", "metric", " ", 
       RowBox[{"(", 
        RowBox[{"gdd", ",", "gUU"}], ")"}]}]}], "\n", 
     RowBox[{
      RowBox[{"(", "ii", ")"}], " ", "Christoffel", " ", "symbols", " ", "of",
       " ", "the", " ", "2", "nd", " ", "kind", " ", 
      RowBox[{"(", "GUdd", ")"}]}], "\n", 
     RowBox[{
      RowBox[{"(", "iii", ")"}], " ", "Riemann", " ", 
      RowBox[{"(", 
       RowBox[{"Rdddd", ",", "RUddd"}], ")"}]}], "\n", 
     RowBox[{
      RowBox[{"(", "iv", ")"}], " ", "Ricci"}]}], ",", 
    RowBox[{"Ricci", " ", "Scalar"}], ",", 
    RowBox[{"Einstein", " ", 
     RowBox[{"(", 
      RowBox[{"Rdd", ",", "R", ",", "EUd"}], ")"}], "\n", 
     RowBox[{"(", "v", ")"}], " ", "Weyl", " ", 
     RowBox[{"(", "Wdddd", ")"}]}]}], "\n", "*)"}]}]], "Input",
 CellChangeTimes->{{3.4389694625*^9, 3.438969462921875*^9}, {
  3.439540996310375*^9, 3.439541002872875*^9}},
 CellLabel->"In[1]:=",ExpressionUUID->"be4253d3-351f-4af7-8a89-0ebf00db5820"],

Cell["\tversion 3.6.0 - August 2008 ", "Text",
 FontSize->14,
 FontColor->RGBColor[
  0, 0, 1],ExpressionUUID->"bb841991-2e59-404a-b860-386428f48663"],

Cell[BoxData[
 RowBox[{
  RowBox[{"Off", "[", 
   RowBox[{
    RowBox[{"General", "::", "\"\<spell\>\""}], ",", 
    RowBox[{"General", "::", "\"\<spell1\>\""}], ",", 
    RowBox[{"UpSet", "::", "\"\<write\>\""}]}], "]"}], ";"}]], "Input",
 CellLabel->"In[2]:=",ExpressionUUID->"18bdf361-e07d-41a6-b041-a66e77834b73"],

Cell[BoxData[
 RowBox[{
  RowBox[{"If", "[", 
   RowBox[{
    RowBox[{
     RowBox[{"d", "[", "0", "]"}], "=!=", "0"}], ",", 
    RowBox[{
     RowBox[{"Unprotect", "[", "\"\<Global`*\>\"", "]"}], ";", 
     RowBox[{"ClearAll", "[", "\"\<Global`*\>\"", "]"}], ";", 
     RowBox[{"Remove", "[", "\"\<Global`*\>\"", "]"}], ";", 
     RowBox[{"Unprotect", "[", 
      RowBox[{"In", ",", "Out"}], "]"}], ";", 
     RowBox[{"Clear", "[", 
      RowBox[{"In", ",", "Out"}], "]"}], ";", 
     RowBox[{"Protect", "[", 
      RowBox[{"In", ",", "Out"}], "]"}], ";", 
     RowBox[{"$Line", "=", "0"}], ";", 
     RowBox[{"$RecursionLimit", "=", "256"}], ";", 
     RowBox[{"$IterationLimit", "=", "4096"}], ";", 
     RowBox[{"Unprotect", "[", "SeriesData", "]"}], ";", 
     RowBox[{"If", "[", 
      RowBox[{
       RowBox[{"$VersionNumber", "<", "5"}], ",", 
       RowBox[{
        RowBox[{"Times", "[", 
         RowBox[{"x_SeriesData", ",", "0"}], "]"}], "^=", "0"}]}], "]"}], ";", 
     RowBox[{
      RowBox[{"SeriesData", "[", 
       RowBox[{
       "x1_", ",", "x2_", ",", "x3_", ",", "x4_", ",", "x5_", ",", "x6_"}], 
       "]"}], ":=", " ", 
      RowBox[{
       RowBox[{"Plus", "@@", 
        RowBox[{"If", "[", 
         RowBox[{
          RowBox[{"x2", "===", "Infinity"}], ",", 
          RowBox[{
           RowBox[{"Map", "[", 
            RowBox[{
             RowBox[{
              RowBox[{
               RowBox[{"First", "[", "#", "]"}], "/", 
               RowBox[{"x1", "^", 
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{"(", 
                   RowBox[{"x4", "+", 
                    RowBox[{"Last", "[", "#", "]"}], "-", "1"}], ")"}], "/", 
                  "x6"}], ")"}]}]}], "&"}], ",", 
             RowBox[{"Transpose", "[", 
              RowBox[{"{", 
               RowBox[{"x3", ",", 
                RowBox[{"Range", "[", 
                 RowBox[{"Length", "[", "x3", "]"}], "]"}]}], "}"}], "]"}]}], 
            "]"}], "+", 
           RowBox[{"SeriesData", "[", 
            RowBox[{"x1", ",", "x2", ",", 
             RowBox[{"{", "}"}], ",", "x4", ",", "x5", ",", "x6"}], "]"}]}], 
          ",", "   ", 
          RowBox[{
           RowBox[{"Map", "[", 
            RowBox[{
             RowBox[{
              RowBox[{
               RowBox[{"First", "[", "#", "]"}], "*", 
               RowBox[{
                RowBox[{"(", 
                 RowBox[{"x1", "-", "x2"}], ")"}], "^", 
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{"(", 
                   RowBox[{"x4", "+", 
                    RowBox[{"Last", "[", "#", "]"}], "-", "1"}], ")"}], "/", 
                  "x6"}], ")"}]}]}], "&"}], ",", 
             RowBox[{"Transpose", "[", 
              RowBox[{"{", 
               RowBox[{"x3", ",", 
                RowBox[{"Range", "[", 
                 RowBox[{"Length", "[", "x3", "]"}], "]"}]}], "}"}], "]"}]}], 
            "]"}], "+", 
           RowBox[{"SeriesData", "[", 
            RowBox[{"x1", ",", "x2", ",", 
             RowBox[{"{", "}"}], ",", "x4", ",", "x5", ",", "x6"}], "]"}]}]}],
          "]"}]}], "/;", 
       RowBox[{"!", 
        RowBox[{"FreeQ", "[", 
         RowBox[{"x3", ",", "x1"}], "]"}]}]}]}], ";", 
     RowBox[{"Protect", "[", "SeriesData", "]"}], ";"}]}], "]"}], 
  ";"}]], "Input",
 CellLabel->"In[3]:=",ExpressionUUID->"96f06927-a642-40a9-b44c-64bf4d699868"],

Cell[BoxData[
 RowBox[{
  RowBox[{"TrigRules", "=", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{
      RowBox[{
       RowBox[{"x_.", "*", 
        RowBox[{
         RowBox[{"Cos", "[", "h_", "]"}], "^", "2"}]}], "+", 
       RowBox[{"x_.", "*", 
        RowBox[{
         RowBox[{"Sin", "[", "h_", "]"}], "^", "2"}]}]}], "->", "x"}], ",", 
     RowBox[{
      RowBox[{
       RowBox[{"x_.", "*", 
        RowBox[{
         RowBox[{"Cot", "[", "h_", "]"}], "^", "2"}]}], "+", 
       RowBox[{"y_.", "*", 
        RowBox[{
         RowBox[{"Csc", "[", "h_", "]"}], "^", "2"}]}]}], ":>", 
      RowBox[{"y", "/;", 
       RowBox[{
        RowBox[{"x", "+", "y"}], "===", "0"}]}]}]}], "}"}]}], ";", 
  RowBox[{"HypTrigRules", "=", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{
      RowBox[{
       RowBox[{"x_.", "*", 
        RowBox[{
         RowBox[{"Cosh", "[", "h_", "]"}], "^", "2"}]}], "+", 
       RowBox[{"y_.", "*", 
        RowBox[{
         RowBox[{"Sinh", "[", "h_", "]"}], "^", "2"}]}]}], ":>", 
      RowBox[{"x", "/;", 
       RowBox[{
        RowBox[{"x", "+", "y"}], "===", "0"}]}]}], ",", 
     RowBox[{
      RowBox[{
       RowBox[{"x_.", "*", 
        RowBox[{
         RowBox[{"Coth", "[", "h_", "]"}], "^", "2"}]}], "+", 
       RowBox[{"y_.", "*", 
        RowBox[{
         RowBox[{"Csch", "[", "h_", "]"}], "^", "2"}]}]}], ":>", 
      RowBox[{"x", "/;", 
       RowBox[{
        RowBox[{"x", "+", "y"}], "===", "0"}]}]}], ",", 
     RowBox[{
      RowBox[{
       RowBox[{"(", 
        RowBox[{
         RowBox[{"Cosh", "[", "x_", "]"}], "-", 
         RowBox[{"Sinh", "[", "x_", "]"}]}], ")"}], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"Cosh", "[", "x_", "]"}], "+", 
         RowBox[{"Sinh", "[", "x_", "]"}]}], ")"}]}], "\[Rule]", "1"}]}], 
    "}"}]}], ";", 
  RowBox[{
   RowBox[{"FreeALLQ", "[", 
    RowBox[{"x_", ",", "y_List"}], "]"}], ":=", 
   RowBox[{"And", "@@", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{
       RowBox[{"FreeQ", "[", 
        RowBox[{"x", ",", "#"}], "]"}], "&"}], "/@", "y"}], ")"}]}]}], ";", 
  RowBox[{"varList", "=", 
   RowBox[{"{", "}"}]}], ";", 
  RowBox[{"simpRules", "=", 
   RowBox[{"{", "}"}]}], ";", 
  RowBox[{"$RGTCversion", "=", "360"}], ";"}]], "Input",
 CellLabel->"In[1]:=",ExpressionUUID->"ec51828e-ca84-436d-a052-1f4e07d98d7e"],

Cell[BoxData[
 RowBox[{
  RowBox[{"SetAttributes", "[", 
   RowBox[{"FaSi", ",", 
    RowBox[{"{", "Listable", "}"}]}], "]"}], ";", 
  RowBox[{
   RowBox[{"FaSi", "[", "0", "]"}], "=", "0"}], ";", 
  RowBox[{
   RowBox[{"FaSi", "[", "x_SeriesData", "]"}], ":=", 
   RowBox[{"(", 
    RowBox[{"x", "/.", 
     RowBox[{
      RowBox[{"x", "[", 
       RowBox[{"[", "3", "]"}], "]"}], "->", 
      RowBox[{"FaSi", "[", 
       RowBox[{"x", "[", 
        RowBox[{"[", "3", "]"}], "]"}], "]"}]}]}], ")"}]}], ";", 
  RowBox[{
   RowBox[{"FaSi", "[", "x_", "]"}], ":=", 
   RowBox[{
    RowBox[{"(", 
     RowBox[{
      RowBox[{"#1", "/.", "simpRules"}], "&"}], ")"}], "/@", 
    RowBox[{"If", "[", 
     RowBox[{
      RowBox[{
       RowBox[{"varList", "===", 
        RowBox[{"{", "}"}]}], "||", 
       RowBox[{"FreeALLQ", "[", 
        RowBox[{"x", ",", "varList"}], "]"}]}], ",", 
      RowBox[{
       RowBox[{"Factor", "[", 
        RowBox[{"x", "/.", "simpRules"}], "]"}], "/.", "simpRules"}], ",", 
      RowBox[{
       RowBox[{"Collect", "[", 
        RowBox[{
         RowBox[{"x", "/.", "simpRules"}], ",", "varList", ",", "Factor"}], 
        "]"}], "/.", "simpRules"}]}], "]"}]}]}], ";"}]], "Input",
 CellLabel->"In[2]:=",ExpressionUUID->"01097dc4-1115-4942-acd8-2d64883fa9d7"],

Cell[BoxData[
 RowBox[{
  RowBox[{"SetAttributes", "[", 
   RowBox[{"FacSimp", ",", 
    RowBox[{"{", "Listable", "}"}]}], "]"}], ";", 
  RowBox[{
   RowBox[{"FacSimp", "[", "0", "]"}], "=", "0"}], ";", 
  RowBox[{
   RowBox[{"FacSimp", "[", "x_Equal", "]"}], ":=", 
   RowBox[{"Equal", "[", 
    RowBox[{
     RowBox[{"FacSimp", "[", 
      RowBox[{
       RowBox[{"First", "[", "x", "]"}], "-", 
       RowBox[{"x", "[", 
        RowBox[{"[", "2", "]"}], "]"}]}], "]"}], ",", "0"}], "]"}]}], ";", 
  RowBox[{
   RowBox[{"FacSimp", "[", "x_Rule", "]"}], ":=", 
   RowBox[{"Rule", "[", 
    RowBox[{
     RowBox[{"First", "[", "x", "]"}], ",", 
     RowBox[{"FacSimp", "[", 
      RowBox[{"x", "[", 
       RowBox[{"[", "2", "]"}], "]"}], "]"}]}], "]"}]}], ";", 
  RowBox[{
   RowBox[{"FacSimp", "[", "x_SeriesData", "]"}], ":=", 
   RowBox[{"(", 
    RowBox[{"x", "/.", 
     RowBox[{
      RowBox[{"x", "[", 
       RowBox[{"[", "3", "]"}], "]"}], "->", 
      RowBox[{"FacSimp", "[", 
       RowBox[{"x", "[", 
        RowBox[{"[", "3", "]"}], "]"}], "]"}]}]}], ")"}]}], ";", 
  RowBox[{
   RowBox[{"FacSimp", "[", "x_", "]"}], ":=", 
   RowBox[{
    RowBox[{"(", 
     RowBox[{
      RowBox[{
       RowBox[{"ReplaceAll", "[", 
        RowBox[{"#", ",", "simpRules"}], "]"}], "&"}], "/@", 
      RowBox[{"Collect", "[", 
       RowBox[{
        RowBox[{"x", "/.", "simpRules"}], ",", "FormVars", ",", "FaSi"}], 
       "]"}]}], ")"}], "/;", 
    RowBox[{
     RowBox[{"FormDegree", "[", "x", "]"}], ">", "0"}]}]}], ";", 
  RowBox[{
   RowBox[{"FacSimp", "[", "x_", "]"}], ":=", 
   RowBox[{
    RowBox[{"(", 
     RowBox[{
      RowBox[{"#1", "/.", "simpRules"}], "&"}], ")"}], "/@", 
    RowBox[{"If", "[", 
     RowBox[{
      RowBox[{
       RowBox[{"varList", "===", 
        RowBox[{"{", "}"}]}], "||", 
       RowBox[{"FreeALLQ", "[", 
        RowBox[{"x", ",", "varList"}], "]"}]}], ",", 
      RowBox[{
       RowBox[{"Factor", "[", 
        RowBox[{"x", "/.", "simpRules"}], "]"}], "/.", "simpRules"}], ",", 
      RowBox[{
       RowBox[{"Collect", "[", 
        RowBox[{
         RowBox[{"x", "/.", "simpRules"}], ",", "varList", ",", "Factor"}], 
        "]"}], "/.", "simpRules"}]}], "]"}]}]}], ";"}]], "Input",
 CellLabel->"In[3]:=",ExpressionUUID->"c544fb6d-2b78-4f69-8452-89c235f9abde"],

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{"zeroQ", "[", "0", "]"}], "=", "True"}], ";", 
  RowBox[{
   RowBox[{"zeroQ", "[", "x_List", "]"}], ":=", 
   RowBox[{"And", "@@", 
    RowBox[{"(", 
     RowBox[{"zeroQ", "/@", 
      RowBox[{"Union", "[", 
       RowBox[{"Flatten", "[", "x", "]"}], "]"}]}], ")"}]}]}], ";", 
  RowBox[{
   RowBox[{"zeroQ", "[", "x_SeriesData", "]"}], ":=", 
   RowBox[{"If", "[", 
    RowBox[{
     RowBox[{
      RowBox[{"x", "[", 
       RowBox[{"[", "3", "]"}], "]"}], "===", 
      RowBox[{"{", "}"}]}], ",", "True", ",", "False"}], "]"}]}], ";", 
  RowBox[{
   RowBox[{"zeroQ", "[", "x_", "]"}], ":=", "False"}], ";"}]], "Input",
 CellLabel->"In[4]:=",ExpressionUUID->"6f458014-b14f-4c07-b972-bfd6ceb28fe0"],

Cell[BoxData[
 RowBox[{
  RowBox[{"nonZeroL", "[", "x_", "]"}], ":=", 
  RowBox[{"Select", "[", 
   RowBox[{
    RowBox[{"Union", "[", 
     RowBox[{"Flatten", "[", 
      RowBox[{"{", "x", "}"}], "]"}], "]"}], ",", 
    RowBox[{
     RowBox[{"!", 
      RowBox[{"zeroQ", "[", "#", "]"}]}], "&"}]}], "]"}]}]], "Input",
 CellLabel->"In[5]:=",ExpressionUUID->"624fc4be-9926-42c7-ae72-466edbef5767"],

Cell[BoxData[
 RowBox[{
  RowBox[{"nonZeroN", "[", "x_", "]"}], ":=", 
  RowBox[{"Length", "[", 
   RowBox[{"Select", "[", 
    RowBox[{
     RowBox[{"Flatten", "[", 
      RowBox[{"{", "x", "}"}], "]"}], ",", 
     RowBox[{
      RowBox[{"!", 
       RowBox[{"zeroQ", "[", "#", "]"}]}], "&"}]}], "]"}], "]"}]}]], "Input",
 CellLabel->"In[6]:=",ExpressionUUID->"25f5c260-b3f5-4c49-81a3-a766a0ffa02b"],

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{"indepTerms", "[", 
    RowBox[{"x_", ",", 
     RowBox[{"opt_", ":", 
      RowBox[{"{", "}"}]}]}], "]"}], ":=", 
   RowBox[{"redPlus", "[", 
    RowBox[{"redTimes", "[", 
     RowBox[{
      RowBox[{"nonZeroL", "[", "x", "]"}], ",", "opt"}], "]"}], "]"}]}], 
  ";"}]], "Input",
 CellLabel->"In[7]:=",ExpressionUUID->"7c92bef8-d77b-43a6-bd1e-a4d19d575a87"],

Cell[BoxData[
 RowBox[{
  RowBox[{"redTimes", "[", 
   RowBox[{"x_", ",", 
    RowBox[{"opt_", ":", 
     RowBox[{"{", "}"}]}]}], "]"}], ":=", 
  RowBox[{"Block", "[", 
   RowBox[{
    RowBox[{"{", 
     RowBox[{
      RowBox[{"tmp$", "=", 
       RowBox[{"Select", "[", 
        RowBox[{"x", ",", 
         RowBox[{
          RowBox[{
           RowBox[{"Head", "[", "#1", "]"}], "===", "Times"}], " ", "&"}]}], 
        "]"}]}], ",", "rst$"}], "}"}], ",", 
    RowBox[{
     RowBox[{"rst$", "=", 
      RowBox[{"Complement", "[", 
       RowBox[{"x", ",", "tmp$"}], "]"}]}], ";", " ", 
     RowBox[{"Union", "[", 
      RowBox[{"rst$", ",", 
       RowBox[{"Map", "[", 
        RowBox[{
         RowBox[{
          RowBox[{"numb2", "[", 
           RowBox[{"#", ",", "opt"}], "]"}], "&"}], ",", "tmp$"}], "]"}]}], 
      "]"}]}]}], "]"}]}]], "Input",
 CellLabel->"In[8]:=",ExpressionUUID->"3f2a8558-54b8-44d8-a869-9fdd0374e3a3"],

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{"numb1", "[", 
    RowBox[{"x_", ",", 
     RowBox[{"opt_", ":", 
      RowBox[{"{", "}"}]}]}], "]"}], ":=", 
   RowBox[{"1", "/;", 
    RowBox[{"NumericQ", "[", "x", "]"}]}]}], ";", 
  RowBox[{
   RowBox[{"numb1", "[", 
    RowBox[{
     RowBox[{"x_", "^", "y_."}], ",", 
     RowBox[{"opt_", ":", 
      RowBox[{"{", "}"}]}]}], "]"}], ":=", 
   RowBox[{"1", "/;", 
    RowBox[{"MemberQ", "[", 
     RowBox[{"opt", ",", "x"}], "]"}]}]}], ";", 
  RowBox[{
   RowBox[{"numb1", "[", 
    RowBox[{"x_", ",", 
     RowBox[{"opt_", ":", 
      RowBox[{"{", "}"}]}]}], "]"}], ":=", "x"}], ";", 
  RowBox[{
   RowBox[{"numb2", "[", 
    RowBox[{"x_", ",", 
     RowBox[{"opt_", ":", 
      RowBox[{"{", "}"}]}]}], "]"}], ":=", 
   RowBox[{"Times", "@@", 
    RowBox[{"Map", "[", 
     RowBox[{
      RowBox[{
       RowBox[{"numb1", "[", 
        RowBox[{"#", ",", "opt"}], "]"}], "&"}], ",", 
      RowBox[{"Level", "[", 
       RowBox[{"x", ",", "1"}], "]"}]}], "]"}]}]}]}]], "Input",
 CellLabel->"In[9]:=",ExpressionUUID->"f2f7768d-e75b-4cf5-8a48-8347c8655fdf"],

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{"redPlus", "[", "x_", "]"}], ":=", 
   RowBox[{"Block", "[", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{
       RowBox[{"tmp$", "=", 
        RowBox[{"Select", "[", 
         RowBox[{"x", ",", 
          RowBox[{
           RowBox[{
            RowBox[{"Head", "[", "#", "]"}], "===", "Plus"}], "&"}]}], 
         "]"}]}], ",", "rst$", ",", "i$", ",", "negi$"}], "}"}], ",", 
     RowBox[{
      RowBox[{"rst$", "=", 
       RowBox[{"Complement", "[", 
        RowBox[{"x", ",", "tmp$"}], "]"}]}], ";", 
      RowBox[{"i$", "=", "1"}], ";", 
      RowBox[{"While", "[", 
       RowBox[{
        RowBox[{"i$", "<", 
         RowBox[{"Length", "[", "tmp$", "]"}]}], ",", 
        RowBox[{
         RowBox[{"negi$", "=", 
          RowBox[{"Select", "[", 
           RowBox[{"tmp$", ",", 
            RowBox[{
             RowBox[{"#", "===", 
              RowBox[{"-", 
               RowBox[{"tmp$", "[", 
                RowBox[{"[", "i$", "]"}], "]"}]}]}], "&"}]}], "]"}]}], ";", 
         RowBox[{"If", "[", 
          RowBox[{
           RowBox[{"negi$", "=!=", 
            RowBox[{"{", "}"}]}], ",", 
           RowBox[{"tmp$", "=", 
            RowBox[{"Complement", "[", 
             RowBox[{"tmp$", ",", "negi$"}], "]"}]}]}], "]"}], ";", 
         RowBox[{"i$", "=", 
          RowBox[{"i$", "+", "1"}]}]}]}], "]"}], ";", 
      RowBox[{"Union", "[", 
       RowBox[{"tmp$", ",", "rst$"}], "]"}]}]}], "]"}]}], ";"}]], "Input",
 CellLabel->"In[10]:=",ExpressionUUID->"11ef0e68-cc5d-4985-a4d5-a5a4c4cd98bc"],

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{"RiemSym", "[", "h_", "]"}], ":=", 
   RowBox[{"(", 
    RowBox[{
     RowBox[{
      RowBox[{"h", "[", 
       RowBox[{"a_", ",", "a_", ",", "c_", ",", "d_"}], "]"}], "=", "0"}], 
     ";", 
     RowBox[{
      RowBox[{"h", "[", 
       RowBox[{"a_", ",", "b_", ",", "c_", ",", "c_"}], "]"}], "=", "0"}], 
     ";", 
     RowBox[{
      RowBox[{"h", "[", 
       RowBox[{"a_", ",", "b_", ",", "c_", ",", "d_"}], "]"}], ":=", 
      RowBox[{
       RowBox[{"-", 
        RowBox[{"h", "[", 
         RowBox[{"b", ",", "a", ",", "c", ",", "d"}], "]"}]}], "/;", 
       RowBox[{"a", ">", "b"}]}]}], ";", 
     RowBox[{
      RowBox[{"h", "[", 
       RowBox[{"a_", ",", "b_", ",", "c_", ",", "d_"}], "]"}], ":=", 
      RowBox[{
       RowBox[{"-", 
        RowBox[{"h", "[", 
         RowBox[{"a", ",", "b", ",", "d", ",", "c"}], "]"}]}], "/;", 
       RowBox[{"c", ">", "d"}]}]}], ";", 
     RowBox[{
      RowBox[{"h", "[", 
       RowBox[{"a_", ",", "b_", ",", "c_", ",", "d_"}], "]"}], ":=", 
      RowBox[{
       RowBox[{"h", "[", 
        RowBox[{"c", ",", "d", ",", "a", ",", "b"}], "]"}], "/;", 
       RowBox[{
        RowBox[{"a", ">", "c"}], "||", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"a", "===", "c"}], "&&", 
          RowBox[{"b", ">", "d"}]}], ")"}]}]}]}]}], ")"}]}], ";"}]], "Input",
 CellLabel->"In[11]:=",ExpressionUUID->"e413ac32-c94e-4615-9ea9-c4ce5e540fdb"],

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{"epsilon", "[", "a__", "]"}], ":=", 
   RowBox[{"Signature", "[", 
    RowBox[{"{", "a", "}"}], "]"}]}], ";"}]], "Input",
 CellLabel->"In[12]:=",ExpressionUUID->"e6236f0d-2736-4c13-b9fa-9806e16a3fd1"],

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{"zeroTensor", "[", "rnk_", "]"}], ":=", 
   RowBox[{"Fold", "[", 
    RowBox[{"Table", ",", "0", ",", 
     RowBox[{"List", "/@", 
      RowBox[{"Table", "[", 
       RowBox[{"Dim", ",", 
        RowBox[{"{", "rnk", "}"}]}], "]"}]}]}], "]"}]}], ";"}]], "Input",
 CellLabel->"In[13]:=",ExpressionUUID->"050baa61-b15c-4de8-9f9e-56427310fc01"],

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{"FuncRepRules", "[", 
    RowBox[{
     RowBox[{"f_", "[", "y__", "]"}], ",", "g_", ",", 
     RowBox[{"ord_", ":", "2"}]}], "]"}], ":=", 
   RowBox[{
    RowBox[{"FuncRepRules", "[", 
     RowBox[{
      RowBox[{"f", "[", "y", "]"}], ",", "g", ",", "ord"}], "]"}], "=", 
    RowBox[{"Block", "[", 
     RowBox[{
      RowBox[{"{", 
       RowBox[{
        RowBox[{"tmp$", "=", 
         RowBox[{"{", 
          RowBox[{
           RowBox[{"f", "[", "y", "]"}], "->", "g"}], "}"}]}], ",", 
        RowBox[{"indL", "=", 
         RowBox[{"indexList", "[", 
          RowBox[{
           RowBox[{"Length", "[", 
            RowBox[{"{", "y", "}"}], "]"}], ",", "ord"}], "]"}]}]}], "}"}], 
      ",", 
      RowBox[{
       RowBox[{"Do", "[", 
        RowBox[{
         RowBox[{"tmp$", "=", 
          RowBox[{"{", 
           RowBox[{"tmp$", ",", 
            RowBox[{
             RowBox[{
              RowBox[{
               RowBox[{"Derivative", "[", 
                RowBox[{"Sequence", "@@", 
                 RowBox[{"indL", "[", 
                  RowBox[{"[", "i", "]"}], "]"}]}], "]"}], "[", "f", "]"}], 
              "[", "y", "]"}], " ", "->", 
             RowBox[{"Expand", "[", 
              RowBox[{"FaSi", "[", 
               RowBox[{"D", "[", 
                RowBox[{"g", ",", 
                 RowBox[{"Sequence", "@@", 
                  RowBox[{"Transpose", "[", 
                   RowBox[{"{", 
                    RowBox[{
                    RowBox[{"{", "y", "}"}], ",", 
                    RowBox[{"indL", "[", 
                    RowBox[{"[", "i", "]"}], "]"}]}], "}"}], "]"}]}]}], "]"}],
                "]"}], "]"}]}]}], "}"}]}], ",", 
         RowBox[{"{", 
          RowBox[{"i", ",", 
           RowBox[{"Length", "[", "indL", "]"}]}], "}"}]}], "]"}], ";", 
       RowBox[{"Flatten", "[", "tmp$", "]"}]}]}], "]"}]}]}], ";"}]], "Input",
 CellLabel->"In[14]:=",ExpressionUUID->"868536b3-bd56-462a-a784-2c8ef5b47e7f"],

Cell[BoxData[
 RowBox[{
  RowBox[{"indexList", "[", 
   RowBox[{"varNo_", ",", "ord_"}], "]"}], ":=", 
  RowBox[{"Block", "[", 
   RowBox[{
    RowBox[{"{", 
     RowBox[{"tmp$", ",", "indL"}], "}"}], ",", 
    RowBox[{
     RowBox[{"tmp$", "=", 
      RowBox[{"NestList", "[", 
       RowBox[{"RotateRight", ",", 
        RowBox[{"Join", "[", 
         RowBox[{
          RowBox[{"{", "1", "}"}], ",", 
          RowBox[{"Table", "[", 
           RowBox[{"0", ",", 
            RowBox[{"{", 
             RowBox[{"varNo", "-", "1"}], "}"}]}], "]"}]}], "]"}], ",", 
        RowBox[{"varNo", "-", "1"}]}], "]"}]}], ";", 
     RowBox[{"If", "[", 
      RowBox[{
       RowBox[{"ord", ">", "1"}], ",", 
       RowBox[{"Do", "[", 
        RowBox[{
         RowBox[{
          RowBox[{"indL", "=", "tmp$"}], ";", 
          RowBox[{"Do", "[", 
           RowBox[{
            RowBox[{"tmp$", "=", 
             RowBox[{"Join", "[", 
              RowBox[{"tmp$", ",", 
               RowBox[{"Map", "[", 
                RowBox[{
                 RowBox[{
                  RowBox[{"Plus", "[", 
                   RowBox[{
                    RowBox[{"indL", "[", 
                    RowBox[{"[", "i", "]"}], "]"}], ",", "#"}], "]"}], "&"}], 
                 ",", "indL"}], "]"}]}], "]"}]}], ",", 
            RowBox[{"{", 
             RowBox[{"i", ",", "varNo"}], "}"}]}], "]"}]}], ",", 
         RowBox[{"{", 
          RowBox[{"ord", "-", "1"}], "}"}]}], "]"}]}], "]"}], ";", 
     RowBox[{"Union", "[", "tmp$", "]"}]}]}], "]"}]}]], "Input",
 CellLabel->"In[15]:=",ExpressionUUID->"e6d53192-bd82-45a7-a007-5e6ec96aa831"],

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{"MF", "[", "x_", "]"}], ":=", " ", 
   RowBox[{"Which", "[", 
    RowBox[{
     RowBox[{
      RowBox[{"ByteCount", "[", "x", "]"}], "<", 
      RowBox[{"40000", "/", "Dim"}]}], ",", 
     RowBox[{"MatrixForm", "[", "x", "]"}], ",", 
     RowBox[{
      RowBox[{"ByteCount", "[", "x", "]"}], "<", "60000"}], ",", "x", ",", 
     "True", ",", 
     RowBox[{"Map", "[", 
      RowBox[{
       RowBox[{
        RowBox[{"Short", "[", 
         RowBox[{"#", ",", 
          RowBox[{"30", "/", "Dim"}]}], "]"}], "&"}], ",", "x", ",", "2"}], 
      "]"}]}], "]"}]}], ";", 
  RowBox[{"DeclareForms", "[", 
   RowBox[{"1", ",", 
    RowBox[{"e", "[", "_", "]"}]}], "]"}], ";"}]], "Input",
 CellLabel->"In[16]:=",ExpressionUUID->"97e0d842-75d4-4e3d-90c2-a87ebc236316"],

Cell[BoxData[
 RowBox[{"If", "[", 
  RowBox[{
   RowBox[{"$VersionNumber", "<", "6."}], ",", 
   RowBox[{
    RowBox[{"st$pr6$", "[", "x__", "]"}], ":=", 
    RowBox[{"StylePrint", "[", "x", "]"}]}], ",", 
   RowBox[{
    RowBox[{"st$pr6$", "[", "x__", "]"}], ":=", 
    RowBox[{"Print", "[", 
     RowBox[{"Style", "[", "x", "]"}], "]"}]}]}], "]"}]], "Input",
 CellLabel->"In[17]:=",ExpressionUUID->"56275e4f-7f51-4c07-895e-68fabb479119"],

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{"stPrint", "[", 
    RowBox[{"x_", ",", 
     RowBox[{"y_", ":", "Null"}]}], "]"}], ":=", 
   RowBox[{"If", "[", 
    RowBox[{
     RowBox[{"y", "===", "Null"}], ",", 
     RowBox[{"st$pr6$", "[", 
      RowBox[{"x", ",", " ", 
       RowBox[{"FontSize", "->", "16"}], ",", 
       RowBox[{"FontSlant", "->", "\"\<Italic\>\""}], ",", 
       RowBox[{"FontColor", "->", 
        RowBox[{"RGBColor", "[", 
         RowBox[{"1", ",", " ", "0", ",", " ", "1"}], "]"}]}]}], "]"}], ",", 
     RowBox[{"st$pr6$", "[", 
      RowBox[{"x", ",", " ", 
       RowBox[{"FontSize", "->", "20"}], ",", 
       RowBox[{"FontWeight", "->", "\"\<Bold\>\""}], ",", 
       RowBox[{"FontColor", "->", 
        RowBox[{"RGBColor", "[", 
         RowBox[{"1", ",", " ", "0", ",", " ", "1"}], "]"}]}]}], "]"}]}], 
    "]"}]}], ";"}]], "Input",
 CellLabel->"In[18]:=",ExpressionUUID->"18eda5dc-dcd7-4a0d-96b3-6e64a9ae847d"],

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{"timePrint", "[", 
    RowBox[{"x_", ",", "sT_"}], "]"}], ":=", 
   RowBox[{"Print", "[", 
    RowBox[{
     RowBox[{"x", "<>", "\"\< computed in \>\""}], ",", 
     RowBox[{
      RowBox[{"TimeUsed", "[", "]"}], "-", "sT"}], ",", "\"\< sec\>\""}], 
    "]"}]}], ";"}]], "Input",
 CellLabel->"In[19]:=",ExpressionUUID->"72152cd3-fbcc-4f7b-872d-63719f913c50"],

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{"testSER", "[", 
    RowBox[{"x_", ",", "y_String", ",", 
     RowBox[{"z_", ":", "\"\<\>\""}]}], "]"}], ":=", 
   RowBox[{"Block", "[", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{"tmp", ",", "k"}], "}"}], ",", 
     RowBox[{"If", "[", 
      RowBox[{
       RowBox[{
        RowBox[{"FreeQ", "[", 
         RowBox[{"x", ",", "SeriesData"}], "]"}], "||", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"Dim", "===", "2"}], "&&", 
          RowBox[{
           RowBox[{"TensRnk", "[", "x", "]"}], "<", "4"}]}], ")"}]}], ",", 
       RowBox[{"y", "<>", "z"}], ",", 
       RowBox[{
        RowBox[{"tmp", "=", 
         RowBox[{"Sort", "[", 
          RowBox[{
           RowBox[{"Union", "[", 
            RowBox[{"Select", "[", 
             RowBox[{
              RowBox[{"Flatten", "[", 
               RowBox[{"Which", "[", 
                RowBox[{
                 RowBox[{
                  RowBox[{"TensRnk", "[", "x", "]"}], "===", "4"}], ",", 
                 RowBox[{"Raise", "[", 
                  RowBox[{"x", ",", "1", ",", "2"}], "]"}], ",", 
                 RowBox[{
                  RowBox[{"TensRnk", "[", "x", "]"}], ">", "1"}], ",", 
                 RowBox[{"Raise", "[", 
                  RowBox[{"x", ",", "1"}], "]"}], ",", "True", ",", "x"}], 
                "]"}], "]"}], ",", 
              RowBox[{
               RowBox[{
                RowBox[{"Head", "[", "#", "]"}], "===", "SeriesData"}], 
               "&"}]}], "]"}], "]"}], ",", 
           RowBox[{
            RowBox[{
             RowBox[{
              RowBox[{"#1", "[", 
               RowBox[{"[", 
                RowBox[{"-", "2"}], "]"}], "]"}], "/", 
              RowBox[{"#1", "[", 
               RowBox[{"[", 
                RowBox[{"-", "1"}], "]"}], "]"}]}], "<", 
             RowBox[{
              RowBox[{"#2", "[", 
               RowBox[{"[", 
                RowBox[{"-", "2"}], "]"}], "]"}], "/", 
              RowBox[{"#2", "[", 
               RowBox[{"[", 
                RowBox[{"-", "1"}], "]"}], "]"}]}]}], "&"}]}], "]"}]}], ";", 
        RowBox[{"k", "=", 
         RowBox[{"\"\< to order \>\"", "<>", 
          RowBox[{"ToString", "[", 
           RowBox[{
            RowBox[{"(", 
             RowBox[{
              RowBox[{"tmp", "[", 
               RowBox[{"[", 
                RowBox[{"1", ",", 
                 RowBox[{"-", "2"}]}], "]"}], "]"}], "-", "1"}], ")"}], "/", 
            RowBox[{"tmp", "[", 
             RowBox[{"[", 
              RowBox[{"1", ",", 
               RowBox[{"-", "1"}]}], "]"}], "]"}]}], "]"}]}]}], ";", 
        RowBox[{"y", "<>", 
         RowBox[{"If", "[", 
          RowBox[{
           RowBox[{
            RowBox[{"Length", "[", "tmp", "]"}], ">", "1"}], ",", 
           RowBox[{"k", "=", 
            RowBox[{"k", "<>", "\"\< or higher\>\""}]}], ",", "k"}], 
          "]"}]}]}]}], "]"}]}], "]"}]}], ";"}]], "Input",
 CellLabel->"In[20]:=",ExpressionUUID->"bdc2e3f3-fedd-4a0f-a221-1686af960ba9"],

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{"Gn$Cf0", "[", 
    RowBox[{"x_List", ",", "y_List"}], "]"}], ":=", 
   RowBox[{
    RowBox[{
     RowBox[{"Gn$Cf0", "[", 
      RowBox[{"x", ",", "#"}], "]"}], "&"}], "/@", "y"}]}], ";", 
  RowBox[{
   RowBox[{"Gn$Cf0", "[", 
    RowBox[{"x_List", ",", "y__"}], "]"}], ":=", 
   RowBox[{
    RowBox[{
     RowBox[{"Gn$Cf0", "[", 
      RowBox[{"#", ",", "y"}], "]"}], "&"}], "/@", "x"}]}], ";", 
  RowBox[{
   RowBox[{"Gn$Cf0", "[", 
    RowBox[{"x_SeriesData", ",", "y__"}], "]"}], ":=", 
   RowBox[{"x", "/.", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{"x", "[", 
       RowBox[{"[", "3", "]"}], "]"}], "->", 
      RowBox[{"Map", "[", 
       RowBox[{
        RowBox[{
         RowBox[{"Coefficient", "[", 
          RowBox[{"#", ",", "y"}], "]"}], "&"}], ",", 
        RowBox[{"x", "[", 
         RowBox[{"[", "3", "]"}], "]"}]}], "]"}]}], ")"}]}]}], ";", 
  RowBox[{
   RowBox[{"Gn$Cf0", "[", 
    RowBox[{"x_", ",", "y__"}], "]"}], ":=", 
   RowBox[{"Coefficient", "[", 
    RowBox[{"x", ",", "y"}], "]"}]}], ";", 
  RowBox[{
   RowBox[{"GenCoef", "[", 
    RowBox[{"x_", ",", "y__"}], "]"}], ":=", 
   RowBox[{"FacSimp", "[", 
    RowBox[{"Gn$Cf0", "[", 
     RowBox[{"x", ",", "y"}], "]"}], "]"}]}], ";"}]], "Input",
 CellLabel->"In[21]:=",ExpressionUUID->"98f2bf2b-4175-40c7-8dda-df764c1722fd"],

Cell[BoxData[
 RowBox[{
  RowBox[{"fct$rls", "=", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{
      RowBox[{
       RowBox[{
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "1"}], "+", "x_Symbol"}], ")"}], "^", "b_."}], "*", 
       RowBox[{
        RowBox[{"(", 
         RowBox[{"1", "+", "x_Symbol"}], ")"}], "^", "b_."}]}], ":>", 
      RowBox[{
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "1"}], "+", 
         RowBox[{"x", "^", "2"}]}], ")"}], "^", "b"}]}], ",", 
     RowBox[{
      RowBox[{
       RowBox[{
        RowBox[{"(", 
         RowBox[{"1", "-", "x_Symbol"}], ")"}], "^", "b_."}], "*", 
       RowBox[{
        RowBox[{"(", 
         RowBox[{"1", "+", "x_Symbol"}], ")"}], "^", "b_."}]}], ":>", 
      RowBox[{
       RowBox[{"(", 
        RowBox[{"1", "-", 
         RowBox[{"x", "^", "2"}]}], ")"}], "^", "b"}]}], ",", 
     RowBox[{
      RowBox[{
       RowBox[{
        RowBox[{"(", 
         RowBox[{"x_Symbol", "-", "y_Symbol"}], ")"}], "^", "b_."}], "*", 
       RowBox[{
        RowBox[{"(", 
         RowBox[{"x_Symbol", "+", "y_Symbol"}], ")"}], "^", "b_."}]}], ":>", 
      RowBox[{
       RowBox[{"(", 
        RowBox[{
         RowBox[{"x", "^", "2"}], "-", 
         RowBox[{"y", "^", "2"}]}], ")"}], "^", "b"}]}]}], "}"}]}], 
  ";"}]], "Input",
 CellLabel->"In[22]:=",ExpressionUUID->"a5d90e75-9b91-45e1-a97b-5d0bbd4c4018"],

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{"er$Wrn", "[", "1", "]"}], ":=", 
   RowBox[{"stPrint", "[", "\"\<coframe does not span space!\>\"", "]"}]}], 
  ";"}]], "Input",
 CellLabel->"In[23]:=",ExpressionUUID->"0372312e-ac4a-45c3-ab2c-657b83310e0f"],

Cell[BoxData[
 RowBox[{
  RowBox[{"RGtensors", "[", 
   RowBox[{"gIN_", ",", "xIN_", ",", "opt___"}], "]"}], ":=", 
  RowBox[{
   RowBox[{
    RowBox[{"Module", "[", 
     RowBox[{
      RowBox[{"{", 
       RowBox[{
        RowBox[{"frameOpt", "=", "0"}], ",", "eIN", ",", 
        RowBox[{"Ropt", "=", "True"}], ",", 
        RowBox[{"Wopt", "=", "True"}], ",", "idMat", ",", "eFrame", ",", 
        "dxRul", ",", "Bmat", ",", "Amat", ",", 
        RowBox[{"NP$", "=", "False"}], ",", "de", ",", "k$", ",", "StrCon", 
        ",", "\[Gamma]Udd", ",", "\[Gamma]ddd", ",", "gddd", ",", "Gamddd", 
        ",", "rmn", ",", "tmp", ",", "RUd", ",", "Rg", ",", "gg", ",", "sT", 
        ",", "Cflat", ",", "EinSp"}], "}"}], ",", 
      RowBox[{
       RowBox[{"Clear", "[", 
        RowBox[{
        "GUdd", ",", "covD", ",", "covDiv", ",", "LieD", ",", "\[Omega]Ud", 
         ",", "RUddd", ",", "Rdddd", ",", "Rdd", ",", "EUd", ",", "R", ",", 
         "Wdddd", ",", "detg", ",", "p$D", ",", "rtAbsdetg", ",", "eta", ",", 
         "HStar", ",", "Lower", ",", "Raise", ",", "\[Tau]", ",", "\[Kappa]", 
         ",", "\[Rho]", ",", "\[Sigma]", ",", "\[Gamma]", ",", "\[Epsilon]", 
         ",", "\[Alpha]", ",", "\[Beta]", ",", "\[Nu]", ",", "$\[Pi]", ",", 
         "\[Lambda]", ",", "\[Mu]", ",", "\[CapitalLambda]", ",", 
         "\[CapitalPsi]", ",", "\[CapitalPhi]", ",", "\[CapitalDelta]", ",", 
         "\[GothicCapitalD]", ",", "\[Delta]", ",", "\[Delta]B"}], "]"}], ";",
        "DEF$covD", ";", "DEF$covDiv", ";", "DEF$LieD", ";", "DEF$LWR", ";", 
       "DEF$RSE", ";", "\n", "\t\t", "\n", "\t\t", 
       RowBox[{"Which", "[", 
        RowBox[{
         RowBox[{
          RowBox[{"Head", "[", "xIN", "]"}], "=!=", "List"}], ",", 
         RowBox[{"tmp", "=", "\"\<Coordinates \>\""}], ",", 
         RowBox[{
          RowBox[{"Head", "[", "gIN", "]"}], "=!=", "List"}], ",", 
         RowBox[{"tmp", "=", "\"\<Metric \>\""}]}], "]"}], ";", 
       RowBox[{"If", "[", 
        RowBox[{
         RowBox[{
          RowBox[{"Head", "[", "tmp", "]"}], "===", "String"}], ",", 
         RowBox[{
          RowBox[{"stPrint", "[", 
           RowBox[{"tmp", "<>", "\"\<not defined\>\""}], "]"}], ";", 
          RowBox[{"Return", "[", "]"}]}]}], "]"}], ";", 
       RowBox[{"Dim", "=", 
        RowBox[{"Length", "[", "xIN", "]"}]}], ";", 
       RowBox[{"If", "[", 
        RowBox[{
         RowBox[{"Dim", "=!=", 
          RowBox[{"Length", "[", "gIN", "]"}]}], ",", 
         RowBox[{
          RowBox[{
          "stPrint", "[", 
           "\"\<Metric and coordinate dimensions don't match\>\"", "]"}], ";", 
          RowBox[{"Print", "[", 
           RowBox[{"\"\<Metric \>\"", ",", 
            RowBox[{"Dimensions", "[", "gIN", "]"}], ",", "\"\<   \>\"", ",", 
            "xIN"}], "]"}], ";", 
          RowBox[{"Return", "[", "]"}]}]}], "]"}], ";", 
       RowBox[{"If", "[", 
        RowBox[{
         RowBox[{
          RowBox[{"Transpose", "[", "gIN", "]"}], "=!=", "gIN"}], ",", 
         RowBox[{
          RowBox[{"Print", "[", 
           RowBox[{
            RowBox[{"Map", "[", 
             RowBox[{
              RowBox[{
               RowBox[{"Short", "[", 
                RowBox[{"#", ",", 
                 RowBox[{"10", "/", "Dim"}]}], "]"}], "&"}], ",", "gIN", ",", 
              RowBox[{"{", "2", "}"}]}], "]"}], ",", 
            "\"\< is not a symmetric matrix\>\""}], "]"}], ";", 
          RowBox[{"Return", "[", "]"}]}]}], "]"}], ";", 
       RowBox[{"eFrame", "=", 
        RowBox[{"e", "/@", 
         RowBox[{"Range", "[", "Dim", "]"}]}]}], ";", 
       RowBox[{"(*", " ", 
        RowBox[{
         RowBox[{"frameOpt", "=", 
          RowBox[{"0", " ", "=", 
           RowBox[{">", " ", "coordFrame"}]}]}], ",", " ", 
         RowBox[{"frameOpt", "=", 
          RowBox[{"1", " ", "=", 
           RowBox[{">", " ", "explicitFrame"}]}]}], ",", " ", 
         RowBox[{"frameOpt", "=", 
          RowBox[{"2", " ", "=", 
           RowBox[{">", " ", "implicitFrame"}]}]}]}], " ", "*)"}], "\n", "\t",
        "\n", "\t\t", 
       RowBox[{"If", "[", 
        RowBox[{
         RowBox[{
          RowBox[{"Length", "[", 
           RowBox[{"{", "opt", "}"}], "]"}], ">", "0"}], ",", 
         RowBox[{
          RowBox[{"If", "[", 
           RowBox[{
            RowBox[{
             RowBox[{"Head", "[", 
              RowBox[{
               RowBox[{"Flatten", "[", 
                RowBox[{"{", "opt", "}"}], "]"}], "[", 
               RowBox[{"[", "1", "]"}], "]"}], "]"}], "===", "e"}], ",", 
            RowBox[{"If", "[", 
             RowBox[{
              RowBox[{
               RowBox[{
                RowBox[{"Head", "[", "dxRuleList", "]"}], "===", "List"}], "&&", 
               RowBox[{
                RowBox[{"Head", "[", "deList", "]"}], "===", "List"}]}], ",", 
              RowBox[{
               RowBox[{"frameOpt", "=", "2"}], ";", 
               RowBox[{"eIN", "=", "eFrame"}], ";", 
               RowBox[{"If", "[", 
                RowBox[{
                 RowBox[{
                  RowBox[{"Length", "[", "deList", "]"}], "=!=", "Dim"}], ",", 
                 RowBox[{
                  RowBox[{"stPrint", "[", 
                   RowBox[{"\"\<Length[deList] is not equal to \>\"", "<>", 
                    RowBox[{"ToString", "[", "Dim", "]"}], "<>", 
                    "\"\<!\>\""}], "]"}], ";", 
                  RowBox[{"Return", "[", "]"}]}]}], "]"}]}], ",", 
              RowBox[{
               RowBox[{
               "stPrint", "[", 
                "\"\<dxRuleList and/or deList have not been defined!\>\"", 
                "]"}], ";", 
               RowBox[{"Return", "[", "]"}]}]}], "]"}]}], "]"}], ";", "\n", 
          "\t\t\t\t", "\n", "\t\t\t\t", 
          RowBox[{"Which", "[", 
           RowBox[{
            RowBox[{
             RowBox[{"!", 
              RowBox[{"IntegerQ", "[", 
               RowBox[{
                RowBox[{"{", "opt", "}"}], "[", 
                RowBox[{"[", 
                 RowBox[{"1", ",", "1"}], "]"}], "]"}], "]"}]}], "&&", 
             RowBox[{
              RowBox[{"d", "[", "0", "]"}], "=!=", "0"}]}], ",", 
            RowBox[{
             RowBox[{
             "stPrint", "[", 
              "\"\<matrixEDCcode.nb must be evaluated before section 2 \
RG&TC-Code!\>\"", "]"}], ";", 
             RowBox[{"Return", "[", "]"}]}], ",", 
            RowBox[{
             RowBox[{
              RowBox[{"Length", "[", 
               RowBox[{"{", "opt", "}"}], "]"}], "===", "2"}], "&&", 
             RowBox[{
              RowBox[{"FormDegree", "[", 
               RowBox[{
                RowBox[{"{", "opt", "}"}], "[", 
                RowBox[{"[", "1", "]"}], "]"}], "]"}], "===", "1"}]}], ",", 
            RowBox[{
             RowBox[{"If", "[", 
              RowBox[{
               RowBox[{"frameOpt", "=!=", "2"}], ",", 
               RowBox[{
                RowBox[{"eIN", "=", 
                 RowBox[{
                  RowBox[{"{", "opt", "}"}], "[", 
                  RowBox[{"[", "1", "]"}], "]"}]}], ";", 
                RowBox[{"frameOpt", "=", "1"}], ";", 
                RowBox[{"If", "[", 
                 RowBox[{
                  RowBox[{
                   RowBox[{"Length", "[", "eIN", "]"}], "=!=", "Dim"}], ",", 
                  RowBox[{
                   RowBox[{"er$Wrn", "[", "1", "]"}], ";", 
                   RowBox[{"Return", "[", "]"}]}]}], "]"}]}]}], "]"}], ";", 
             RowBox[{"If", "[", 
              RowBox[{
               RowBox[{
                RowBox[{
                 RowBox[{"{", "opt", "}"}], "[", 
                 RowBox[{"[", 
                  RowBox[{"2", ",", "1"}], "]"}], "]"}], "===", "0"}], ",", 
               RowBox[{"Ropt", "=", "False"}]}], "]"}], ";", 
             RowBox[{"If", "[", 
              RowBox[{
               RowBox[{
                RowBox[{
                 RowBox[{"{", "opt", "}"}], "[", 
                 RowBox[{"[", 
                  RowBox[{"2", ",", "2"}], "]"}], "]"}], "===", "0"}], ",", 
               RowBox[{"Wopt", "=", "False"}]}], "]"}]}], ",", 
            RowBox[{
             RowBox[{
              RowBox[{"Length", "[", 
               RowBox[{"{", "opt", "}"}], "]"}], "===", "1"}], "&&", 
             RowBox[{"IntegerQ", "[", 
              RowBox[{"opt", "[", 
               RowBox[{"[", "1", "]"}], "]"}], "]"}]}], ",", 
            RowBox[{
             RowBox[{"If", "[", 
              RowBox[{
               RowBox[{
                RowBox[{"opt", "[", 
                 RowBox[{"[", "1", "]"}], "]"}], "===", "0"}], ",", 
               RowBox[{"Ropt", "=", "False"}]}], "]"}], ";", 
             RowBox[{"If", "[", 
              RowBox[{
               RowBox[{
                RowBox[{"opt", "[", 
                 RowBox[{"[", "2", "]"}], "]"}], "===", "0"}], ",", 
               RowBox[{"Wopt", "=", "False"}]}], "]"}]}], ",", 
            RowBox[{
             RowBox[{
              RowBox[{"Length", "[", 
               RowBox[{"{", "opt", "}"}], "]"}], "===", "1"}], "&&", 
             RowBox[{
              RowBox[{"FormDegree", "[", 
               RowBox[{
                RowBox[{"{", "opt", "}"}], "[", 
                RowBox[{"[", "1", "]"}], "]"}], "]"}], "===", "1"}]}], ",", 
            RowBox[{"If", "[", 
             RowBox[{
              RowBox[{"frameOpt", "=!=", "2"}], ",", 
              RowBox[{
               RowBox[{"eIN", "=", "opt"}], ";", 
               RowBox[{"frameOpt", "=", "1"}], ";", 
               RowBox[{"If", "[", 
                RowBox[{
                 RowBox[{
                  RowBox[{"Length", "[", "eIN", "]"}], "=!=", "Dim"}], ",", 
                 RowBox[{
                  RowBox[{"er$Wrn", "[", "1", "]"}], ";", 
                  RowBox[{"Return", "[", "]"}]}]}], "]"}]}]}], "]"}], ",", 
            "True", ",", 
            RowBox[{
             RowBox[{
             "stPrint", "[", "\"\<Wrong optional arguments!\>\"", "]"}], ";", 
             RowBox[{"Return", "[", "]"}]}]}], "]"}]}]}], "]"}], ";", 
       RowBox[{"If", "[", 
        RowBox[{
         RowBox[{"frameOpt", "===", "0"}], ",", 
         RowBox[{"eIN", "=", 
          RowBox[{"d", "/@", "xIN"}]}]}], "]"}], ";", 
       RowBox[{"If", "[", 
        RowBox[{
         RowBox[{"gIN", "===", 
          RowBox[{"{", 
           RowBox[{
            RowBox[{"{", 
             RowBox[{"0", ",", "1", ",", "0", ",", "0"}], "}"}], ",", 
            RowBox[{"{", 
             RowBox[{"1", ",", "0", ",", "0", ",", "0"}], "}"}], ",", 
            RowBox[{"{", 
             RowBox[{"0", ",", "0", ",", "0", ",", 
              RowBox[{"-", "1"}]}], "}"}], ",", 
            RowBox[{"{", 
             RowBox[{"0", ",", "0", ",", 
              RowBox[{"-", "1"}], ",", "0"}], "}"}]}], "}"}]}], ",", 
         RowBox[{"If", "[", 
          RowBox[{
           RowBox[{"FreeALLQ", "[", 
            RowBox[{
             RowBox[{"Union", "[", 
              RowBox[{"Flatten", "[", 
               RowBox[{"{", 
                RowBox[{"eIN", ",", "xIN", ",", 
                 RowBox[{"{", 
                  RowBox[{"deList", ",", "dxRuleList"}], "}"}]}], "}"}], 
               "]"}], "]"}], ",", 
             RowBox[{"{", 
              RowBox[{
              "\[Tau]", ",", "\[Kappa]", ",", "\[Rho]", ",", "\[Sigma]", ",", 
               "\[Gamma]", ",", "\[Epsilon]", ",", "\[Alpha]", ",", "\[Beta]",
                ",", "\[Nu]", ",", "$\[Pi]", ",", "\[Lambda]", ",", "\[Mu]", 
               ",", "\[CapitalLambda]", ",", "\[CapitalPsi]", ",", 
               "\[CapitalPhi]", ",", "\[CapitalDelta]", ",", 
               "\[GothicCapitalD]", ",", "\[Delta]", ",", "\[Delta]B"}], 
              "}"}]}], "]"}], ",", 
           RowBox[{"NP$", "=", "True"}], ",", 
           RowBox[{
           "stPrint", "[", 
            "\"\<NP symbols used in coordinates or frame: they will not be \
defined!\>\"", "]"}]}], "]"}]}], "]"}], ";", "\n", "\t\t\t\t", "\n", 
       "\t\t\t\t", 
       RowBox[{"If", "[", 
        RowBox[{
         RowBox[{"!", 
          RowBox[{"FreeQ", "[", 
           RowBox[{
            RowBox[{"{", 
             RowBox[{"gIN", ",", "eIN", ",", 
              RowBox[{"{", "deList", "}"}]}], "}"}], ",", "SeriesData"}], 
           "]"}]}], ",", 
         RowBox[{
          RowBox[{"tmp", "=", 
           RowBox[{
            RowBox[{"Select", "[", 
             RowBox[{
              RowBox[{"Flatten", "[", 
               RowBox[{"{", 
                RowBox[{"gIN", ",", "eIN", ",", 
                 RowBox[{"{", "deList", "}"}]}], "}"}], "]"}], ",", 
              RowBox[{
               RowBox[{
                RowBox[{"Head", "[", "#", "]"}], "===", "SeriesData"}], 
               "&"}]}], "]"}], "[", 
            RowBox[{"[", 
             RowBox[{"1", ",", "1"}], "]"}], "]"}]}], ";", 
          RowBox[{"If", "[", 
           RowBox[{
            RowBox[{"MemberQ", "[", 
             RowBox[{"xIN", ",", "tmp"}], "]"}], ",", 
            RowBox[{
             RowBox[{
              RowBox[{"de", "[", "1", "]"}], "=", 
              RowBox[{"ToExpression", "[", 
               RowBox[{"\"\<d\>\"", "<>", 
                RowBox[{"ToString", "[", "tmp", "]"}]}], "]"}]}], ";", 
             RowBox[{
              RowBox[{"de", "[", "2", "]"}], "=", 
              RowBox[{"ToExpression", "[", 
               RowBox[{"\"\<\[ScriptD]\>\"", "<>", 
                RowBox[{"ToString", "[", "tmp", "]"}]}], "]"}]}], ";", 
             RowBox[{"DeclareForms", "[", 
              RowBox[{"1", ",", 
               RowBox[{"\[ScriptD]", "[", "_", "]"}], ",", 
               RowBox[{"de", "[", "1", "]"}], ",", 
               RowBox[{"de", "[", "2", "]"}]}], "]"}], ";", 
             RowBox[{
              RowBox[{"d", "[", "tmp", "]"}], "=", 
              RowBox[{"de", "[", "1", "]"}]}], ";", 
             RowBox[{
              RowBox[{"\[ScriptD]", "[", "tmp", "]"}], "=", 
              RowBox[{"de", "[", "2", "]"}]}], ";", 
             RowBox[{
              RowBox[{"d", "[", 
               RowBox[{"de", "[", "1", "]"}], "]"}], "=", "0"}], ";", 
             RowBox[{"If", "[", 
              RowBox[{
               RowBox[{
                RowBox[{"frameOpt", ">", "0"}], "&&", 
                RowBox[{"!", 
                 RowBox[{"FreeQ", "[", 
                  RowBox[{
                   RowBox[{"{", 
                    RowBox[{"eIN", ",", 
                    RowBox[{"{", 
                    RowBox[{"deList", ",", "dxRuleList"}], "}"}]}], "}"}], 
                   ",", 
                   RowBox[{
                    RowBox[{
                    RowBox[{"Derivative", "[", "1", "]"}], "[", "d", "]"}], 
                    "[", "0", "]"}]}], "]"}]}]}], ",", 
               RowBox[{
                RowBox[{"stPrint", "[", 
                 RowBox[{"\"\<d[\>\"", "<>", 
                  RowBox[{"ToString", "[", "tmp", "]"}], "<>", 
                  "\"\<] not set equal to \>\"", "<>", 
                  RowBox[{"ToString", "[", 
                   RowBox[{"de", "[", "1", "]"}], "]"}], "<>", 
                  "\"\<.  Evaluate RGtensors[...] again!\>\""}], "]"}], ";", 
                RowBox[{"Return", "[", "]"}]}]}], "]"}]}], ",", 
            RowBox[{
             RowBox[{"d", "[", "tmp", "]"}], "=", "0"}]}], "]"}]}]}], "]"}], 
       ";", 
       RowBox[{"If", "[", 
        RowBox[{
         RowBox[{"frameOpt", "===", "1"}], ",", 
         RowBox[{
          RowBox[{"DeclareForms", "[", 
           RowBox[{"1", ",", 
            RowBox[{"\[ScriptD]", "[", "_", "]"}]}], "]"}], ";", 
          RowBox[{"eTO$dx", "=", 
           RowBox[{"MapThread", "[", 
            RowBox[{"Rule", ",", 
             RowBox[{"{", 
              RowBox[{"eFrame", ",", 
               RowBox[{"FacSimp", "[", 
                RowBox[{"eIN", "/.", 
                 RowBox[{"MapThread", "[", 
                  RowBox[{"Rule", ",", 
                   RowBox[{"{", 
                    RowBox[{
                    RowBox[{"d", "/@", "xIN"}], ",", 
                    RowBox[{"\[ScriptD]", "/@", "xIN"}]}], "}"}]}], "]"}]}], 
                "]"}]}], "}"}]}], "]"}]}]}]}], "]"}], ";", "\n", "\t\t\t\t", 
       "\n", "\t\t\t\t", 
       RowBox[{"If", "[", 
        RowBox[{
         RowBox[{
          RowBox[{"frameOpt", ">", "0"}], "&&", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{
             RowBox[{"Union", "[", 
              RowBox[{"FormDegree", "/@", "eIN"}], "]"}], "=!=", 
             RowBox[{"{", "1", "}"}]}], "||", 
            RowBox[{"!", 
             RowBox[{"zeroQ", "[", 
              RowBox[{"eIN", "/.", 
               RowBox[{"{", 
                RowBox[{
                 RowBox[{
                  RowBox[{"d", "[", "k_", "]"}], "->", "0"}], ",", 
                 RowBox[{
                  RowBox[{"e", "[", "_", "]"}], "->", "0"}], ",", 
                 RowBox[{
                  RowBox[{"y_", "|", 
                   RowBox[{"Bar", "[", "y_", "]"}]}], ":>", 
                  RowBox[{"0", "/;", 
                   RowBox[{"MemberQ", "[", 
                    RowBox[{"DifFormSymbols", ",", "y"}], "]"}]}]}]}], 
                "}"}]}], "]"}]}]}], ")"}]}], ",", 
         RowBox[{
          RowBox[{"stPrint", "[", "\"\<coframe has incorrect form\>\"", "]"}],
           ";", 
          RowBox[{"Return", "[", "]"}]}]}], "]"}], ";", 
       RowBox[{"If", "[", 
        RowBox[{
         RowBox[{
          RowBox[{"Head", "[", "varList", "]"}], "=!=", "List"}], ",", 
         RowBox[{"varList", "=", 
          RowBox[{"{", "}"}]}]}], "]"}], ";", 
       RowBox[{"If", "[", 
        RowBox[{
         RowBox[{
          RowBox[{
           RowBox[{"Head", "[", "simpRules", "]"}], "===", "Rule"}], "||", 
          RowBox[{
           RowBox[{"Head", "[", "simpRules", "]"}], "===", "RuleDelayed"}]}], 
         ",", 
         RowBox[{"simpRules", "=", 
          RowBox[{"{", "simpRules", "}"}]}]}], "]"}], ";", 
       RowBox[{"If", "[", 
        RowBox[{
         RowBox[{
          RowBox[{"Head", "[", "simpRules", "]"}], "=!=", "List"}], ",", 
         RowBox[{"simpRules", "=", 
          RowBox[{"{", "}"}]}]}], "]"}], ";", 
       RowBox[{"idMat", "=", 
        RowBox[{"IdentityMatrix", "[", "Dim", "]"}]}], ";", "\n", "\t\t\t\t", 
       "\n", "\t\t\t\t", 
       RowBox[{"gdd", "=", "gIN"}], ";", 
       RowBox[{"coordList", "=", "xIN"}], ";", 
       RowBox[{"Print", "[", 
        RowBox[{"\"\<gdd = \>\"", ",", 
         RowBox[{"MF", "[", "gdd", "]"}]}], "]"}], ";", 
       RowBox[{"tmp", "=", 
        RowBox[{"eIN", ".", "gIN", ".", "eIN"}]}], ";", 
       RowBox[{"k$", "=", 
        RowBox[{"If", "[", 
         RowBox[{
          RowBox[{"frameOpt", "===", "2"}], ",", "eFrame", ",", 
          RowBox[{"d", "/@", "xIN"}]}], "]"}]}], ";", 
       RowBox[{"k$", "=", 
        RowBox[{"Union", "[", 
         RowBox[{"Flatten", "[", 
          RowBox[{"Outer", "[", 
           RowBox[{"Times", ",", "k$", ",", "k$"}], "]"}], "]"}], "]"}]}], 
       ";", 
       RowBox[{"LineElement", "=", 
        RowBox[{
         RowBox[{"If", "[", 
          RowBox[{
           RowBox[{
            RowBox[{"Head", "[", "tmp", "]"}], "===", "SeriesData"}], ",", 
           RowBox[{"tmp", "/.", 
            RowBox[{
             RowBox[{"tmp", "[", 
              RowBox[{"[", "3", "]"}], "]"}], "->", 
             RowBox[{"Collect", "[", 
              RowBox[{
               RowBox[{"tmp", "[", 
                RowBox[{"[", "3", "]"}], "]"}], ",", "k$", ",", "FaSi"}], 
              "]"}]}]}], ",", 
           RowBox[{"Collect", "[", 
            RowBox[{"tmp", ",", "k$", ",", "FaSi"}], "]"}]}], "]"}], "//.", 
         "fct$rls"}]}], ";", 
       RowBox[{"Print", "[", 
        RowBox[{"\"\<LineElement = \>\"", ",", 
         RowBox[{"Short", "[", 
          RowBox[{"LineElement", ",", 
           RowBox[{"8", "Dim"}]}], "]"}]}], "]"}], ";", 
       RowBox[{"sT", "=", 
        RowBox[{"TimeUsed", "[", "]"}]}], ";", 
       RowBox[{"gUU", "=", 
        RowBox[{
         RowBox[{"FixedPoint", "[", 
          RowBox[{"FaSi", ",", 
           RowBox[{"Inverse", "[", "gIN", "]"}]}], "]"}], "//.", 
         "fct$rls"}]}], ";", 
       RowBox[{"detg", "=", 
        RowBox[{
         RowBox[{"FixedPoint", "[", 
          RowBox[{"FaSi", ",", 
           RowBox[{"Det", "[", "gIN", "]"}]}], "]"}], "//.", "fct$rls"}]}], 
       ";", 
       RowBox[{"Print", "[", 
        RowBox[{"\"\<gUU = \>\"", ",", 
         RowBox[{"MF", "[", "gUU", "]"}]}], "]"}], ";", 
       RowBox[{"timePrint", "[", 
        RowBox[{"\"\<gUU\>\"", ",", "sT"}], "]"}], ";", "\n", "\t\t\t\t", 
       "\n", "\t\t\t\t", 
       RowBox[{"Which", "[", 
        RowBox[{
         RowBox[{"frameOpt", "===", "0"}], ",", 
         RowBox[{
          RowBox[{"Amat", "=", "idMat"}], ";", 
          RowBox[{"Bmat", "=", "idMat"}], ";", 
          RowBox[{"dxRul", "=", 
           RowBox[{"{", "}"}]}]}], ",", 
         RowBox[{
          RowBox[{"frameOpt", "===", "1"}], "&&", 
          RowBox[{"zeroQ", "[", 
           RowBox[{"eIN", "/.", 
            RowBox[{"{", 
             RowBox[{
              RowBox[{
               RowBox[{"d", "[", "k_", "]"}], "->", "0"}], ",", 
              RowBox[{
               RowBox[{"y_", "|", 
                RowBox[{"Bar", "[", "y_", "]"}]}], ":>", 
               RowBox[{"0", "/;", 
                RowBox[{"MemberQ", "[", 
                 RowBox[{"DifFormSymbols", ",", "y"}], "]"}]}]}]}], "}"}]}], 
           "]"}]}], ",", 
         RowBox[{
          RowBox[{"Bmat", "=", 
           RowBox[{"Array", "[", 
            RowBox[{
             RowBox[{
              RowBox[{"Gn$Cf0", "[", 
               RowBox[{
                RowBox[{"eIN", "[", 
                 RowBox[{"[", "#1", "]"}], "]"}], ",", 
                RowBox[{"d", "[", 
                 RowBox[{"xIN", "[", 
                  RowBox[{"[", "#2", "]"}], "]"}], "]"}]}], "]"}], "&"}], ",", 
             RowBox[{"{", 
              RowBox[{"Dim", ",", "Dim"}], "}"}]}], "]"}]}], ";", 
          RowBox[{"If", "[", 
           RowBox[{
            RowBox[{"!", 
             RowBox[{"zeroQ", "[", 
              RowBox[{"FaSi", "[", 
               RowBox[{"Det", "[", "Bmat", "]"}], "]"}], "]"}]}], ",", 
            RowBox[{
             RowBox[{"sT", "=", 
              RowBox[{"TimeUsed", "[", "]"}]}], ";", 
             RowBox[{"If", "[", 
              RowBox[{
               RowBox[{
                RowBox[{"ByteCount", "[", "eIN", "]"}], ">", 
                RowBox[{"1500", "*", "Dim"}]}], ",", 
               RowBox[{
               "stPrint", "[", "\"\<Computing d[coframe]...\>\"", "]"}]}], 
              "]"}], ";", 
             RowBox[{"Amat", "=", 
              RowBox[{"FaSi", "[", 
               RowBox[{"Inverse", "[", "Bmat", "]"}], "]"}]}], ";", 
             RowBox[{"dxRul", "=", 
              RowBox[{"MapThread", "[", 
               RowBox[{"Rule", ",", 
                RowBox[{"{", 
                 RowBox[{
                  RowBox[{"d", "[", "xIN", "]"}], ",", 
                  RowBox[{"Amat", ".", "eFrame"}]}], "}"}]}], "]"}]}], ";", 
             RowBox[{"tmp", "=", 
              RowBox[{"indepTerms", "[", 
               RowBox[{"Flatten", "[", 
                RowBox[{"Outer", "[", 
                 RowBox[{"Wedge", ",", 
                  RowBox[{"d", "[", "xIN", "]"}], ",", 
                  RowBox[{"d", "[", "xIN", "]"}]}], "]"}], "]"}], "]"}]}], 
             ";", 
             RowBox[{"tmp", "=", 
              RowBox[{"MapThread", "[", 
               RowBox[{"Rule", ",", 
                RowBox[{"{", 
                 RowBox[{"tmp", ",", 
                  RowBox[{"FacSimp", "[", 
                   RowBox[{"tmp", "/.", "dxRul"}], "]"}]}], "}"}]}], "]"}]}], 
             ";", 
             RowBox[{"de", "=", 
              RowBox[{"FacSimp", "[", 
               RowBox[{"d", "[", "eIN", "]"}], "]"}]}], ";", 
             RowBox[{"de", "=", 
              RowBox[{"FacSimp", "[", 
               RowBox[{"de", "/.", "tmp"}], "]"}]}], ";", 
             RowBox[{"timePrint", "[", 
              RowBox[{"\"\<d[coframe]\>\"", ",", "sT"}], "]"}], ";", 
             RowBox[{"tmp", "=", 
              RowBox[{
               RowBox[{"d", "[", "xIN", "]"}], "/.", "dxRul"}]}], ";", 
             RowBox[{"MapThread", "[", 
              RowBox[{"Set", ",", 
               RowBox[{"{", 
                RowBox[{
                 RowBox[{"d", "[", "xIN", "]"}], ",", "tmp"}], "}"}]}], 
              "]"}]}], ",", 
            RowBox[{
             RowBox[{"er$Wrn", "[", "1", "]"}], ";", 
             RowBox[{"Return", "[", "]"}]}]}], "]"}]}], ",", 
         RowBox[{"frameOpt", "===", "2"}], ",", 
         RowBox[{
          RowBox[{"de", "=", "deList"}], ";", 
          RowBox[{"dxRul", "=", "dxRuleList"}], ";", 
          RowBox[{"tmp", "=", 
           RowBox[{
            RowBox[{"d", "[", "xIN", "]"}], "/.", "dxRul"}]}], ";", 
          RowBox[{"MapThread", "[", 
           RowBox[{"Set", ",", 
            RowBox[{"{", 
             RowBox[{
              RowBox[{"d", "[", "xIN", "]"}], ",", "tmp"}], "}"}]}], "]"}], 
          ";", 
          RowBox[{"Amat", "=", 
           RowBox[{"Array", "[", 
            RowBox[{
             RowBox[{
              RowBox[{"Gn$Cf0", "[", 
               RowBox[{
                RowBox[{"tmp", "[", 
                 RowBox[{"[", "#1", "]"}], "]"}], ",", 
                RowBox[{"eIN", "[", 
                 RowBox[{"[", "#2", "]"}], "]"}]}], "]"}], "&"}], ",", 
             RowBox[{"{", 
              RowBox[{"Dim", ",", "Dim"}], "}"}]}], "]"}]}]}]}], "]"}], ";", 
       "\n", "\t\t", "\n", "\t\t", 
       RowBox[{"If", "[", 
        RowBox[{
         RowBox[{
          RowBox[{"frameOpt", "===", "2"}], "&&", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{
             RowBox[{"Length", "[", 
              RowBox[{"Union", "[", 
               RowBox[{
                RowBox[{
                 RowBox[{"FreeQ", "[", 
                  RowBox[{"#", ",", "SeriesData"}], "]"}], "&"}], "/@", 
                RowBox[{"{", 
                 RowBox[{"deList", ",", "dxRuleList"}], "}"}]}], "]"}], "]"}],
              ">", "1"}], "||", 
            RowBox[{
             RowBox[{"!", 
              RowBox[{"FreeQ", "[", 
               RowBox[{"gIN", ",", "SeriesData"}], "]"}]}], "&&", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"FreeQ", "[", 
                RowBox[{"deList", ",", "SeriesData"}], "]"}], "||", 
               RowBox[{"FreeQ", "[", 
                RowBox[{"dxRuleList", ",", "SeriesData"}], "]"}]}], ")"}]}]}],
            ")"}]}], ",", 
         RowBox[{
         "stPrint", "[", 
          "\"\<RGtensors will run faster if both deList and dxRuleList are \
expanded in series\>\"", "]"}]}], "]"}], ";", "\n", "\t\t", "\n", "\t\t", 
       RowBox[{"rtAbsdetg", "=", 
        RowBox[{"PowerExpand", "[", 
         RowBox[{
          RowBox[{"Factor", "[", 
           RowBox[{"detg", "^", "2"}], "]"}], "^", 
          RowBox[{"(", 
           RowBox[{"1", "/", "4"}], ")"}]}], "]"}]}], ";", 
       RowBox[{"SetAttributes", "[", 
        RowBox[{"HStar", ",", 
         RowBox[{"{", "Listable", "}"}]}], "]"}], ";", 
       RowBox[{
        RowBox[{"HStar", "[", "0", "]"}], "=", "0"}], ";", 
       RowBox[{"If", "[", 
        RowBox[{"NP$", ",", 
         RowBox[{"rtAbsdetg", "=", "I"}]}], "]"}], ";", 
       RowBox[{
        RowBox[{"HStar", "[", "x_SeriesData", "]"}], ":=", 
        RowBox[{"x", "/.", 
         RowBox[{
          RowBox[{"x", "[", 
           RowBox[{"[", "3", "]"}], "]"}], "->", 
          RowBox[{"HStar", "/@", 
           RowBox[{"x", "[", 
            RowBox[{"[", "3", "]"}], "]"}]}]}]}]}], ";", 
       RowBox[{
        RowBox[{"HStar", "[", "x_Plus", "]"}], ":=", 
        RowBox[{"FacSimp", "[", 
         RowBox[{"HStar", "/@", "x"}], "]"}]}], ";", 
       RowBox[{
        RowBox[{"HStar", "[", 
         RowBox[{"x_", "*", "y_"}], "]"}], ":=", 
        RowBox[{
         RowBox[{"x", "*", 
          RowBox[{"HStar", "[", "y", "]"}]}], "/;", 
         RowBox[{
          RowBox[{"FormDegree", "[", "x", "]"}], "===", "0"}]}]}], ";", 
       RowBox[{
        RowBox[{"HStar", "[", "x_", "]"}], ":=", 
        RowBox[{
         RowBox[{"x", "*", "rtAbsdetg", "*", 
          RowBox[{"Wedge", "@@", "eFrame"}]}], "/;", 
         RowBox[{
          RowBox[{"FormDegree", "[", "x", "]"}], "===", "0"}]}]}], ";", 
       RowBox[{
        RowBox[{"HStar", "[", "x_Wedge", "]"}], ":=", 
        RowBox[{
         RowBox[{"rtAbsdetg", "/", "detg"}], "/;", 
         RowBox[{
          RowBox[{"Length", "[", "x", "]"}], "===", "Dim"}]}]}], ";", 
       RowBox[{
        RowBox[{"HStar", "[", 
         RowBox[{"x_Wedge", "|", "x_e"}], "]"}], ":=", 
        RowBox[{
         RowBox[{"HStar", "[", "x", "]"}], "=", 
         RowBox[{"rtAbsdetg", "*", 
          RowBox[{"FacSimp", "[", 
           RowBox[{"inn", "[", 
            RowBox[{"x", ",", 
             RowBox[{"Wedge", "@@", "eFrame"}]}], "]"}], "]"}]}]}]}], ";", 
       RowBox[{
        RowBox[{"eta", "[", "]"}], ":=", 
        RowBox[{
         RowBox[{"eta", "[", "]"}], "=", 
         RowBox[{"rtAbsdetg", "*", 
          RowBox[{"Array", "[", 
           RowBox[{"epsilon", ",", 
            RowBox[{"Table", "[", 
             RowBox[{"Dim", ",", 
              RowBox[{"{", "Dim", "}"}]}], "]"}]}], "]"}]}]}]}], ";", 
       RowBox[{
        RowBox[{"eta", "[", "a__", "]"}], ":=", 
        RowBox[{
         RowBox[{"eta", "[", "a", "]"}], "=", 
         RowBox[{"Raise", "[", 
          RowBox[{
           RowBox[{"eta", "[", "]"}], ",", "a"}], "]"}]}]}], ";", 
       RowBox[{"sT", "=", 
        RowBox[{"TimeUsed", "[", "]"}]}], ";", "\n", "\t\t", "\n", "\t\t", 
       RowBox[{"If", "[", 
        RowBox[{
         RowBox[{"frameOpt", ">", "0"}], ",", 
         RowBox[{
          RowBox[{
           RowBox[{"d", "[", 
            RowBox[{"e", "[", "a_", "]"}], "]"}], ":=", 
           RowBox[{"de", "[", 
            RowBox[{"[", "a", "]"}], "]"}]}], ";", 
          RowBox[{
           RowBox[{"StrCon", "[", 
            RowBox[{"c_", ",", "a_", ",", "a_"}], "]"}], "=", "0"}], ";", 
          RowBox[{
           RowBox[{"StrCon", "[", 
            RowBox[{"c_", ",", "a_", ",", "b_"}], "]"}], ":=", 
           RowBox[{
            RowBox[{"-", 
             RowBox[{"StrCon", "[", 
              RowBox[{"c", ",", "b", ",", "a"}], "]"}]}], "/;", 
            RowBox[{"a", ">", "b"}]}]}], ";", 
          RowBox[{
           RowBox[{"StrCon", "[", 
            RowBox[{"c_", ",", "a_", ",", "b_"}], "]"}], ":=", 
           RowBox[{
            RowBox[{"StrCon", "[", 
             RowBox[{"c", ",", "a", ",", "b"}], "]"}], "=", 
            RowBox[{"-", 
             RowBox[{"Gn$Cf0", "[", 
              RowBox[{
               RowBox[{"de", "[", 
                RowBox[{"[", "c", "]"}], "]"}], ",", 
               RowBox[{
                RowBox[{"e", "[", "a", "]"}], "\[Wedge]", 
                RowBox[{"e", "[", "b", "]"}]}]}], "]"}]}]}]}], ";", 
          RowBox[{"\[Gamma]Udd", "=", 
           RowBox[{"Array", "[", 
            RowBox[{"StrCon", ",", 
             RowBox[{"{", 
              RowBox[{"Dim", ",", "Dim", ",", "Dim"}], "}"}]}], "]"}]}], ";", 
          RowBox[{"\[Gamma]ddd", "=", 
           RowBox[{"gdd", ".", "\[Gamma]Udd"}]}], ";", 
          RowBox[{"If", "[", 
           RowBox[{"NP$", ",", 
            RowBox[{
             RowBox[{
              RowBox[{"d$f$", "[", "0", "]"}], "=", 
              RowBox[{
               RowBox[{
                RowBox[{"de", "[", 
                 RowBox[{"[", "3", "]"}], "]"}], "\[Wedge]", 
                RowBox[{"e", "[", "1", "]"}]}], "-", 
               RowBox[{
                RowBox[{"e", "[", "3", "]"}], "\[Wedge]", 
                RowBox[{"de", "[", 
                 RowBox[{"[", "1", "]"}], "]"}]}]}]}], ";", 
             RowBox[{
              RowBox[{"d$f$", "[", "2", "]"}], "=", 
              RowBox[{
               RowBox[{
                RowBox[{"de", "[", 
                 RowBox[{"[", "2", "]"}], "]"}], "\[Wedge]", 
                RowBox[{"e", "[", "4", "]"}]}], "-", 
               RowBox[{
                RowBox[{"e", "[", "2", "]"}], "\[Wedge]", 
                RowBox[{"de", "[", 
                 RowBox[{"[", "4", "]"}], "]"}]}]}]}], ";", 
             RowBox[{
              RowBox[{"d$f$", "[", "1", "]"}], "=", 
              RowBox[{"FacSimp", "[", 
               RowBox[{
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{
                   RowBox[{"de", "[", 
                    RowBox[{"[", "3", "]"}], "]"}], "\[Wedge]", 
                   RowBox[{"e", "[", "4", "]"}]}], "-", 
                  RowBox[{
                   RowBox[{"e", "[", "3", "]"}], "\[Wedge]", 
                   RowBox[{"de", "[", 
                    RowBox[{"[", "4", "]"}], "]"}]}], "+", 
                  RowBox[{
                   RowBox[{"de", "[", 
                    RowBox[{"[", "2", "]"}], "]"}], "\[Wedge]", 
                   RowBox[{"e", "[", "1", "]"}]}], "-", 
                  RowBox[{
                   RowBox[{"e", "[", "2", "]"}], "\[Wedge]", 
                   RowBox[{"de", "[", 
                    RowBox[{"[", "1", "]"}], "]"}]}]}], ")"}], "/", "2"}], 
               "]"}]}], ";"}]}], "]"}]}], ",", 
         RowBox[{
          RowBox[{"\[Gamma]Udd", "=", 
           RowBox[{"zeroTensor", "[", "3", "]"}]}], ";", 
          RowBox[{"\[Gamma]ddd", "=", "\[Gamma]Udd"}]}]}], "]"}], ";", "\n", 
       "\t", "\n", "\t\t", 
       RowBox[{"(*", 
        RowBox[{"*", " ", "Tests"}], " ", "**)"}], 
       RowBox[{"If", "[", 
        RowBox[{
         RowBox[{"frameOpt", ">", "0"}], ",", 
         RowBox[{
          RowBox[{"tmp", "=", 
           RowBox[{
            RowBox[{"(", 
             RowBox[{
              RowBox[{"d", "[", 
               RowBox[{"Union", "[", 
                RowBox[{"Flatten", "[", "gdd", "]"}], "]"}], "]"}], "/.", 
              "dxRul"}], ")"}], "/.", 
            RowBox[{
             RowBox[{"e", "[", "_", "]"}], "->", "0"}]}]}], ";", 
          RowBox[{"If", "[", 
           RowBox[{
            RowBox[{"!", 
             RowBox[{"zeroQ", "[", "tmp", "]"}]}], ",", 
            RowBox[{
             RowBox[{
             "stPrint", "[", 
              "\"\<Warning: d[] on some symbols not defined!\>\"", "]"}], ";", 
             RowBox[{"Print", "[", 
              RowBox[{"indepTerms", "[", 
               RowBox[{"FacSimp", "[", "tmp", "]"}], "]"}], "]"}]}]}], "]"}], 
          ";", 
          RowBox[{"If", "[", 
           RowBox[{
            RowBox[{"frameOpt", "===", "2"}], ",", 
            RowBox[{"If", "[", 
             RowBox[{
              RowBox[{
               RowBox[{
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{"ByteCount", "[", "deList", "]"}], "+", 
                  RowBox[{"ByteCount", "[", "dxRuleList", "]"}]}], ")"}], "/",
                 "Dim"}], "<", "3000"}], ",", 
              RowBox[{
               RowBox[{"tmp", "=", 
                RowBox[{"FacSimp", "[", 
                 RowBox[{"FacSimp", "[", 
                  RowBox[{"d", "[", "deList", "]"}], "]"}], "]"}]}], ";", 
               RowBox[{"If", "[", 
                RowBox[{
                 RowBox[{"zeroQ", "[", "tmp", "]"}], ",", 
                 RowBox[{
                 "Print", "[", "\"\<deList closure verified\>\"", "]"}], ",", 
                 RowBox[{
                  RowBox[{
                  "stPrint", "[", 
                   "\"\<Warning: deList not closed! d[deList]=\>\"", "]"}], 
                  ";", 
                  RowBox[{"Print", "[", "tmp", "]"}], ";", 
                  RowBox[{"If", "[", 
                   RowBox[{
                    RowBox[{"!", 
                    RowBox[{"zeroQ", "[", 
                    RowBox[{"tmp", "/.", 
                    RowBox[{
                    RowBox[{"d", "[", "_", "]"}], " ", "->", " ", "0"}]}], 
                    "]"}]}], ",", 
                    RowBox[{"Return", "[", "]"}]}], "]"}]}]}], "]"}]}], ",", 
              RowBox[{
              "stPrint", "[", "\"\<Warning: deList closure not tested\>\"", 
               "]"}]}], "]"}]}], "]"}]}]}], "]"}], ";", "\n", "\t\t", "\n", 
       "\t\t", 
       RowBox[{
        RowBox[{"p$D", "[", 
         RowBox[{"x_", ",", "y_"}], "]"}], ":=", 
        RowBox[{
         RowBox[{"p$D", "[", 
          RowBox[{"x", ",", "y"}], "]"}], "=", 
         RowBox[{"If", "[", 
          RowBox[{
           RowBox[{"Amat", "===", "idMat"}], ",", 
           RowBox[{"D", "[", 
            RowBox[{"x", ",", 
             RowBox[{"coordList", "[", 
              RowBox[{"[", "y", "]"}], "]"}]}], "]"}], ",", 
           RowBox[{"Sum", "[", 
            RowBox[{
             RowBox[{
              RowBox[{"Amat", "[", 
               RowBox[{"[", 
                RowBox[{"k$", ",", "y"}], "]"}], "]"}], "*", 
              RowBox[{"D", "[", 
               RowBox[{"x", ",", 
                RowBox[{"coordList", "[", 
                 RowBox[{"[", "k$", "]"}], "]"}]}], "]"}]}], ",", 
             RowBox[{"{", 
              RowBox[{"k$", ",", "Dim"}], "}"}]}], "]"}]}], "]"}]}]}], ";", 
       "\n", "\t\t", "\n", "\t\t", 
       RowBox[{
        RowBox[{"gddd", "[", 
         RowBox[{"a_", ",", "b_", ",", "c_"}], "]"}], ":=", 
        RowBox[{
         RowBox[{"gddd", "[", 
          RowBox[{"b", ",", "a", ",", "c"}], "]"}], "/;", 
         RowBox[{"a", ">", "b"}]}]}], ";", 
       RowBox[{
        RowBox[{"gddd", "[", 
         RowBox[{"a_", ",", "b_", ",", "c_"}], "]"}], ":=", 
        RowBox[{
         RowBox[{"gddd", "[", 
          RowBox[{"a", ",", "b", ",", "c"}], "]"}], "=", 
         RowBox[{"p$D", "[", 
          RowBox[{
           RowBox[{"gdd", "[", 
            RowBox[{"[", 
             RowBox[{"a", ",", "b"}], "]"}], "]"}], ",", "c"}], "]"}]}]}], 
       ";", 
       RowBox[{"k$", "=", 
        RowBox[{"Array", "[", 
         RowBox[{"gddd", ",", 
          RowBox[{"{", 
           RowBox[{"Dim", ",", "Dim", ",", "Dim"}], "}"}]}], "]"}]}], ";", 
       " ", 
       RowBox[{"Clear", "[", "gddd", "]"}], ";", 
       RowBox[{
        RowBox[{"gddd", "[", 
         RowBox[{"c_", ",", "a_", ",", "b_"}], "]"}], ":=", 
        RowBox[{
         RowBox[{"gddd", "[", 
          RowBox[{"c", ",", "b", ",", "a"}], "]"}], "/;", 
         RowBox[{"a", ">", "b"}]}]}], ";", 
       RowBox[{
        RowBox[{"gddd", "[", 
         RowBox[{"c_", ",", "a_", ",", "b_"}], "]"}], ":=", 
        RowBox[{
         RowBox[{"gddd", "[", 
          RowBox[{"c", ",", "a", ",", "b"}], "]"}], "=", 
         RowBox[{"FaSi", "[", 
          RowBox[{
           RowBox[{"(", 
            RowBox[{
             RowBox[{"k$", "[", 
              RowBox[{"[", 
               RowBox[{"a", ",", "c", ",", "b"}], "]"}], "]"}], "+", 
             RowBox[{"k$", "[", 
              RowBox[{"[", 
               RowBox[{"b", ",", "c", ",", "a"}], "]"}], "]"}], "-", 
             RowBox[{"k$", "[", 
              RowBox[{"[", 
               RowBox[{"a", ",", "b", ",", "c"}], "]"}], "]"}]}], ")"}], "/", 
           "2"}], "]"}]}]}], ";", 
       RowBox[{"If", "[", 
        RowBox[{
         RowBox[{"frameOpt", "===", "0"}], ",", 
         RowBox[{
          RowBox[{"Gamddd", "=", 
           RowBox[{"Array", "[", 
            RowBox[{"gddd", ",", 
             RowBox[{"{", 
              RowBox[{"Dim", ",", "Dim", ",", "Dim"}], "}"}]}], "]"}]}], ";", 
          RowBox[{"Clear", "[", "tmp", "]"}], ";", 
          RowBox[{"k$", "=", 
           RowBox[{"gUU", ".", "Gamddd"}]}], ";", 
          RowBox[{
           RowBox[{"tmp", "[", 
            RowBox[{"c_", ",", "a_", ",", "b_"}], "]"}], ":=", 
           RowBox[{
            RowBox[{"tmp", "[", 
             RowBox[{"c", ",", "b", ",", "a"}], "]"}], "/;", 
            RowBox[{"a", ">", "b"}]}]}], ";", 
          RowBox[{
           RowBox[{"tmp", "[", 
            RowBox[{"c_", ",", "a_", ",", "b_"}], "]"}], ":=", 
           RowBox[{
            RowBox[{"tmp", "[", 
             RowBox[{"c", ",", "a", ",", "b"}], "]"}], "=", 
            RowBox[{"FaSi", "[", 
             RowBox[{"k$", "[", 
              RowBox[{"[", 
               RowBox[{"c", ",", "a", ",", "b"}], "]"}], "]"}], "]"}]}]}], 
          ";", 
          RowBox[{"GUdd", "=", 
           RowBox[{"Array", "[", 
            RowBox[{"tmp", ",", 
             RowBox[{"{", 
              RowBox[{"Dim", ",", "Dim", ",", "Dim"}], "}"}]}], "]"}]}]}], 
         ",", 
         RowBox[{
          RowBox[{"Gamddd", "=", 
           RowBox[{"FaSi", "[", 
            RowBox[{
             RowBox[{"Array", "[", 
              RowBox[{"gddd", ",", 
               RowBox[{"{", 
                RowBox[{"Dim", ",", "Dim", ",", "Dim"}], "}"}]}], "]"}], "+", 
             RowBox[{
              RowBox[{"(", 
               RowBox[{"\[Gamma]ddd", "+", 
                RowBox[{"Transpose", "[", "\[Gamma]ddd", "]"}], "-", 
                RowBox[{"Transpose", "[", 
                 RowBox[{"\[Gamma]ddd", ",", 
                  RowBox[{"{", 
                   RowBox[{"3", ",", "2", ",", "1"}], "}"}]}], "]"}]}], ")"}],
               "/", "2"}]}], "]"}]}], ";", 
          RowBox[{"GUdd", "=", 
           RowBox[{"If", "[", 
            RowBox[{
             RowBox[{
              RowBox[{
               RowBox[{"Union", "[", 
                RowBox[{"NumericQ", "/@", 
                 RowBox[{"Flatten", "[", "gUU", "]"}]}], "]"}], "===", 
               RowBox[{"{", "True", "}"}]}], "&&", 
              RowBox[{
               RowBox[{"nonZeroN", "[", "gUU", "]"}], "===", "Dim"}]}], ",", 
             RowBox[{"gUU", ".", "Gamddd"}], ",", 
             RowBox[{"FaSi", "[", 
              RowBox[{"gUU", ".", "Gamddd"}], "]"}]}], "]"}]}]}]}], "]"}], 
       ";", " ", 
       RowBox[{"timePrint", "[", 
        RowBox[{"\"\<Gamma\>\"", ",", "sT"}], "]"}], ";", 
       RowBox[{"If", "[", 
        RowBox[{
         RowBox[{"frameOpt", ">", "0"}], ",", 
         RowBox[{"\[Omega]Ud", "=", 
          RowBox[{"Array", "[", 
           RowBox[{
            RowBox[{
             RowBox[{"Sum", "[", 
              RowBox[{
               RowBox[{
                RowBox[{"GUdd", "[", 
                 RowBox[{"[", 
                  RowBox[{"#1", ",", "k$", ",", "#2"}], "]"}], "]"}], "*", 
                RowBox[{"e", "[", "k$", "]"}]}], ",", 
               RowBox[{"{", 
                RowBox[{"k$", ",", "Dim"}], "}"}]}], "]"}], "&"}], ",", 
            RowBox[{"{", 
             RowBox[{"Dim", ",", "Dim"}], "}"}]}], "]"}]}]}], "]"}], ";", 
       RowBox[{"If", "[", 
        RowBox[{"NP$", ",", "NPdefs1"}], "]"}], ";", "\n", "\t\t", "\n", "\t", 
       RowBox[{"sT", "=", 
        RowBox[{"TimeUsed", "[", "]"}]}], ";", 
       RowBox[{"RiemSym", "[", "rmn", "]"}], ";", 
       RowBox[{
        RowBox[{"rmn", "[", 
         RowBox[{"a_", ",", "b_", ",", "c_", ",", "d$_"}], "]"}], ":=", 
        RowBox[{
         RowBox[{"rmn", "[", 
          RowBox[{"a", ",", "b", ",", "c", ",", "d$"}], "]"}], "=", 
         RowBox[{"FaSi", "[", 
          RowBox[{
           RowBox[{"p$D", "[", 
            RowBox[{
             RowBox[{"Gamddd", "[", 
              RowBox[{"[", 
               RowBox[{"a", ",", "d$", ",", "b"}], "]"}], "]"}], ",", "c"}], 
            "]"}], "-", 
           RowBox[{"p$D", "[", 
            RowBox[{
             RowBox[{"Gamddd", "[", 
              RowBox[{"[", 
               RowBox[{"a", ",", "c", ",", "b"}], "]"}], "]"}], ",", "d$"}], 
            "]"}], "+", 
           RowBox[{"Sum", "[", 
            RowBox[{
             RowBox[{
              RowBox[{
               RowBox[{"GUdd", "[", 
                RowBox[{"[", 
                 RowBox[{"k$", ",", "c", ",", "b"}], "]"}], "]"}], "*", 
               RowBox[{"Gamddd", "[", 
                RowBox[{"[", 
                 RowBox[{"k$", ",", "d$", ",", "a"}], "]"}], "]"}]}], "-", 
              RowBox[{
               RowBox[{"GUdd", "[", 
                RowBox[{"[", 
                 RowBox[{"k$", ",", "d$", ",", "b"}], "]"}], "]"}], "*", 
               RowBox[{"Gamddd", "[", 
                RowBox[{"[", 
                 RowBox[{"k$", ",", "c", ",", "a"}], "]"}], "]"}]}], "-", 
              RowBox[{
               RowBox[{"Gamddd", "[", 
                RowBox[{"[", 
                 RowBox[{"a", ",", "k$", ",", "b"}], "]"}], "]"}], "*", 
               RowBox[{"\[Gamma]Udd", "[", 
                RowBox[{"[", 
                 RowBox[{"k$", ",", "c", ",", "d$"}], "]"}], "]"}]}]}], ",", 
             RowBox[{"{", 
              RowBox[{"k$", ",", "Dim"}], "}"}]}], "]"}]}], "]"}]}]}], ";", 
       RowBox[{"Rdddd", "=", 
        RowBox[{"Array", "[", 
         RowBox[{"rmn", ",", 
          RowBox[{"{", 
           RowBox[{"Dim", ",", "Dim", ",", "Dim", ",", "Dim"}], "}"}]}], 
         "]"}]}], ";", 
       RowBox[{"timePrint", "[", 
        RowBox[{"\"\<Riemann(dddd)\>\"", ",", "sT"}], "]"}], ";", 
       RowBox[{"sT", "=", 
        RowBox[{"TimeUsed", "[", "]"}]}], ";", 
       RowBox[{"If", "[", 
        RowBox[{
         RowBox[{"zeroQ", "[", "Rdddd", "]"}], ",", 
         RowBox[{
          RowBox[{"stPrint", "[", 
           RowBox[{
            RowBox[{"testSER", "[", 
             RowBox[{"Rdddd", ",", "\"\<Flat Space\>\"", ",", "\"\<!\>\""}], 
             "]"}], ",", "1"}], "]"}], ";", 
          RowBox[{"Return", "[", "]"}]}]}], "]"}], ";", 
       RowBox[{"Rg", "=", 
        RowBox[{"gUU", " ", ".", " ", "Rdddd"}]}], ";", 
       RowBox[{"If", "[", 
        RowBox[{"Ropt", ",", 
         RowBox[{
          RowBox[{"Clear", "[", "rmn", "]"}], ";", 
          RowBox[{
           RowBox[{"rmn", "[", 
            RowBox[{"a_", ",", "b_", ",", "c_", ",", "c_"}], "]"}], "=", 
           "0"}], ";", 
          RowBox[{
           RowBox[{"rmn", "[", 
            RowBox[{"a_", ",", "b_", ",", "c_", ",", "d$_"}], "]"}], ":=", 
           RowBox[{
            RowBox[{"-", 
             RowBox[{"rmn", "[", 
              RowBox[{"a", ",", "b", ",", "d$", ",", "c"}], "]"}]}], "/;", 
            RowBox[{"c", ">", "d$"}]}]}], ";", 
          RowBox[{
           RowBox[{"rmn", "[", 
            RowBox[{"a_", ",", "b_", ",", "c_", ",", "d$_"}], "]"}], ":=", 
           RowBox[{
            RowBox[{"rmn", "[", 
             RowBox[{"a", ",", "b", ",", "c", ",", "d$"}], "]"}], "=", 
            RowBox[{"FaSi", "[", 
             RowBox[{"Rg", "[", 
              RowBox[{"[", 
               RowBox[{"a", ",", "b", ",", "c", ",", "d$"}], "]"}], "]"}], 
             "]"}]}]}], ";", 
          RowBox[{"RUddd", "=", 
           RowBox[{"Array", "[", 
            RowBox[{"rmn", ",", 
             RowBox[{"{", 
              RowBox[{"Dim", ",", "Dim", ",", "Dim", ",", "Dim"}], "}"}]}], 
            "]"}]}], ";", 
          RowBox[{"timePrint", "[", 
           RowBox[{"\"\<Riemann(Uddd)\>\"", ",", "sT"}], "]"}], ";", "  ", 
          RowBox[{"Rg", "=", "RUddd"}]}], ",", 
         RowBox[{"stPrint", "[", "\"\<RUddd not computed\>\"", "]"}]}], "]"}],
        ";", "\n", "\t\t\t\t", "\n", "\t\t", 
       RowBox[{"sT", "=", 
        RowBox[{"TimeUsed", "[", "]"}]}], ";", 
       RowBox[{"Rg", "=", 
        RowBox[{"Plus", "@@", 
         RowBox[{"Transpose", "[", 
          RowBox[{"Rg", ",", 
           RowBox[{"{", 
            RowBox[{"1", ",", "2", ",", "1", ",", "3"}], "}"}]}], "]"}]}]}], 
       ";", 
       RowBox[{"Clear", "[", "tmp", "]"}], ";", 
       RowBox[{
        RowBox[{"tmp", "[", 
         RowBox[{"a_", ",", "b_"}], "]"}], ":=", 
        RowBox[{
         RowBox[{"tmp", "[", 
          RowBox[{"b", ",", "a"}], "]"}], "/;", 
         RowBox[{"a", ">", "b"}]}]}], ";", 
       RowBox[{
        RowBox[{"tmp", "[", 
         RowBox[{"a_", ",", "b_"}], "]"}], ":=", 
        RowBox[{
         RowBox[{"tmp", "[", 
          RowBox[{"a", ",", "b"}], "]"}], "=", 
         RowBox[{"FaSi", "[", 
          RowBox[{"Rg", "[", 
           RowBox[{"[", 
            RowBox[{"a", ",", "b"}], "]"}], "]"}], "]"}]}]}], ";", 
       RowBox[{"Rdd", "=", 
        RowBox[{"Array", "[", 
         RowBox[{"tmp", ",", 
          RowBox[{"{", 
           RowBox[{"Dim", ",", "Dim"}], "}"}]}], "]"}]}], ";", 
       RowBox[{"RUd", "=", 
        RowBox[{"gUU", " ", ".", " ", "Rdd"}]}], ";", 
       RowBox[{"R", "=", 
        RowBox[{"FaSi", "[", 
         RowBox[{"Plus", "@@", 
          RowBox[{"Transpose", "[", 
           RowBox[{"RUd", ",", 
            RowBox[{"{", 
             RowBox[{"1", ",", "1"}], "}"}]}], "]"}]}], "]"}]}], ";", 
       RowBox[{"timePrint", "[", 
        RowBox[{"\"\<Ricci\>\"", ",", "sT"}], "]"}], ";", 
       RowBox[{"sT", "=", 
        RowBox[{"TimeUsed", "[", "]"}]}], ";", "\n", "\t\t\t\t", "\n", "\t\t", 
       RowBox[{"If", "[", 
        RowBox[{
         RowBox[{"Wopt", "||", 
          RowBox[{"Dim", "<", "4"}]}], ",", 
         RowBox[{
          RowBox[{"If", "[", 
           RowBox[{
            RowBox[{"Dim", ">", "3"}], ",", 
            RowBox[{"If", "[", 
             RowBox[{
              RowBox[{"zeroQ", "[", "Rdd", "]"}], ",", 
              RowBox[{"Wdddd", "=", "Rdddd"}], ",", 
              RowBox[{
               RowBox[{"gg", "=", 
                RowBox[{"Transpose", "[", 
                 RowBox[{
                  RowBox[{"Outer", "[", 
                   RowBox[{"Times", ",", "gdd", ",", "gdd"}], "]"}], ",", 
                  RowBox[{"{", 
                   RowBox[{"1", ",", "3", ",", "2", ",", "4"}], "}"}]}], 
                 "]"}]}], ";", 
               RowBox[{"gg", "=", 
                RowBox[{"gg", "-", 
                 RowBox[{"Transpose", "[", "gg", "]"}]}]}], ";", 
               RowBox[{"Rg", "=", 
                RowBox[{"Transpose", "[", 
                 RowBox[{
                  RowBox[{"Outer", "[", 
                   RowBox[{"Times", ",", "Rdd", ",", "gdd"}], "]"}], ",", 
                  RowBox[{"{", 
                   RowBox[{"1", ",", "3", ",", "2", ",", "4"}], "}"}]}], 
                 "]"}]}], ";", 
               RowBox[{"Rg", "=", 
                RowBox[{"Rg", "-", 
                 RowBox[{"Transpose", "[", "Rg", "]"}]}]}], ";", 
               RowBox[{"Rg", "=", 
                RowBox[{"Rg", "-", 
                 RowBox[{"Transpose", "[", 
                  RowBox[{"Rg", ",", 
                   RowBox[{"{", 
                    RowBox[{"1", ",", "2", ",", "4", ",", "3"}], "}"}]}], 
                  "]"}]}]}], ";", 
               RowBox[{"Clear", "[", "rmn", "]"}], ";", 
               RowBox[{"RiemSym", "[", "rmn", "]"}], ";", 
               RowBox[{
                RowBox[{"rmn", "[", 
                 RowBox[{"a_", ",", "b_", ",", "c_", ",", "d$_"}], "]"}], ":=", 
                RowBox[{
                 RowBox[{"rmn", "[", 
                  RowBox[{"a", ",", "b", ",", "c", ",", "d$"}], "]"}], "=", 
                 RowBox[{"FaSi", "[", 
                  RowBox[{
                   RowBox[{"Rdddd", "[", 
                    RowBox[{"[", 
                    RowBox[{"a", ",", "b", ",", "c", ",", "d$"}], "]"}], 
                    "]"}], "-", 
                   RowBox[{
                    RowBox[{"Rg", "[", 
                    RowBox[{"[", 
                    RowBox[{"a", ",", "b", ",", "c", ",", "d$"}], "]"}], 
                    "]"}], "/", 
                    RowBox[{"(", 
                    RowBox[{"Dim", "-", "2"}], ")"}]}], "+", 
                   RowBox[{"R", "*", 
                    RowBox[{
                    RowBox[{"gg", "[", 
                    RowBox[{"[", 
                    RowBox[{"a", ",", "b", ",", "c", ",", "d$"}], "]"}], 
                    "]"}], "/", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"(", 
                    RowBox[{"Dim", "-", "1"}], ")"}], "*", 
                    RowBox[{"(", 
                    RowBox[{"Dim", "-", "2"}], ")"}]}], ")"}]}]}]}], 
                  "]"}]}]}], ";", 
               RowBox[{"Wdddd", "=", 
                RowBox[{"Array", "[", 
                 RowBox[{"rmn", ",", 
                  RowBox[{"{", 
                   RowBox[{"Dim", ",", "Dim", ",", "Dim", ",", "Dim"}], 
                   "}"}]}], "]"}]}]}]}], "]"}], ",", 
            RowBox[{"Wdddd", "=", 
             RowBox[{"zeroTensor", "[", "4", "]"}]}]}], "]"}], ";", 
          RowBox[{"timePrint", "[", 
           RowBox[{"\"\<Weyl\>\"", ",", "sT"}], "]"}], ";", 
          RowBox[{"If", "[", 
           RowBox[{
            RowBox[{"zeroQ", "[", "Wdddd", "]"}], ",", 
            RowBox[{
             RowBox[{"Cflat", "=", "True"}], ";", 
             RowBox[{"If", "[", 
              RowBox[{
               RowBox[{"Dim", "=!=", "3"}], ",", 
               RowBox[{"stPrint", "[", 
                RowBox[{
                 RowBox[{"testSER", "[", 
                  RowBox[{"Wdddd", ",", "\"\<Conformally Flat\>\""}], "]"}], 
                 ",", "1"}], "]"}], ",", 
               RowBox[{
                RowBox[{"tmp", "=", 
                 RowBox[{"CF3d", "[", "Wopt", "]"}]}], ";", 
                RowBox[{"If", "[", 
                 RowBox[{
                  RowBox[{"zeroQ", "[", "tmp", "]"}], ",", 
                  RowBox[{"stPrint", "[", 
                   RowBox[{
                    RowBox[{"testSER", "[", 
                    RowBox[{"tmp", ",", "\"\<Conformally Flat\>\""}], "]"}], 
                    ",", "1"}], "]"}]}], "]"}]}]}], "]"}]}]}], "]"}]}], ",", 
         RowBox[{"stPrint", "[", "\"\<Weyl tensor not computed\>\"", "]"}]}], 
        "]"}], ";", 
       RowBox[{"If", "[", 
        RowBox[{"NP$", ",", "NPdefs2"}], "]"}], ";", "\n", "\t\t\t", "\n", 
       "\t\t\t\t\t", 
       RowBox[{"sT", "=", 
        RowBox[{"TimeUsed", "[", "]"}]}], ";", 
       RowBox[{"EUd", "=", 
        RowBox[{"FaSi", "[", 
         RowBox[{"RUd", "-", 
          RowBox[{
           RowBox[{"1", "/", "2"}], "*", "R", "*", "idMat"}]}], "]"}]}], ";", 
       RowBox[{"If", "[", 
        RowBox[{
         RowBox[{"zeroQ", "[", "Rdd", "]"}], ",", 
         RowBox[{"stPrint", "[", 
          RowBox[{
           RowBox[{"testSER", "[", 
            RowBox[{"Rdd", ",", "\"\<Ricci Flat\>\""}], "]"}], ",", "1"}], 
          "]"}], ",", 
         RowBox[{
          RowBox[{"timePrint", "[", 
           RowBox[{"\"\<Einstein\>\"", ",", "sT"}], "]"}], ";", 
          RowBox[{"If", "[", 
           RowBox[{
            RowBox[{"zeroQ", "[", 
             RowBox[{"EUd", "+", 
              RowBox[{
               RowBox[{"(", 
                RowBox[{
                 RowBox[{"1", "/", "2"}], "-", 
                 RowBox[{"1", "/", "Dim"}]}], ")"}], "*", "R", "*", 
               "idMat"}]}], "]"}], ",", 
            RowBox[{
             RowBox[{"stPrint", "[", 
              RowBox[{
               RowBox[{"testSER", "[", 
                RowBox[{
                 RowBox[{"Rdd", "-", 
                  RowBox[{
                   RowBox[{"1", "/", "Dim"}], "*", "R", "*", "gdd"}]}], ",", 
                 "\"\<Einstein Space\>\""}], "]"}], ",", "1"}], "]"}], ";", 
             RowBox[{"EinSp", "=", "True"}]}]}], "]"}]}]}], "]"}], ";", 
       RowBox[{"If", "[", 
        RowBox[{
         RowBox[{
          RowBox[{
           RowBox[{"Dim", ">", "2"}], "&&", "Cflat", "&&", "EinSp"}], "||", 
          RowBox[{
           RowBox[{"Dim", "===", "2"}], "&&", 
           RowBox[{"zeroQ", "[", 
            RowBox[{"FaSi", "[", 
             RowBox[{"covD", "[", "R", "]"}], "]"}], "]"}]}]}], ",", 
         RowBox[{"stPrint", "[", 
          RowBox[{
           RowBox[{"testSER", "[", 
            RowBox[{
             RowBox[{"Rdd", "-", 
              RowBox[{
               RowBox[{"1", "/", "Dim"}], "*", "R", "*", "gdd"}]}], ",", 
             "\"\<Space of Constant Curvature\>\"", ",", "\"\<!\>\""}], "]"}],
            ",", "1"}], "]"}]}], "]"}], ";", 
       "\"\<All tasks completed in \>\""}]}], "]"}], "//", "Timing"}], "//", 
   RowBox[{
    RowBox[{"Apply", "[", 
     RowBox[{
      RowBox[{
       RowBox[{"#2", "<>", 
        RowBox[{"ToString", "[", "#1", "]"}]}], "&"}], ",", 
      RowBox[{
       RowBox[{"If", "[", 
        RowBox[{
         RowBox[{
          RowBox[{
           RowBox[{"#", "[", 
            RowBox[{"[", "2", "]"}], "]"}], "===", 
           RowBox[{"Return", "[", "]"}]}], "||", 
          RowBox[{
           RowBox[{"#", "[", 
            RowBox[{"[", "2", "]"}], "]"}], "===", "Null"}]}], ",", 
         RowBox[{"#", "/.", 
          RowBox[{
           RowBox[{"#", "[", 
            RowBox[{"[", "2", "]"}], "]"}], "->", 
           "\"\<Aborted after \>\""}]}], ",", "#"}], "]"}], "/.", 
       RowBox[{"Second", " ", "\[Rule]", " ", "\"\<seconds\>\""}]}]}], "]"}], 
    "&"}]}]}]], "Input",
 CellLabel->"In[24]:=",ExpressionUUID->"86f45350-a03e-4d5b-a6fa-f1fbc5b07af5"],

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{"CF3d", "[", "x_", "]"}], ":=", 
   RowBox[{"If", "[", 
    RowBox[{"x", ",", 
     RowBox[{
      RowBox[{
      "stPrint", "[", "\"\<Testing for 3-dim conformal flatness...\>\"", 
       "]"}], ";", 
      RowBox[{"Block", "[", 
       RowBox[{
        RowBox[{"{", 
         RowBox[{"tmp$", "=", 
          RowBox[{
           RowBox[{"covD", "[", "Rdd", "]"}], "-", 
           RowBox[{"Outer", "[", 
            RowBox[{"Times", ",", "gdd", ",", 
             RowBox[{
              RowBox[{
               RowBox[{"covD", "[", "R", "]"}], "/", "2"}], "/", 
              RowBox[{"(", 
               RowBox[{"Dim", "-", "1"}], ")"}]}]}], "]"}]}]}], "}"}], ",", 
        RowBox[{"FaSi", "[", 
         RowBox[{"tmp$", "-", 
          RowBox[{"Transpose", "[", 
           RowBox[{"tmp$", ",", 
            RowBox[{"{", 
             RowBox[{"1", ",", "3", ",", "2"}], "}"}]}], "]"}]}], "]"}]}], 
       "]"}]}], ",", 
     RowBox[{
      RowBox[{
      "stPrint", "[", "\"\<3-dim conformal flatness not tested\>\"", "]"}], 
      ";", 
      RowBox[{"Return", "[", "1", "]"}]}]}], "]"}]}], ";"}]], "Input",
 CellLabel->"In[25]:=",ExpressionUUID->"e2a8b6e7-1696-40f1-996f-4eed4204054e"],

Cell[BoxData[
 RowBox[{"NPdefs1", ":=", 
  RowBox[{"(", 
   RowBox[{
    RowBox[{"$\[Pi]", "=", 
     RowBox[{"GenCoef", "[", 
      RowBox[{
       RowBox[{"d$f$", "[", "1", "]"}], ",", 
       RowBox[{
        RowBox[{"e", "[", "1", "]"}], "\[Wedge]", 
        RowBox[{"e", "[", "2", "]"}], "\[Wedge]", 
        RowBox[{"e", "[", "3", "]"}]}]}], "]"}]}], ";", 
    RowBox[{"\[Mu]", "=", 
     RowBox[{"GenCoef", "[", 
      RowBox[{
       RowBox[{"d$f$", "[", "1", "]"}], ",", 
       RowBox[{
        RowBox[{"e", "[", "1", "]"}], "\[Wedge]", 
        RowBox[{"e", "[", "3", "]"}], "\[Wedge]", 
        RowBox[{"e", "[", "4", "]"}]}]}], "]"}]}], ";", 
    RowBox[{"\[Tau]", "=", 
     RowBox[{"-", 
      RowBox[{"GenCoef", "[", 
       RowBox[{
        RowBox[{"d$f$", "[", "1", "]"}], ",", 
        RowBox[{
         RowBox[{"e", "[", "1", "]"}], "\[Wedge]", 
         RowBox[{"e", "[", "2", "]"}], "\[Wedge]", 
         RowBox[{"e", "[", "4", "]"}]}]}], "]"}]}]}], ";", 
    RowBox[{"\[Rho]", "=", 
     RowBox[{"-", 
      RowBox[{"GenCoef", "[", 
       RowBox[{
        RowBox[{"d$f$", "[", "1", "]"}], ",", 
        RowBox[{
         RowBox[{"e", "[", "2", "]"}], "\[Wedge]", 
         RowBox[{"e", "[", "3", "]"}], "\[Wedge]", 
         RowBox[{"e", "[", "4", "]"}]}]}], "]"}]}]}], ";", 
    RowBox[{"tmp$", "=", 
     RowBox[{"FacSimp", "[", 
      RowBox[{
       RowBox[{"d$f$", "[", "0", "]"}], "+", 
       RowBox[{"\[Tau]", " ", 
        RowBox[{
         RowBox[{"e", "[", "1", "]"}], "\[Wedge]", 
         RowBox[{"e", "[", "3", "]"}], "\[Wedge]", 
         RowBox[{"e", "[", "4", "]"}]}]}], "+", 
       RowBox[{"\[Rho]", " ", 
        RowBox[{
         RowBox[{"e", "[", "1", "]"}], "\[Wedge]", 
         RowBox[{"e", "[", "2", "]"}], "\[Wedge]", 
         RowBox[{"e", "[", "3", "]"}]}]}]}], "]"}]}], ";", 
    RowBox[{"\[Epsilon]", "=", 
     RowBox[{
      RowBox[{"GenCoef", "[", 
       RowBox[{"tmp$", ",", 
        RowBox[{
         RowBox[{"e", "[", "1", "]"}], "\[Wedge]", 
         RowBox[{"e", "[", "2", "]"}], "\[Wedge]", 
         RowBox[{"e", "[", "3", "]"}]}]}], "]"}], "/", "2"}]}], ";", 
    RowBox[{"\[Beta]", "=", 
     RowBox[{
      RowBox[{"GenCoef", "[", 
       RowBox[{"tmp$", ",", 
        RowBox[{
         RowBox[{"e", "[", "1", "]"}], "\[Wedge]", 
         RowBox[{"e", "[", "3", "]"}], "\[Wedge]", 
         RowBox[{"e", "[", "4", "]"}]}]}], "]"}], "/", "2"}]}], ";", 
    RowBox[{"\[Sigma]", "=", 
     RowBox[{"-", 
      RowBox[{"GenCoef", "[", 
       RowBox[{"tmp$", ",", 
        RowBox[{
         RowBox[{"e", "[", "1", "]"}], "\[Wedge]", 
         RowBox[{"e", "[", "2", "]"}], "\[Wedge]", 
         RowBox[{"e", "[", "4", "]"}]}]}], "]"}]}]}], ";", 
    RowBox[{"\[Kappa]", "=", 
     RowBox[{"-", 
      RowBox[{"GenCoef", "[", 
       RowBox[{"tmp$", ",", 
        RowBox[{
         RowBox[{"e", "[", "2", "]"}], "\[Wedge]", 
         RowBox[{"e", "[", "3", "]"}], "\[Wedge]", 
         RowBox[{"e", "[", "4", "]"}]}]}], "]"}]}]}], ";", 
    RowBox[{"tmp$", "=", 
     RowBox[{"FacSimp", "[", 
      RowBox[{
       RowBox[{"d$f$", "[", "2", "]"}], "-", 
       RowBox[{"$\[Pi]", " ", 
        RowBox[{
         RowBox[{"e", "[", "2", "]"}], "\[Wedge]", 
         RowBox[{"e", "[", "3", "]"}], "\[Wedge]", 
         RowBox[{"e", "[", "4", "]"}]}]}], "-", 
       RowBox[{"\[Mu]", " ", 
        RowBox[{
         RowBox[{"e", "[", "1", "]"}], "\[Wedge]", 
         RowBox[{"e", "[", "2", "]"}], "\[Wedge]", 
         RowBox[{"e", "[", "4", "]"}]}]}]}], "]"}]}], ";", 
    RowBox[{"\[Gamma]", "=", 
     RowBox[{
      RowBox[{"-", 
       RowBox[{"GenCoef", "[", 
        RowBox[{"tmp$", ",", 
         RowBox[{
          RowBox[{"e", "[", "1", "]"}], "\[Wedge]", 
          RowBox[{"e", "[", "2", "]"}], "\[Wedge]", 
          RowBox[{"e", "[", "4", "]"}]}]}], "]"}]}], "/", "2"}]}], ";", 
    RowBox[{"\[Alpha]", "=", 
     RowBox[{
      RowBox[{"-", 
       RowBox[{"GenCoef", "[", 
        RowBox[{"tmp$", ",", 
         RowBox[{
          RowBox[{"e", "[", "2", "]"}], "\[Wedge]", 
          RowBox[{"e", "[", "3", "]"}], "\[Wedge]", 
          RowBox[{"e", "[", "4", "]"}]}]}], "]"}]}], "/", "2"}]}], ";", 
    RowBox[{"\[Lambda]", "=", 
     RowBox[{"GenCoef", "[", 
      RowBox[{"tmp$", ",", 
       RowBox[{
        RowBox[{"e", "[", "1", "]"}], "\[Wedge]", 
        RowBox[{"e", "[", "2", "]"}], "\[Wedge]", 
        RowBox[{"e", "[", "3", "]"}]}]}], "]"}]}], ";", 
    RowBox[{"\[Nu]", "=", 
     RowBox[{"GenCoef", "[", 
      RowBox[{"tmp$", ",", 
       RowBox[{
        RowBox[{"e", "[", "1", "]"}], "\[Wedge]", 
        RowBox[{"e", "[", "3", "]"}], "\[Wedge]", 
        RowBox[{"e", "[", "4", "]"}]}]}], "]"}]}], ";", 
    RowBox[{
    "Print", "[", 
     "\"\<Spin coefficients \[Tau], \[Kappa], \[Rho], \[Sigma], \[Gamma], \
\[Epsilon], \[Alpha], \[Beta], \[Nu], $\[Pi], \[Lambda], \[Mu] defined\>\"", 
     "]"}], ";", 
    RowBox[{
     RowBox[{"Bar", "[", 
      RowBox[{"e", "[", "1", "]"}], "]"}], "=", 
     RowBox[{"e", "[", "1", "]"}]}], ";", 
    RowBox[{
     RowBox[{"Bar", "[", 
      RowBox[{"e", "[", "2", "]"}], "]"}], "=", 
     RowBox[{"e", "[", "2", "]"}]}], ";", 
    RowBox[{
     RowBox[{"Bar", "[", 
      RowBox[{"e", "[", "4", "]"}], "]"}], "=", 
     RowBox[{"e", "[", "3", "]"}]}], ";", 
    RowBox[{
     RowBox[{"Bar", "[", 
      RowBox[{"e", "[", "3", "]"}], "]"}], "=", 
     RowBox[{"e", "[", "4", "]"}]}], ";", 
    RowBox[{
     RowBox[{"Bar", "[", "x_", "]"}], ":=", "x"}], ";", 
    RowBox[{
     RowBox[{"\[CapitalDelta]", "[", "x_", "]"}], ":=", 
     RowBox[{"FacSimp", "[", 
      RowBox[{"p$D", "[", 
       RowBox[{"x", ",", "1"}], "]"}], "]"}]}], ";", 
    RowBox[{
     RowBox[{"\[GothicCapitalD]", "[", "x_", "]"}], ":=", 
     RowBox[{"FacSimp", "[", 
      RowBox[{"p$D", "[", 
       RowBox[{"x", ",", "2"}], "]"}], "]"}]}], ";", 
    RowBox[{
     RowBox[{"\[Delta]", "[", "x_", "]"}], ":=", 
     RowBox[{"FacSimp", "[", 
      RowBox[{"-", 
       RowBox[{"p$D", "[", 
        RowBox[{"x", ",", "4"}], "]"}]}], "]"}]}], ";", 
    RowBox[{
     RowBox[{"\[Delta]B", "[", "x_", "]"}], ":=", 
     RowBox[{"FacSimp", "[", 
      RowBox[{"-", 
       RowBox[{"p$D", "[", 
        RowBox[{"x", ",", "3"}], "]"}]}], "]"}]}], ";", 
    RowBox[{
    "Print", "[", 
     "\"\<Differential Operators \[GothicCapitalD][x_], \[CapitalDelta][x_], \
\[Delta][x_], \[Delta]B[x_] defined\>\"", "]"}], ";"}], ")"}]}]], "Input",
 CellLabel->"In[26]:=",ExpressionUUID->"ddcb9ab8-dd31-4fab-bcc8-19c09df76b16"],

Cell[BoxData[
 RowBox[{
  RowBox[{"NPdefs2", ":=", 
   RowBox[{"(", 
    RowBox[{
     RowBox[{
      RowBox[{"\[CapitalPhi]", "[", 
       RowBox[{"0", ",", " ", "0"}], "]"}], "=", 
      RowBox[{
       RowBox[{"Rdd", "[", 
        RowBox[{"[", 
         RowBox[{"2", ",", "2"}], "]"}], "]"}], "/", "2"}]}], ";", 
     RowBox[{
      RowBox[{"\[CapitalPhi]", "[", 
       RowBox[{"0", ",", " ", "1"}], "]"}], "=", 
      RowBox[{
       RowBox[{"-", 
        RowBox[{"Rdd", "[", 
         RowBox[{"[", 
          RowBox[{"2", ",", "4"}], "]"}], "]"}]}], "/", "2"}]}], ";", 
     RowBox[{
      RowBox[{"\[CapitalPhi]", "[", 
       RowBox[{"1", ",", " ", "0"}], "]"}], "=", 
      RowBox[{
       RowBox[{"-", 
        RowBox[{"Rdd", "[", 
         RowBox[{"[", 
          RowBox[{"2", ",", "3"}], "]"}], "]"}]}], "/", "2"}]}], ";", 
     RowBox[{
      RowBox[{"\[CapitalPhi]", "[", 
       RowBox[{"2", ",", " ", "2"}], "]"}], "=", 
      RowBox[{
       RowBox[{"Rdd", "[", 
        RowBox[{"[", 
         RowBox[{"1", ",", "1"}], "]"}], "]"}], "/", "2"}]}], ";", " ", 
     RowBox[{
      RowBox[{"\[CapitalPhi]", "[", 
       RowBox[{"2", ",", " ", "1"}], "]"}], "=", 
      RowBox[{
       RowBox[{"-", 
        RowBox[{"Rdd", "[", 
         RowBox[{"[", 
          RowBox[{"3", ",", "1"}], "]"}], "]"}]}], "/", "2"}]}], ";", 
     RowBox[{
      RowBox[{"\[CapitalPhi]", "[", 
       RowBox[{"1", ",", " ", "2"}], "]"}], "=", 
      RowBox[{
       RowBox[{"-", 
        RowBox[{"Rdd", "[", 
         RowBox[{"[", 
          RowBox[{"4", ",", "1"}], "]"}], "]"}]}], "/", "2"}]}], ";", 
     RowBox[{
      RowBox[{"\[CapitalPhi]", "[", 
       RowBox[{"0", ",", " ", "2"}], "]"}], "=", 
      RowBox[{
       RowBox[{"Rdd", "[", 
        RowBox[{"[", 
         RowBox[{"4", ",", "4"}], "]"}], "]"}], "/", "2"}]}], ";", 
     RowBox[{
      RowBox[{"\[CapitalPhi]", "[", 
       RowBox[{"2", ",", " ", "0"}], "]"}], "=", 
      RowBox[{
       RowBox[{"Rdd", "[", 
        RowBox[{"[", 
         RowBox[{"3", ",", "3"}], "]"}], "]"}], "/", "2"}]}], ";", " ", 
     RowBox[{
      RowBox[{"\[CapitalPhi]", "[", 
       RowBox[{"1", ",", " ", "1"}], "]"}], "=", 
      RowBox[{"FaSi", "[", 
       RowBox[{
        RowBox[{"(", 
         RowBox[{
          RowBox[{"Rdd", "[", 
           RowBox[{"[", 
            RowBox[{"1", ",", "2"}], "]"}], "]"}], "+", 
          RowBox[{"Rdd", "[", 
           RowBox[{"[", 
            RowBox[{"3", ",", "4"}], "]"}], "]"}]}], ")"}], "/", "4"}], 
       "]"}]}], ";", 
     RowBox[{"\[CapitalLambda]", "=", 
      RowBox[{
       RowBox[{"-", "R"}], "/", "24"}]}], ";", 
     RowBox[{
     "tmp$", "=", 
      "\"\<NP variables \[CapitalPhi][i,j], \[CapitalLambda] \>\""}], ";", 
     RowBox[{"If", "[", 
      RowBox[{
       RowBox[{
        RowBox[{"Head", "[", "Wdddd", "]"}], "=!=", "Symbol"}], ",", 
       RowBox[{
        RowBox[{
         RowBox[{"\[CapitalPsi]", "[", "0", "]"}], "=", 
         RowBox[{"-", 
          RowBox[{"Wdddd", "[", 
           RowBox[{"[", 
            RowBox[{"2", ",", "4", ",", "2", ",", "4"}], "]"}], "]"}]}]}], 
        ";", 
        RowBox[{
         RowBox[{"\[CapitalPsi]", "[", "1", "]"}], "=", 
         RowBox[{"Wdddd", "[", 
          RowBox[{"[", 
           RowBox[{"2", ",", "4", ",", "2", ",", "1"}], "]"}], "]"}]}], ";", 
        RowBox[{
         RowBox[{"\[CapitalPsi]", "[", "2", "]"}], "=", 
         RowBox[{"-", 
          RowBox[{"Wdddd", "[", 
           RowBox[{"[", 
            RowBox[{"2", ",", "4", ",", "3", ",", "1"}], "]"}], "]"}]}]}], 
        ";", " ", 
        RowBox[{
         RowBox[{"\[CapitalPsi]", "[", "3", "]"}], "=", 
         RowBox[{"Wdddd", "[", 
          RowBox[{"[", 
           RowBox[{"2", ",", "1", ",", "3", ",", "1"}], "]"}], "]"}]}], ";", 
        RowBox[{
         RowBox[{"\[CapitalPsi]", "[", "4", "]"}], "=", 
         RowBox[{"-", 
          RowBox[{"Wdddd", "[", 
           RowBox[{"[", 
            RowBox[{"3", ",", "1", ",", "3", ",", "1"}], "]"}], "]"}]}]}], 
        ";", 
        RowBox[{"tmp$", "=", 
         RowBox[{"tmp$", "<>", "\"\<and \[CapitalPsi][i] \>\""}]}]}]}], "]"}],
      ";", " ", 
     RowBox[{"Print", "[", 
      RowBox[{"tmp$", "<>", "\"\<defined\>\""}], "]"}], ";"}], ")"}]}], 
  ";"}]], "Input",
 CellLabel->"In[27]:=",ExpressionUUID->"1fa47742-4ae2-4dd0-a213-9264816f98bf"],

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{"inn", "[", 
    RowBox[{"y_Wedge", ",", "x_"}], "]"}], ":=", 
   RowBox[{"inn", "[", 
    RowBox[{
     RowBox[{"Rest", "[", "y", "]"}], ",", 
     RowBox[{"inn", "[", 
      RowBox[{
       RowBox[{"First", "[", "y", "]"}], ",", "x"}], "]"}]}], "]"}]}], ";", 
  RowBox[{
   RowBox[{"inn", "[", 
    RowBox[{
     RowBox[{"e", "[", "a_", "]"}], ",", 
     RowBox[{"x_", "+", "y_"}]}], "]"}], ":=", 
   RowBox[{
    RowBox[{"inn", "[", 
     RowBox[{
      RowBox[{"e", "[", "a", "]"}], ",", "x"}], "]"}], "+", 
    RowBox[{"inn", "[", 
     RowBox[{
      RowBox[{"e", "[", "a", "]"}], ",", "y"}], "]"}]}]}], ";", 
  RowBox[{
   RowBox[{"inn", "[", 
    RowBox[{
     RowBox[{"e", "[", "a_", "]"}], ",", 
     RowBox[{"x_", "*", "y_"}]}], "]"}], ":=", 
   RowBox[{
    RowBox[{"x", "*", 
     RowBox[{"inn", "[", 
      RowBox[{
       RowBox[{"e", "[", "a", "]"}], ",", "y"}], "]"}]}], "/;", 
    RowBox[{
     RowBox[{"FormDegree", "[", "x", "]"}], "===", "0"}]}]}], ";", 
  RowBox[{
   RowBox[{"inn", "[", 
    RowBox[{
     RowBox[{"e", "[", "a_", "]"}], ",", "x_"}], "]"}], ":=", 
   RowBox[{"0", "/;", 
    RowBox[{
     RowBox[{"FormDegree", "[", "x", "]"}], "===", "0"}]}]}], ";", 
  RowBox[{
   RowBox[{"inn", "[", 
    RowBox[{
     RowBox[{"e", "[", "a_", "]"}], ",", "x_Wedge"}], "]"}], ":=", 
   RowBox[{
    RowBox[{
     RowBox[{"inn", "[", 
      RowBox[{
       RowBox[{"e", "[", "a", "]"}], ",", 
       RowBox[{"First", "[", "x", "]"}]}], "]"}], "*", 
     RowBox[{"Rest", "[", "x", "]"}]}], "+", 
    RowBox[{
     RowBox[{
      RowBox[{"(", 
       RowBox[{"-", "1"}], ")"}], "^", 
      RowBox[{"FormDegree", "[", 
       RowBox[{"First", "[", "x", "]"}], "]"}]}], "*", 
     RowBox[{
      RowBox[{"First", "[", "x", "]"}], "\[Wedge]", 
      RowBox[{"inn", "[", 
       RowBox[{
        RowBox[{"e", "[", "a", "]"}], ",", 
        RowBox[{"Rest", "[", "x", "]"}]}], "]"}]}]}]}]}], ";", 
  RowBox[{
   RowBox[{"inn", "[", 
    RowBox[{
     RowBox[{"e", "[", "a_", "]"}], ",", 
     RowBox[{"e", "[", "b_", "]"}]}], "]"}], ":=", 
   RowBox[{"gUU", "[", 
    RowBox[{"[", 
     RowBox[{"a", ",", "b"}], "]"}], "]"}]}], ";"}]], "Input",
 CellLabel->"In[28]:=",ExpressionUUID->"81d8c4dd-e879-4063-b6c4-e9986b1e0d05"],

Cell[BoxData[
 RowBox[{
  RowBox[{"TensRnk", "[", "x_", "]"}], ":=", 
  RowBox[{"If", "[", 
   RowBox[{
    RowBox[{
     RowBox[{"Head", "[", "x", "]"}], "===", "List"}], ",", 
    RowBox[{"Length", "[", 
     RowBox[{"Dimensions", "[", "x", "]"}], "]"}], ",", "0"}], 
   "]"}]}]], "Input",
 CellLabel->"In[29]:=",ExpressionUUID->"bfa1f15d-50be-439d-939f-98635ed6e419"],

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{"MoveIndex", "[", 
    RowBox[{"x_", ",", "i_", ",", "g_"}], "]"}], ":=", 
   RowBox[{"Block", "[", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{
       RowBox[{"rnk1", "=", 
        RowBox[{"TensRnk", "[", "x", "]"}]}], ",", "indL"}], "}"}], ",", 
     RowBox[{"Which", "[", 
      RowBox[{
       RowBox[{"i", "===", "1"}], ",", 
       RowBox[{"g", ".", "x"}], ",", 
       RowBox[{"i", "===", "rnk1"}], ",", 
       RowBox[{"x", ".", "g"}], ",", "True", ",", 
       RowBox[{
        RowBox[{"indL", "=", 
         RowBox[{
          RowBox[{"Range", "[", "rnk1", "]"}], "/.", 
          RowBox[{"{", 
           RowBox[{
            RowBox[{"i", "->", "1"}], ",", 
            RowBox[{"1", "->", "i"}]}], "}"}]}]}], ";", 
        RowBox[{"Transpose", "[", 
         RowBox[{
          RowBox[{"g", ".", 
           RowBox[{"Transpose", "[", 
            RowBox[{"x", ",", "indL"}], "]"}]}], ",", "indL"}], "]"}]}]}], 
      "]"}]}], "]"}]}], ";"}]], "Input",
 CellLabel->"In[30]:=",ExpressionUUID->"b1fb6d5d-6311-4951-a03f-349d59fb5156"],

Cell[BoxData[
 RowBox[{"DEF$LWR", ":=", 
  RowBox[{"(", 
   RowBox[{
    RowBox[{
     RowBox[{"Lower", "[", 
      RowBox[{"x_", ",", "i__"}], "]"}], ":=", 
     RowBox[{
      RowBox[{"Lower", "[", 
       RowBox[{"x", ",", "i"}], "]"}], "=", 
      RowBox[{"FacSimp", "[", 
       RowBox[{
        RowBox[{"FoldList", "[", 
         RowBox[{
          RowBox[{
           RowBox[{"MoveIndex", "[", 
            RowBox[{"#1", ",", "#2", ",", "gdd"}], "]"}], "&"}], ",", "x", 
          ",", 
          RowBox[{"Flatten", "[", 
           RowBox[{"{", "i", "}"}], "]"}]}], "]"}], "[", 
        RowBox[{"[", 
         RowBox[{"-", "1"}], "]"}], "]"}], "]"}]}]}], ";"}], ")"}]}]], "Input",
 CellLabel->"In[31]:=",ExpressionUUID->"aa8622b1-af50-47a2-b530-f32bec1fe35d"],

Cell[BoxData[
 RowBox[{"DEF$RSE", ":=", 
  RowBox[{"(", 
   RowBox[{
    RowBox[{
     RowBox[{"Raise", "[", 
      RowBox[{"x_", ",", "i__"}], "]"}], ":=", 
     RowBox[{
      RowBox[{"Raise", "[", 
       RowBox[{"x", ",", "i"}], "]"}], "=", 
      RowBox[{"FacSimp", "[", 
       RowBox[{
        RowBox[{"FoldList", "[", 
         RowBox[{
          RowBox[{
           RowBox[{"MoveIndex", "[", 
            RowBox[{"#1", ",", "#2", ",", "gUU"}], "]"}], "&"}], ",", "x", 
          ",", 
          RowBox[{"Flatten", "[", 
           RowBox[{"{", "i", "}"}], "]"}]}], "]"}], "[", 
        RowBox[{"[", 
         RowBox[{"-", "1"}], "]"}], "]"}], "]"}]}]}], ";"}], ")"}]}]], "Input",
 CellLabel->"In[32]:=",ExpressionUUID->"8456c286-6df8-44c9-ba9f-a81b835219df"],

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{"multiDot", "[", 
    RowBox[{"x_", ",", "y_", ",", "indPr__"}], "]"}], ":=", 
   RowBox[{"Block", "[", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{
       RowBox[{"rnk1", "=", 
        RowBox[{"TensRnk", "[", "x", "]"}]}], ",", 
       RowBox[{"rnk2", "=", 
        RowBox[{"TensRnk", "[", "y", "]"}]}], ",", 
       RowBox[{"indL", "=", 
        RowBox[{"Sort", "/@", 
         RowBox[{"Transpose", "[", 
          RowBox[{"{", "indPr", "}"}], "]"}]}]}], ",", 
       RowBox[{"ordPr", "=", 
        RowBox[{"Sort", "[", 
         RowBox[{"{", "indPr", "}"}], "]"}]}]}], "}"}], ",", 
     RowBox[{
      RowBox[{"If", "[", 
       RowBox[{
        RowBox[{"!", 
         RowBox[{"And", "@@", 
          RowBox[{"MapThread", "[", 
           RowBox[{
            RowBox[{
             RowBox[{"SameQ", "[", 
              RowBox[{
               RowBox[{
                RowBox[{"Dimensions", "[", "x", "]"}], "[", 
                RowBox[{"[", "#1", "]"}], "]"}], ",", 
               RowBox[{
                RowBox[{"Dimensions", "[", "y", "]"}], "[", 
                RowBox[{"[", "#2", "]"}], "]"}]}], "]"}], "&"}], ",", 
            RowBox[{"Transpose", "[", "ordPr", "]"}]}], "]"}]}]}], ",", 
        RowBox[{
         RowBox[{"er$Wrn", "[", "3", "]"}], ";", 
         RowBox[{"Return", "[", "]"}]}]}], "]"}], ";", 
      RowBox[{"If", "[", 
       RowBox[{
        RowBox[{
         RowBox[{
          RowBox[{"Union", "[", 
           RowBox[{"First", "[", "indL", "]"}], "]"}], "=!=", 
          RowBox[{"First", "[", "indL", "]"}]}], "||", 
         RowBox[{
          RowBox[{"indL", "[", 
           RowBox[{"[", 
            RowBox[{"1", ",", 
             RowBox[{"-", "1"}]}], "]"}], "]"}], ">", "rnk1"}], "||", 
         RowBox[{
          RowBox[{"Union", "[", 
           RowBox[{"indL", "[", 
            RowBox[{"[", "2", "]"}], "]"}], "]"}], "=!=", 
          RowBox[{"indL", "[", 
           RowBox[{"[", "2", "]"}], "]"}]}], "||", 
         RowBox[{
          RowBox[{"Last", "[", 
           RowBox[{"indL", "[", 
            RowBox[{"[", "2", "]"}], "]"}], "]"}], ">", "rnk2"}]}], ",", 
        RowBox[{
         RowBox[{"er$Wrn", "[", "2", "]"}], ";", 
         RowBox[{"Return", "[", "]"}]}]}], "]"}], ";", 
      RowBox[{"Which", "[", 
       RowBox[{
        RowBox[{
         RowBox[{"Length", "[", "ordPr", "]"}], "===", "1"}], ",", 
        RowBox[{"FacSimp", "[", 
         RowBox[{"dotOne", "[", 
          RowBox[{"x", ",", "y", ",", "indPr"}], "]"}], "]"}], ",", 
        RowBox[{
         RowBox[{"rnk1", "===", "rnk2"}], "&&", 
         RowBox[{"rnk1", "===", 
          RowBox[{"Length", "[", "ordPr", "]"}]}]}], ",", 
        RowBox[{"FacSimp", "[", 
         RowBox[{"dotAll", "[", 
          RowBox[{"x", ",", "y", ",", "ordPr"}], "]"}], "]"}], ",", "True", 
        ",", 
        RowBox[{"OKindCon", "[", 
         RowBox[{
          RowBox[{"dotOne", "[", 
           RowBox[{"x", ",", "y", ",", 
            RowBox[{"First", "[", "ordPr", "]"}]}], "]"}], ",", 
          RowBox[{"newPrList", "[", 
           RowBox[{
            RowBox[{
             RowBox[{"ReplaceAll", "[", 
              RowBox[{"#", ",", 
               RowBox[{
                RowBox[{"{", 
                 RowBox[{"a_", ",", "b_"}], "}"}], "\[RuleDelayed]", 
                RowBox[{"{", 
                 RowBox[{"a", ",", 
                  RowBox[{"b", "+", "rnk1"}]}], "}"}]}]}], "]"}], "&"}], "/@",
             "ordPr"}], "]"}]}], "]"}]}], "]"}]}]}], "]"}]}], ";"}]], "Input",
 CellLabel->"In[33]:=",ExpressionUUID->"84d33130-f966-4b32-963a-0074056de0dc"],

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{"dotOne", "[", 
    RowBox[{"x_", ",", "y_", ",", 
     RowBox[{"{", 
      RowBox[{"i_", ",", "j_"}], "}"}]}], "]"}], ":=", 
   RowBox[{"Block", "[", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{
       RowBox[{"rnk1", "=", 
        RowBox[{"TensRnk", "[", "x", "]"}]}], ",", 
       RowBox[{"rnk2", "=", 
        RowBox[{"TensRnk", "[", "y", "]"}]}], ",", 
       RowBox[{"tmp$", "=", 
        RowBox[{"FormDegree", "[", "0", "]"}]}]}], "}"}], ",", 
     RowBox[{
      RowBox[{"If", "[", 
       RowBox[{
        RowBox[{
         RowBox[{"tmp$", "===", "0"}], "&&", 
         RowBox[{
          RowBox[{"FormDegree", "[", "x", "]"}], ">", "0"}], "&&", 
         RowBox[{
          RowBox[{"FormDegree", "[", "y", "]"}], ">", "0"}]}], ",", 
        RowBox[{"tmp$", "=", "Wedge"}], ",", 
        RowBox[{"tmp$", "=", "Dot"}]}], "]"}], ";", 
      RowBox[{"tmp$", "[", 
       RowBox[{
        RowBox[{"Transpose", "[", 
         RowBox[{"x", ",", 
          RowBox[{"Join", "[", 
           RowBox[{
            RowBox[{"Range", "[", 
             RowBox[{"i", "-", "1"}], "]"}], ",", 
            RowBox[{"RotateRight", "[", 
             RowBox[{"Range", "[", 
              RowBox[{"i", ",", "rnk1"}], "]"}], "]"}]}], "]"}]}], "]"}], ",", 
        RowBox[{"Transpose", "[", 
         RowBox[{"y", ",", 
          RowBox[{"Join", "[", 
           RowBox[{
            RowBox[{"RotateLeft", "[", 
             RowBox[{"Range", "[", "j", "]"}], "]"}], ",", 
            RowBox[{"Range", "[", 
             RowBox[{
              RowBox[{"j", "+", "1"}], ",", "rnk2"}], "]"}]}], "]"}]}], 
         "]"}]}], "]"}]}]}], "]"}]}], ";"}]], "Input",
 CellLabel->"In[34]:=",ExpressionUUID->"956b7337-e396-4d34-a675-3a2d64731b4c"],

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{"dotAll", "[", 
    RowBox[{"x_", ",", "y_", ",", "indPr_"}], "]"}], ":=", 
   RowBox[{"Block", "[", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{"s$", ",", "allInd", ",", "sumInd", ",", 
       RowBox[{"tmp$", "=", 
        RowBox[{"FormDegree", "[", "0", "]"}]}]}], "}"}], ",", 
     RowBox[{
      RowBox[{"allInd", "=", 
       RowBox[{"s$", "/@", 
        RowBox[{"Range", "[", 
         RowBox[{"Length", "[", "indPr", "]"}], "]"}]}]}], ";", 
      RowBox[{"allInd", "=", 
       RowBox[{"{", 
        RowBox[{"allInd", ",", 
         RowBox[{"allInd", "/.", 
          RowBox[{"Map", "[", 
           RowBox[{
            RowBox[{
             RowBox[{"Rule", "[", 
              RowBox[{
               RowBox[{"#", "[", 
                RowBox[{"[", "1", "]"}], "]"}], ",", 
               RowBox[{"#", "[", 
                RowBox[{"[", "2", "]"}], "]"}]}], "]"}], "&"}], ",", 
            RowBox[{"RotateLeft", "/@", "indPr"}]}], "]"}]}]}], "}"}]}], ";", 
      RowBox[{"sumInd", "=", 
       RowBox[{"Transpose", "[", 
        RowBox[{"{", 
         RowBox[{
          RowBox[{"First", "[", "allInd", "]"}], ",", 
          RowBox[{"Dimensions", "[", "x", "]"}]}], "}"}], "]"}]}], ";", 
      RowBox[{"If", "[", 
       RowBox[{
        RowBox[{
         RowBox[{"tmp$", "===", "0"}], "&&", 
         RowBox[{
          RowBox[{"FormDegree", "[", "x", "]"}], ">", "0"}], "&&", 
         RowBox[{
          RowBox[{"FormDegree", "[", "y", "]"}], ">", "0"}]}], ",", 
        RowBox[{"tmp$", "=", "Wedge"}], ",", 
        RowBox[{"tmp$", "=", "Times"}]}], "]"}], ";", 
      RowBox[{"Sum", "@@", 
       RowBox[{"{", 
        RowBox[{
         RowBox[{"Unevaluated", "[", 
          RowBox[{"tmp$", "[", 
           RowBox[{
            RowBox[{"x", "[", 
             RowBox[{"[", 
              RowBox[{"Sequence", "@@", 
               RowBox[{"First", "[", "allInd", "]"}]}], "]"}], "]"}], ",", 
            RowBox[{"y", "[", 
             RowBox[{"[", 
              RowBox[{"Sequence", "@@", 
               RowBox[{"allInd", "[", 
                RowBox[{"[", "2", "]"}], "]"}]}], "]"}], "]"}]}], "]"}], 
          "]"}], ",", 
         RowBox[{"Sequence", "@@", "sumInd"}]}], "}"}]}]}]}], "]"}]}], 
  ";"}]], "Input",
 CellLabel->"In[35]:=",ExpressionUUID->"d0725253-e87c-469e-8097-73389f29fa63"],

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{"Contract", "[", 
    RowBox[{"x_", ",", "indPr__"}], "]"}], ":=", 
   RowBox[{"Block", "[", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{
       RowBox[{"rnk1", "=", 
        RowBox[{"TensRnk", "[", "x", "]"}]}], ",", 
       RowBox[{"indL", "=", 
        RowBox[{"Flatten", "[", 
         RowBox[{"{", "indPr", "}"}], "]"}]}]}], "}"}], ",", 
     RowBox[{
      RowBox[{"If", "[", 
       RowBox[{
        RowBox[{"!", 
         RowBox[{"And", "@@", 
          RowBox[{"Map", "[", 
           RowBox[{
            RowBox[{
             RowBox[{"SameQ", "[", 
              RowBox[{
               RowBox[{
                RowBox[{"Dimensions", "[", "x", "]"}], "[", 
                RowBox[{"[", 
                 RowBox[{"#", "[", 
                  RowBox[{"[", "1", "]"}], "]"}], "]"}], "]"}], ",", 
               RowBox[{
                RowBox[{"Dimensions", "[", "x", "]"}], "[", 
                RowBox[{"[", 
                 RowBox[{"#", "[", 
                  RowBox[{"[", "2", "]"}], "]"}], "]"}], "]"}]}], "]"}], 
             "&"}], ",", 
            RowBox[{"{", "indPr", "}"}]}], "]"}]}]}], ",", 
        RowBox[{
         RowBox[{"er$Wrn", "[", "3", "]"}], ";", 
         RowBox[{"Return", "[", "]"}]}]}], "]"}], ";", 
      RowBox[{"If", "[", 
       RowBox[{
        RowBox[{
         RowBox[{
          RowBox[{"Length", "[", 
           RowBox[{"Union", "[", "indL", "]"}], "]"}], "<", 
          RowBox[{"Length", "[", "indL", "]"}]}], "||", 
         RowBox[{
          RowBox[{"Length", "[", "indL", "]"}], ">", "rnk1"}], "||", 
         RowBox[{
          RowBox[{
           RowBox[{"Sort", "[", "indL", "]"}], "[", 
           RowBox[{"[", 
            RowBox[{"-", "1"}], "]"}], "]"}], ">", "rnk1"}]}], ",", 
        RowBox[{
         RowBox[{"er$Wrn", "[", "2", "]"}], ";", 
         RowBox[{"Return", "[", "]"}]}], ",", 
        RowBox[{"OKindCon", "[", 
         RowBox[{"x", ",", 
          RowBox[{"Sort", "[", 
           RowBox[{"Sort", "/@", 
            RowBox[{"{", "indPr", "}"}]}], "]"}]}], "]"}]}], "]"}]}]}], 
    "]"}]}], ";"}]], "Input",
 CellLabel->"In[36]:=",ExpressionUUID->"4a614b6a-8283-49bb-bcc6-33cfe5b9effa"],

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{"newPrList", "[", "x_", "]"}], ":=", 
   RowBox[{
    RowBox[{
     RowBox[{"Rest", "[", "x", "]"}], "-", "1"}], "/.", 
    RowBox[{"k_", ":>", 
     RowBox[{
      RowBox[{"k", "-", "1"}], "/;", 
      RowBox[{"k", ">", 
       RowBox[{
        RowBox[{"x", "[", 
         RowBox[{"[", 
          RowBox[{"1", ",", "2"}], "]"}], "]"}], "-", "1"}]}]}]}]}]}], 
  ";"}]], "Input",
 CellLabel->"In[37]:=",ExpressionUUID->"13fb4163-4680-4f27-859e-8475539116e2"],

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{"OKindCon", "[", 
    RowBox[{"x_", ",", "indPr_"}], "]"}], ":=", 
   RowBox[{
    RowBox[{"FacSimp", "[", 
     RowBox[{"ConOne", "[", 
      RowBox[{"x", ",", 
       RowBox[{"First", "[", "indPr", "]"}]}], "]"}], "]"}], "/;", 
    RowBox[{
     RowBox[{"Length", "[", "indPr", "]"}], "===", "1"}]}]}], ";", 
  RowBox[{
   RowBox[{"OKindCon", "[", 
    RowBox[{"x_", ",", "indPr_"}], "]"}], ":=", 
   RowBox[{"OKindCon", "[", 
    RowBox[{
     RowBox[{"ConOne", "[", 
      RowBox[{"x", ",", 
       RowBox[{"First", "[", "indPr", "]"}]}], "]"}], ",", 
     RowBox[{"newPrList", "[", "indPr", "]"}]}], "]"}]}], ";"}]], "Input",
 CellLabel->"In[38]:=",ExpressionUUID->"eca49103-fbb9-4134-9147-6ed297073e9c"],

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{"ConOne", "[", 
    RowBox[{"x_", ",", 
     RowBox[{"{", 
      RowBox[{"i_", ",", "j_"}], "}"}]}], "]"}], ":=", 
   RowBox[{"Block", "[", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{
       RowBox[{"rnk1", "=", 
        RowBox[{"TensRnk", "[", "x", "]"}]}], ",", "tr1List", ",", 
       "tr2List"}], "}"}], ",", 
     RowBox[{
      RowBox[{"tr1List", "=", 
       RowBox[{
        RowBox[{"(", 
         RowBox[{
          RowBox[{"Range", "[", "rnk1", "]"}], "/.", 
          RowBox[{"{", 
           RowBox[{"j", "->", "i"}], "}"}]}], ")"}], "/.", 
        RowBox[{"k_", ":>", 
         RowBox[{
          RowBox[{"k", "-", "1"}], "/;", 
          RowBox[{"k", ">", "j"}]}]}]}]}], ";", 
      RowBox[{"tr2List", "=", 
       RowBox[{"Join", "[", 
        RowBox[{
         RowBox[{"Range", "[", 
          RowBox[{"i", "-", "1"}], "]"}], ",", 
         RowBox[{"RotateRight", "[", 
          RowBox[{"Range", "[", 
           RowBox[{"i", ",", 
            RowBox[{"rnk1", "-", "1"}]}], "]"}], "]"}]}], "]"}]}], ";", 
      RowBox[{"Apply", "[", 
       RowBox[{"Plus", ",", 
        RowBox[{"Transpose", "[", 
         RowBox[{
          RowBox[{"Transpose", "[", 
           RowBox[{"x", ",", "tr1List"}], "]"}], ",", "tr2List"}], "]"}], ",", 
        RowBox[{"{", 
         RowBox[{"rnk1", "-", "2"}], "}"}]}], "]"}]}]}], "]"}]}], 
  ";"}]], "Input",
 CellLabel->"In[39]:=",ExpressionUUID->"a88657a2-a610-4972-9433-f3d8428e6785"],

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{"er$Wrn", "[", "2", "]"}], ":=", 
   RowBox[{
   "stPrint", "[", "\"\<Wrong tensor rank or number(s) of indices!\>\"", 
    "]"}]}], ";", 
  RowBox[{
   RowBox[{"er$Wrn", "[", "3", "]"}], ":=", 
   RowBox[{
   "stPrint", "[", "\"\<Summed indices have unequal dimensions!\>\"", "]"}]}],
   ";"}]], "Input",
 CellLabel->"In[40]:=",ExpressionUUID->"c79b27bc-94bb-4a49-a2ea-18d4274d0cf7"],

Cell[BoxData[
 RowBox[{"DEF$covD", ":=", 
  RowBox[{"(", 
   RowBox[{
    RowBox[{
     RowBox[{"covD", "[", 
      RowBox[{"x_List", ",", "y_List"}], "]"}], ":=", 
     RowBox[{
      RowBox[{"covD", "[", 
       RowBox[{"x", ",", "y"}], "]"}], "=", 
      RowBox[{"c$D", "[", 
       RowBox[{"x", ",", "y"}], "]"}]}]}], ";", 
    RowBox[{
     RowBox[{"covD", "[", 
      RowBox[{"x_", ",", "y_List"}], "]"}], ":=", 
     RowBox[{"If", "[", 
      RowBox[{
       RowBox[{
        RowBox[{"Length", "[", "y", "]"}], ">", "0"}], ",", 
       RowBox[{"er$Wrn", "[", "2", "]"}], ",", 
       RowBox[{"covD", "[", "x", "]"}]}], "]"}]}], ";", 
    RowBox[{
     RowBox[{"covD", "[", "x_", "]"}], ":=", 
     RowBox[{
      RowBox[{"covD", "[", "x", "]"}], "=", 
      RowBox[{"c$D", "[", "x", "]"}]}]}], ";"}], ")"}]}]], "Input",
 CellLabel->"In[41]:=",ExpressionUUID->"fc0d8226-9dc9-4981-9365-9fc33110a7b8"],

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{"c$D", "[", 
    RowBox[{"x_", ",", 
     RowBox[{"UpList_", ":", 
      RowBox[{"{", "}"}]}]}], "]"}], ":=", 
   RowBox[{"Module", "[", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{"k", "=", 
       RowBox[{"TensRnk", "[", "x", "]"}]}], "}"}], ",", 
     RowBox[{
      RowBox[{"If", "[", 
       RowBox[{
        RowBox[{
         RowBox[{
          RowBox[{"Length", "[", "UpList", "]"}], ">", "0"}], "&&", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{
            RowBox[{"Length", "[", 
             RowBox[{"Flatten", "[", "UpList", "]"}], "]"}], ">", "k"}], "||", 
           RowBox[{
            RowBox[{
             RowBox[{"Sort", "[", 
              RowBox[{"Flatten", "[", "UpList", "]"}], "]"}], "[", 
             RowBox[{"[", 
              RowBox[{"-", "1"}], "]"}], "]"}], ">", "k"}]}], ")"}]}], ",", 
        RowBox[{
         RowBox[{"er$Wrn", "[", "2", "]"}], ";", 
         RowBox[{"Return", "[", "]"}]}]}], "]"}], ";", 
      RowBox[{"If", "[", 
       RowBox[{
        RowBox[{
         RowBox[{"Head", "[", "x", "]"}], "===", "List"}], ",", 
        RowBox[{"Array", "[", 
         RowBox[{
          RowBox[{"cDcomp", "[", 
           RowBox[{"x", ",", "k", ",", "UpList"}], "]"}], ",", 
          RowBox[{"Table", "[", 
           RowBox[{"Dim", ",", 
            RowBox[{"{", 
             RowBox[{"k", "+", "1"}], "}"}]}], "]"}]}], "]"}], ",", 
        RowBox[{"FaSi", "[", 
         RowBox[{"Array", "[", 
          RowBox[{
           RowBox[{
            RowBox[{"p$D", "[", 
             RowBox[{"x", ",", "#"}], "]"}], "&"}], ",", 
           RowBox[{"{", "Dim", "}"}]}], "]"}], "]"}]}], "]"}]}]}], "]"}]}], 
  ";"}]], "Input",
 CellLabel->"In[42]:=",ExpressionUUID->"0a895026-a650-4534-a57a-511f3ed60269"],

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{
    RowBox[{"cDcomp", "[", 
     RowBox[{"x_", ",", "rnk_", ",", 
      RowBox[{"UpList_", ":", 
       RowBox[{"{", "}"}]}]}], "]"}], "[", "y__", "]"}], ":=", 
   RowBox[{"Block", "[", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{"i$", ",", "j$", ",", 
       RowBox[{"y$", "=", 
        RowBox[{"Drop", "[", 
         RowBox[{
          RowBox[{"{", "y", "}"}], ",", 
          RowBox[{"-", "1"}]}], "]"}]}], ",", 
       RowBox[{"z$", "=", 
        RowBox[{"Last", "[", 
         RowBox[{"{", "y", "}"}], "]"}]}]}], "}"}], ",", 
     RowBox[{"FaSi", "[", 
      RowBox[{
       RowBox[{"p$D", "[", 
        RowBox[{
         RowBox[{"x", "[", 
          RowBox[{"[", 
           RowBox[{"Sequence", "@@", "y$"}], "]"}], "]"}], ",", "z$"}], "]"}],
        "+", 
       RowBox[{"Sum", "[", 
        RowBox[{
         RowBox[{"If", "[", 
          RowBox[{
           RowBox[{"MemberQ", "[", 
            RowBox[{"UpList", ",", "i$"}], "]"}], ",", 
           RowBox[{
            RowBox[{"GUdd", "[", 
             RowBox[{"[", 
              RowBox[{
               RowBox[{"y$", "[", 
                RowBox[{"[", "i$", "]"}], "]"}], ",", "z$", ",", "j$"}], 
              "]"}], "]"}], 
            RowBox[{"x", "[", 
             RowBox[{"[", 
              RowBox[{"Sequence", "@@", 
               RowBox[{"ReplacePart", "[", 
                RowBox[{"y$", ",", "j$", ",", "i$"}], "]"}]}], "]"}], "]"}]}],
            ",", 
           RowBox[{
            RowBox[{"-", 
             RowBox[{"GUdd", "[", 
              RowBox[{"[", 
               RowBox[{"j$", ",", "z$", ",", 
                RowBox[{"y$", "[", 
                 RowBox[{"[", "i$", "]"}], "]"}]}], "]"}], "]"}]}], 
            RowBox[{"x", "[", 
             RowBox[{"[", 
              RowBox[{"Sequence", "@@", 
               RowBox[{"ReplacePart", "[", 
                RowBox[{"y$", ",", "j$", ",", "i$"}], "]"}]}], "]"}], 
             "]"}]}]}], "]"}], ",", 
         RowBox[{"{", 
          RowBox[{"j$", ",", "Dim"}], "}"}], ",", 
         RowBox[{"{", 
          RowBox[{"i$", ",", "rnk"}], "}"}]}], "]"}]}], "]"}]}], "]"}]}], 
  ";"}]], "Input",
 CellLabel->"In[43]:=",ExpressionUUID->"c6850863-ce89-43f8-a025-8eb794a147aa"],

Cell[BoxData[
 RowBox[{"DEF$covDiv", ":=", 
  RowBox[{"(", 
   RowBox[{
    RowBox[{
     RowBox[{"covDiv", "[", 
      RowBox[{"x_", ",", "UpList_"}], "]"}], ":=", 
     RowBox[{
      RowBox[{"covDiv", "[", 
       RowBox[{"x", ",", "UpList"}], "]"}], "=", 
      RowBox[{"Module", "[", 
       RowBox[{
        RowBox[{"{", 
         RowBox[{
          RowBox[{"k", "=", 
           RowBox[{"TensRnk", "[", "x", "]"}]}], ",", "divInd", ",", "j$", 
          ",", "z$", ",", 
          RowBox[{"FlUpL", "=", 
           RowBox[{"Flatten", "[", "UpList", "]"}]}]}], "}"}], ",", 
        RowBox[{
         RowBox[{"If", "[", 
          RowBox[{
           RowBox[{
            RowBox[{
             RowBox[{"Length", "[", "FlUpL", "]"}], ">", "k"}], "||", 
            RowBox[{
             RowBox[{
              RowBox[{"Sort", "[", "FlUpL", "]"}], "[", 
              RowBox[{"[", 
               RowBox[{"-", "1"}], "]"}], "]"}], ">", "k"}], "||", 
            RowBox[{
             RowBox[{"Head", "[", "x", "]"}], "=!=", "List"}]}], ",", 
           RowBox[{
            RowBox[{"er$Wrn", "[", "2", "]"}], ";", 
            RowBox[{"Return", "[", "]"}]}]}], "]"}], ";", " ", 
         RowBox[{"If", "[", 
          RowBox[{
           RowBox[{
            RowBox[{"Length", "[", "UpList", "]"}], ">", "1"}], ",", 
           RowBox[{"divInd", "=", 
            RowBox[{
             RowBox[{"Flatten", "[", 
              RowBox[{"Select", "[", 
               RowBox[{"UpList", ",", 
                RowBox[{
                 RowBox[{
                  RowBox[{"Head", "[", "#", "]"}], "===", "List"}], "&"}]}], 
               "]"}], "]"}], "[", 
             RowBox[{"[", "1", "]"}], "]"}]}], ",", 
           RowBox[{"divInd", "=", 
            RowBox[{"FlUpL", "[", 
             RowBox[{"[", "1", "]"}], "]"}]}]}], "]"}], ";", 
         "\[IndentingNewLine]", 
         RowBox[{"If", "[", 
          RowBox[{
           RowBox[{"k", "===", "1"}], ",", 
           RowBox[{"FaSi", "[", 
            RowBox[{
             RowBox[{"Sum", "[", 
              RowBox[{
               RowBox[{"p$D", "[", 
                RowBox[{
                 RowBox[{"x", "[", 
                  RowBox[{"[", "z$", "]"}], "]"}], ",", "z$"}], "]"}], ",", 
               RowBox[{"{", 
                RowBox[{"z$", ",", "Dim"}], "}"}]}], "]"}], "+", 
             RowBox[{"Sum", "[", 
              RowBox[{
               RowBox[{
                RowBox[{"GUdd", "[", 
                 RowBox[{"[", 
                  RowBox[{"z$", ",", "z$", ",", "j$"}], "]"}], "]"}], 
                RowBox[{"x", "[", 
                 RowBox[{"[", "j$", "]"}], "]"}]}], ",", 
               RowBox[{"{", 
                RowBox[{"j$", ",", "Dim"}], "}"}], ",", 
               RowBox[{"{", 
                RowBox[{"z$", ",", "Dim"}], "}"}]}], "]"}]}], "]"}], ",", 
           "\[IndentingNewLine]", 
           RowBox[{"Array", "[", 
            RowBox[{
             RowBox[{"cDIVcomp", "[", 
              RowBox[{"x", ",", "k", ",", "divInd", ",", "FlUpL"}], "]"}], 
             ",", 
             RowBox[{"Table", "[", 
              RowBox[{"Dim", ",", 
               RowBox[{"{", 
                RowBox[{"k", "-", "1"}], "}"}]}], "]"}]}], "]"}]}], "]"}]}]}],
        "]"}]}]}], ";"}], ")"}]}]], "Input",
 CellLabel->"In[44]:=",ExpressionUUID->"6c171c09-acda-42e6-be92-c73e522966b9"],

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{
    RowBox[{"cDIVcomp", "[", 
     RowBox[{"x_", ",", "rnk_", ",", "divInd_", ",", 
      RowBox[{"UpList_", ":", 
       RowBox[{"{", "}"}]}]}], "]"}], "[", "y__", "]"}], ":=", 
   RowBox[{"Block", "[", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{"z$", ",", "y$", ",", "i$", ",", "j$"}], "}"}], ",", 
     RowBox[{
      RowBox[{"y$", "=", 
       RowBox[{"Insert", "[", 
        RowBox[{
         RowBox[{"{", "y", "}"}], ",", "z$", ",", "divInd"}], "]"}]}], ";", 
      RowBox[{"FaSi", "[", 
       RowBox[{
        RowBox[{"Sum", "[", 
         RowBox[{
          RowBox[{"p$D", "[", 
           RowBox[{
            RowBox[{"x", "[", 
             RowBox[{"[", 
              RowBox[{"Sequence", "@@", "y$"}], "]"}], "]"}], ",", "z$"}], 
           "]"}], ",", 
          RowBox[{"{", 
           RowBox[{"z$", ",", "Dim"}], "}"}]}], "]"}], "+", 
        RowBox[{"Sum", "[", 
         RowBox[{
          RowBox[{"If", "[", 
           RowBox[{
            RowBox[{"MemberQ", "[", 
             RowBox[{"UpList", ",", "i$"}], "]"}], ",", 
            RowBox[{
             RowBox[{"GUdd", "[", 
              RowBox[{"[", 
               RowBox[{
                RowBox[{"y$", "[", 
                 RowBox[{"[", "i$", "]"}], "]"}], ",", "z$", ",", "j$"}], 
               "]"}], "]"}], 
             RowBox[{"x", "[", 
              RowBox[{"[", 
               RowBox[{"Sequence", "@@", 
                RowBox[{"ReplacePart", "[", 
                 RowBox[{"y$", ",", "j$", ",", "i$"}], "]"}]}], "]"}], 
              "]"}]}], ",", 
            RowBox[{
             RowBox[{"-", 
              RowBox[{"GUdd", "[", 
               RowBox[{"[", 
                RowBox[{"j$", ",", "z$", ",", 
                 RowBox[{"y$", "[", 
                  RowBox[{"[", "i$", "]"}], "]"}]}], "]"}], "]"}]}], 
             RowBox[{"x", "[", 
              RowBox[{"[", 
               RowBox[{"Sequence", "@@", 
                RowBox[{"ReplacePart", "[", 
                 RowBox[{"y$", ",", "j$", ",", "i$"}], "]"}]}], "]"}], 
              "]"}]}]}], "]"}], ",", 
          RowBox[{"{", 
           RowBox[{"j$", ",", "Dim"}], "}"}], ",", 
          RowBox[{"{", 
           RowBox[{"i$", ",", "rnk"}], "}"}], ",", 
          RowBox[{"{", 
           RowBox[{"z$", ",", "Dim"}], "}"}]}], "]"}]}], "]"}]}]}], "]"}]}], 
  ";"}]], "Input",
 CellLabel->"In[45]:=",ExpressionUUID->"454e2635-4494-4a40-bd0a-dd6379a9cdf4"],

Cell[BoxData[
 RowBox[{"DEF$LieD", ":=", 
  RowBox[{"(", 
   RowBox[{
    RowBox[{
     RowBox[{"LieD", "[", 
      RowBox[{"x_List", ",", "y_List", ",", "z_List"}], "]"}], ":=", 
     RowBox[{
      RowBox[{"LieD", "[", 
       RowBox[{"x", ",", "y", ",", "z"}], "]"}], "=", 
      RowBox[{"LieDerv", "[", 
       RowBox[{"x", ",", "y", ",", "z"}], "]"}]}]}], ";", 
    RowBox[{
     RowBox[{"LieD", "[", 
      RowBox[{"x_List", ",", "y_"}], "]"}], ":=", 
     RowBox[{
      RowBox[{"LieD", "[", 
       RowBox[{"x", ",", "y"}], "]"}], "=", 
      RowBox[{"LieDerv", "[", 
       RowBox[{"x", ",", "y"}], "]"}]}]}], ";"}], ")"}]}]], "Input",
 CellLabel->"In[46]:=",ExpressionUUID->"f1844321-14ae-4036-9937-321b1961ecd6"],

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{"LieDerv", "[", 
    RowBox[{"h_List", ",", "x_", ",", 
     RowBox[{"UpList_", ":", 
      RowBox[{"{", "}"}]}]}], "]"}], ":=", 
   RowBox[{"Module", "[", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{
       RowBox[{"k", "=", 
        RowBox[{"TensRnk", "[", "x", "]"}]}], ",", "hjdU", ",", "hUjdi$", ",", 
       RowBox[{"ASgam", "=", 
        RowBox[{"GUdd", "-", 
         RowBox[{"Transpose", "[", 
          RowBox[{"GUdd", ",", 
           RowBox[{"{", 
            RowBox[{"1", ",", "3", ",", "2"}], "}"}]}], "]"}]}]}]}], "}"}], 
     ",", "\[IndentingNewLine]", 
     RowBox[{
      RowBox[{"If", "[", 
       RowBox[{
        RowBox[{
         RowBox[{"Length", "[", 
          RowBox[{"Dimensions", "[", "h", "]"}], "]"}], "=!=", "1"}], ",", 
        RowBox[{
         RowBox[{
         "stPrint", "[", "\"\<First argument not a vector!\>\"", "]"}], ";", 
         RowBox[{"Return", "[", "]"}]}]}], "]"}], ";", "\[IndentingNewLine]", 
      RowBox[{"If", "[", 
       RowBox[{
        RowBox[{
         RowBox[{
          RowBox[{"Length", "[", "UpList", "]"}], ">", "0"}], "&&", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{
            RowBox[{"Length", "[", 
             RowBox[{"Flatten", "[", "UpList", "]"}], "]"}], ">", "k"}], "||", 
           RowBox[{
            RowBox[{
             RowBox[{"Sort", "[", 
              RowBox[{"Flatten", "[", "UpList", "]"}], "]"}], 
             "\[LeftDoubleBracket]", 
             RowBox[{"-", "1"}], "\[RightDoubleBracket]"}], ">", "k"}]}], 
          ")"}]}], ",", 
        RowBox[{
         RowBox[{"er$Wrn", "[", "2", "]"}], ";", 
         RowBox[{"Return", "[", "]"}]}]}], "]"}], ";", "\[IndentingNewLine]", 
      RowBox[{"hjdU", "=", 
       RowBox[{"Array", "[", 
        RowBox[{
         RowBox[{
          RowBox[{"p$D", "[", 
           RowBox[{"h", ",", "#"}], "]"}], "&"}], ",", 
         RowBox[{"{", "Dim", "}"}]}], "]"}]}], ";", 
      RowBox[{"hUjd", "=", 
       RowBox[{
        RowBox[{"Transpose", "[", "hjdU", "]"}], "+", 
        RowBox[{"ASgam", ".", "h"}]}]}], ";", 
      RowBox[{"hjdU", "=", 
       RowBox[{"Transpose", "[", "hUjd", "]"}]}], ";", "\[IndentingNewLine]", 
      RowBox[{"FaSi", "[", 
       RowBox[{
        RowBox[{"h", ".", 
         RowBox[{"Array", "[", 
          RowBox[{
           RowBox[{
            RowBox[{"p$D", "[", 
             RowBox[{"x", ",", "#"}], "]"}], "&"}], ",", 
           RowBox[{"{", "Dim", "}"}]}], "]"}]}], "+", 
        RowBox[{"If", "[", 
         RowBox[{
          RowBox[{
           RowBox[{"Head", "[", "x", "]"}], "===", "List"}], ",", 
          RowBox[{"Sum", "[", 
           RowBox[{
            RowBox[{"Which", "[", 
             RowBox[{
              RowBox[{"i$", "===", "1"}], ",", 
              RowBox[{"If", "[", 
               RowBox[{
                RowBox[{"MemberQ", "[", 
                 RowBox[{"UpList", ",", "i$"}], "]"}], ",", 
                RowBox[{"-", 
                 RowBox[{"hUjd", ".", "x"}]}], ",", 
                RowBox[{"hjdU", ".", "x"}]}], "]"}], ",", 
              "\[IndentingNewLine]", 
              RowBox[{"i$", "===", "k"}], ",", 
              RowBox[{"If", "[", 
               RowBox[{
                RowBox[{"MemberQ", "[", 
                 RowBox[{"UpList", ",", "i$"}], "]"}], ",", 
                RowBox[{"-", 
                 RowBox[{"x", ".", "hjdU"}]}], ",", 
                RowBox[{"x", ".", "hUjd"}]}], "]"}], ",", 
              "\[IndentingNewLine]", "True", ",", 
              RowBox[{"Transpose", "[", 
               RowBox[{
                RowBox[{"Inner", "[", 
                 RowBox[{"Times", ",", "x", ",", 
                  RowBox[{"If", "[", 
                   RowBox[{
                    RowBox[{"MemberQ", "[", 
                    RowBox[{"UpList", ",", "i$"}], "]"}], ",", 
                    RowBox[{"-", "hjdU"}], ",", "hUjd"}], "]"}], ",", "Plus", 
                  ",", "i$"}], "]"}], ",", 
                RowBox[{"OrdN", "[", 
                 RowBox[{"Join", "[", 
                  RowBox[{
                   RowBox[{"Range", "[", 
                    RowBox[{"i$", "-", "1"}], "]"}], ",", 
                   RowBox[{"RotateRight", "[", 
                    RowBox[{"Range", "[", 
                    RowBox[{"i$", ",", "k"}], "]"}], "]"}]}], "]"}], "]"}]}], 
               "]"}]}], "]"}], ",", 
            RowBox[{"{", 
             RowBox[{"i$", ",", "k"}], "}"}]}], "]"}]}], "]"}]}], "]"}]}]}], 
    "]"}]}], ";"}]], "Input",
 CellLabel->"In[47]:=",ExpressionUUID->"76885235-62b4-45c7-b7cd-3ee907334642"],

Cell[BoxData[
 RowBox[{
  RowBox[{"OrdN", "[", "x_List", "]"}], ":=", 
  RowBox[{"Flatten", "[", 
   RowBox[{
    RowBox[{
     RowBox[{"Position", "[", 
      RowBox[{"x", ",", "#"}], "]"}], "&"}], "/@", 
    RowBox[{"Sort", "[", "x", "]"}]}], "]"}]}]], "Input",
 CellLabel->"In[48]:=",ExpressionUUID->"28b29cd0-42f2-4809-af4d-7926193c8295"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{"Laplacian", "[", 
   RowBox[{"x_", ",", 
    RowBox[{"UpList_", ":", 
     RowBox[{"{", "}"}]}]}], "]"}], ":=", 
  RowBox[{"covDiv", "[", 
   RowBox[{
    RowBox[{
     RowBox[{"covD", "[", 
      RowBox[{"x", ",", "UpList"}], "]"}], ".", "gUU"}], ",", 
    RowBox[{"Join", "[", 
     RowBox[{"UpList", ",", 
      RowBox[{"{", 
       RowBox[{"{", 
        RowBox[{
         RowBox[{"TensRnk", "[", "x", "]"}], "+", "1"}], "}"}], "}"}]}], 
     "]"}]}], "]"}]}]], "Input",
 CellLabel->"In[49]:=",ExpressionUUID->"55f5856a-9d97-4aed-bc20-610584ea5c18"],

Cell[BoxData[
 TemplateBox[{
  "SetDelayed", "write", 
   "\"Tag \\!\\(\\*RowBox[{\\\"Laplacian\\\"}]\\) in \
\\!\\(\\*TemplateBox[List[\\\"x_\\\", RowBox[List[\\\"UpList_\\\", \\\":\\\", \
RowBox[List[\\\"{\\\", \\\"}\\\"]]]]], \\\"Laplacian\\\", Rule[SyntaxForm, \
Del]]\\) is Protected.\"", 2, 49, 1, 17547611320621600231, "Local"},
  "MessageTemplate"]], "Message", "MSG",
 CellChangeTimes->{
  3.905422674756255*^9, 3.905497724944457*^9, 3.905498250491931*^9, 
   3.9054983788823977`*^9, 3.905498544486788*^9, 3.906537207427229*^9, 
   3.906545798832342*^9, 3.906825209763197*^9, 3.906825301403049*^9, {
   3.906825432607518*^9, 3.906825436934637*^9}, 3.906825493558222*^9, 
   3.9068255343900337`*^9, {3.90835995066505*^9, 3.9083599858223047`*^9}, 
   3.930220788877103*^9, 3.930221251861162*^9, 3.930253161606822*^9, 
   3.9302566697357407`*^9, 3.930257248005904*^9, 3.930289806308319*^9, 
   3.930290835571871*^9, 3.9302911722327013`*^9, 3.930296334690124*^9, 
   3.930300916619522*^9, 3.930301199610799*^9, 3.930301430300702*^9, 
   3.930304587782148*^9, 3.930304728645608*^9, 3.930304990702839*^9, 
   3.930307448195369*^9, 3.9303078598016243`*^9, 3.930316683035974*^9, 
   3.930392820254364*^9, 3.930393032899851*^9, 3.930393121525487*^9, {
   3.933319987236521*^9, 3.933319999686532*^9}, 3.9333203215447893`*^9, 
   3.933320471293867*^9, 3.9333205035563917`*^9, 3.933320573327729*^9, 
   3.9333227469411087`*^9, {3.933322878751944*^9, 3.9333228897691298`*^9}, 
   3.9333292908500357`*^9, 3.9333318585137463`*^9, 3.933732702996546*^9, 
   3.933732762111788*^9, 3.933732920358839*^9, 3.933732998856308*^9, 
   3.9337332310464573`*^9, 3.933733271804434*^9, 3.933737402406279*^9, 
   3.933737476403338*^9, 3.933737565517939*^9, 3.933737667470018*^9, 
   3.933737786172948*^9, 3.933737896366913*^9, {3.9337405966390676`*^9, 
   3.9337406109146357`*^9}, 3.9337410161863813`*^9, 3.9337412204577723`*^9, 
   3.9337895078382072`*^9, 3.933789928464637*^9, 3.9344598470462523`*^9, 
   3.934459916647715*^9, 3.934459959737232*^9, 3.9344600121601877`*^9, 
   3.934460099968552*^9, 3.934460162125287*^9, 3.9344605931869287`*^9, 
   3.934460681820627*^9, 3.9344607541348743`*^9, 3.934486506915806*^9, 
   3.934486958767276*^9, 3.9344871699484386`*^9, 3.934487357480566*^9, 
   3.934487416337283*^9, 3.934525967635984*^9, 3.934532541249633*^9, 
   3.934532649203595*^9, 3.94277979878419*^9, 3.942779862909316*^9, 
   3.942780024547906*^9, 3.942780176737054*^9, 3.9427804405806417`*^9, 
   3.9427828518458023`*^9, 3.942782917661351*^9, 3.943524377834854*^9, 
   3.943524455638522*^9, 3.943524532331846*^9, 3.943527132210743*^9, 
   3.943527470971298*^9},
 CellLabel->
  "During evaluation of \
In[49]:=",ExpressionUUID->"811686b9-4900-4d87-9c85-f671cd1e6401"],

Cell[BoxData["$Failed"], "Output",
 CellChangeTimes->{
  3.905422674760006*^9, 3.90549772494585*^9, 3.905498250500307*^9, 
   3.905498378883967*^9, 3.905498544488192*^9, 3.9065372074286613`*^9, 
   3.906545798833632*^9, 3.906825209766157*^9, 3.90682530140589*^9, {
   3.906825432625746*^9, 3.906825436937399*^9}, 3.906825493564568*^9, 
   3.9068255343929777`*^9, {3.908359950666588*^9, 3.9083599858239393`*^9}, 
   3.930220788890057*^9, 3.9302212518779583`*^9, 3.930253161627179*^9, 
   3.930256669748493*^9, 3.930257248018094*^9, 3.9302898063202133`*^9, 
   3.930290835594574*^9, 3.930291172248765*^9, 3.930296334703816*^9, 
   3.930300916632835*^9, 3.9303011996221867`*^9, 3.930301430314777*^9, 
   3.930304587794894*^9, 3.930304728660981*^9, 3.930304990717114*^9, 
   3.9303074482103643`*^9, 3.930307859813995*^9, 3.9303166830537558`*^9, 
   3.9303928202661867`*^9, 3.93039303291256*^9, 3.930393121537758*^9, {
   3.9333199872393208`*^9, 3.933319999687845*^9}, 3.933320321551669*^9, 
   3.9333204713000603`*^9, 3.933320503557707*^9, 3.933320573333544*^9, 
   3.933322746953218*^9, {3.933322878772007*^9, 3.9333228897808123`*^9}, 
   3.9333292908651237`*^9, 3.9333318585264482`*^9, 3.933732703011916*^9, 
   3.9337327621251287`*^9, 3.933732920371192*^9, 3.933732998868938*^9, 
   3.933733231059044*^9, 3.9337332718169203`*^9, 3.9337374024197397`*^9, 
   3.933737476424241*^9, 3.933737565532111*^9, 3.933737667488593*^9, 
   3.9337377861861057`*^9, 3.933737896383279*^9, {3.933740596657462*^9, 
   3.933740610926393*^9}, 3.933741016198324*^9, 3.933741220473351*^9, 
   3.9337895078500566`*^9, 3.933789928482174*^9, 3.934459847065978*^9, 
   3.9344599166601257`*^9, 3.93445995975245*^9, 3.934460012173194*^9, 
   3.934460099984312*^9, 3.934460162138628*^9, 3.934460593197228*^9, 
   3.9344606818378572`*^9, 3.934460754146235*^9, 3.934486506929447*^9, 
   3.93448695877923*^9, 3.9344871699593554`*^9, 3.934487357503066*^9, 
   3.934487416347628*^9, 3.934525967649849*^9, 3.9345325412556067`*^9, 
   3.934532649209379*^9, 3.9427797987970953`*^9, 3.942779862924655*^9, 
   3.942780024574345*^9, 3.942780176751417*^9, 3.9427804405948277`*^9, 
   3.942782851860814*^9, 3.942782917682372*^9, 3.943524377850424*^9, 
   3.9435244556509647`*^9, 3.943524532344159*^9, 3.943527132212545*^9, 
   3.943527470980011*^9},
 CellLabel->"Out[49]=",ExpressionUUID->"cdb4a13a-2cf6-4d6f-9693-b50a345a43a6"]
}, Open  ]],

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{"Grad2Norm", "[", 
    RowBox[{"x_", ",", 
     RowBox[{"y_", ":", "Null"}]}], "]"}], ":=", 
   RowBox[{
    RowBox[{"FaSi", "[", 
     RowBox[{"If", "[", 
      RowBox[{
       RowBox[{"y", "===", "Null"}], ",", 
       RowBox[{"gUU", ".", 
        RowBox[{"covD", "[", "x", "]"}], ".", 
        RowBox[{"covD", "[", "x", "]"}]}], ",", 
       RowBox[{"gUU", ".", 
        RowBox[{"covD", "[", "x", "]"}], ".", 
        RowBox[{"covD", "[", "y", "]"}]}]}], "]"}], "]"}], "/;", 
    RowBox[{
     RowBox[{
      RowBox[{"Head", "[", "x", "]"}], "=!=", "List"}], "&&", 
     RowBox[{
      RowBox[{"Head", "[", "y", "]"}], "=!=", "List"}]}]}]}], ";"}]], "Input",
 CellLabel->"In[50]:=",ExpressionUUID->"fda0a429-6a91-487c-ab67-ec7261dc2e03"],

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{"Bianchi", "[", "0", "]"}], ":=", 
   RowBox[{"Block", "[", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{"tmp$", "=", 
       RowBox[{"covD", "[", "Rdddd", "]"}]}], "}"}], ",", 
     RowBox[{"indepTerms", "[", 
      RowBox[{"FaSi", "[", 
       RowBox[{"indepTerms", "[", 
        RowBox[{"tmp$", "+", 
         RowBox[{"Transpose", "[", 
          RowBox[{"tmp$", ",", 
           RowBox[{"{", 
            RowBox[{"1", ",", "2", ",", "4", ",", "5", ",", "3"}], "}"}]}], 
          "]"}], "+", 
         RowBox[{"Transpose", "[", 
          RowBox[{"tmp$", ",", 
           RowBox[{"{", 
            RowBox[{"1", ",", "2", ",", "5", ",", "3", ",", "4"}], "}"}]}], 
          "]"}]}], "]"}], "]"}], "]"}]}], "]"}]}], ";"}]], "Input",
 CellLabel->"In[51]:=",ExpressionUUID->"83ad9912-1036-4645-9aaf-401c46e2347b"],

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{"Bianchi", "[", "1", "]"}], ":=", 
   RowBox[{"Block", "[", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{"tmp$", "=", 
       RowBox[{"covD", "[", "Rdd", "]"}]}], "}"}], ",", 
     RowBox[{
      RowBox[{"If", "[", 
       RowBox[{
        RowBox[{
         RowBox[{"Head", "[", "RUddd", "]"}], "===", "Symbol"}], ",", 
        RowBox[{"RUddd", "=", 
         RowBox[{"Raise", "[", 
          RowBox[{"Rdddd", ",", "1"}], "]"}]}]}], "]"}], ";", 
      RowBox[{"indepTerms", "[", 
       RowBox[{"FaSi", "[", 
        RowBox[{"indepTerms", "[", 
         RowBox[{
          RowBox[{"covDiv", "[", 
           RowBox[{"RUddd", ",", 
            RowBox[{"{", "1", "}"}]}], "]"}], "+", "tmp$", "-", 
          RowBox[{"Transpose", "[", 
           RowBox[{"tmp$", ",", 
            RowBox[{"{", 
             RowBox[{"1", ",", "3", ",", "2"}], "}"}]}], "]"}]}], "]"}], 
        "]"}], "]"}]}]}], "]"}]}], ";"}]], "Input",
 CellLabel->"In[52]:=",ExpressionUUID->"5ca4cb91-b9de-4442-8536-e1c9fc4f8742"],

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{"Bianchi", "[", "2", "]"}], ":=", 
   RowBox[{"indepTerms", "[", 
    RowBox[{"covDiv", "[", 
     RowBox[{"EUd", ",", 
      RowBox[{"{", "1", "}"}]}], "]"}], "]"}]}], ";"}]], "Input",
 CellLabel->"In[53]:=",ExpressionUUID->"1e591446-987a-49be-ba45-50137dae49bc"],

Cell[BoxData[
 RowBox[{"Clear$dx", ":=", " ", 
  RowBox[{"Which", "[", 
   RowBox[{
    RowBox[{
     RowBox[{"Head", "[", "coordList", "]"}], "===", "Symbol"}], ",", 
    RowBox[{"Return", "[", "]"}], ",", " ", 
    RowBox[{
     RowBox[{"Union", "[", 
      RowBox[{
       RowBox[{"Head", " ", "/@", " ", 
        RowBox[{"d", " ", "/@", " ", "coordList"}]}], ",", " ", 
       RowBox[{"{", 
        RowBox[{"d", ",", " ", "Symbol"}], "}"}]}], "]"}], "===", 
     RowBox[{"{", 
      RowBox[{"d", ",", " ", "Symbol"}], "}"}]}], ",", 
    RowBox[{"Return", "[", "]"}], ",", " ", "True", ",", " ", 
    RowBox[{
     RowBox[{"Block", "[", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{"var$", ",", " ", "dv$", ",", 
         RowBox[{"i$", "=", "1"}]}], "}"}], ",", " ", 
       RowBox[{"While", "[", 
        RowBox[{
         RowBox[{"i$", "<=", "Dim"}], ",", 
         RowBox[{
          RowBox[{"var$", " ", "=", " ", 
           RowBox[{"coordList", "[", 
            RowBox[{"[", "i$", "]"}], "]"}]}], ";", " ", 
          RowBox[{"dv$", "=", 
           RowBox[{"StringJoin", "[", 
            RowBox[{"\"\<d\>\"", ",", " ", 
             RowBox[{"ToString", "[", "var$", "]"}]}], "]"}]}], ";", " ", 
          RowBox[{"If", "[", 
           RowBox[{
            RowBox[{
             RowBox[{"Head", "[", 
              RowBox[{"d", "[", "var$", "]"}], "]"}], "=!=", "d"}], ",", " ", 
            RowBox[{
             RowBox[{"d", "[", "var$", "]"}], "=."}]}], "]"}], ";", 
          RowBox[{"If", "[", 
           RowBox[{
            RowBox[{
             RowBox[{"FormDegree", "[", 
              RowBox[{"ToExpression", "[", "dv$", "]"}], "]"}], "===", "1"}], 
            ",", " ", 
            RowBox[{
             RowBox[{"ToExpression", "[", 
              RowBox[{"StringJoin", "[", 
               RowBox[{"dv$", ",", "\"\<=.\>\""}], "]"}], "]"}], ";", " ", 
             RowBox[{
              RowBox[{"d", "[", "var$", "]"}], " ", "=", 
              RowBox[{"ToExpression", "[", "dv$", "]"}]}]}]}], "]"}], ";", 
          " ", 
          RowBox[{"i$", "=", 
           RowBox[{"i$", "+", "1"}]}]}]}], "]"}]}], "]"}], ";", " ", 
     RowBox[{"If", "[", 
      RowBox[{
       RowBox[{
        RowBox[{"Length", "[", "varList", "]"}], " ", ">", " ", "0"}], ",", 
       " ", 
       RowBox[{"stPrint", "[", "\"\<varList cleared\>\"", "]"}]}], "]"}], ";",
      " ", 
     RowBox[{"If", "[", 
      RowBox[{
       RowBox[{
        RowBox[{
         RowBox[{"Head", "[", "dxRuleList", "]"}], " ", "===", " ", "List"}], 
        " ", "&&", " ", 
        RowBox[{
         RowBox[{"Head", "[", "deList", "]"}], "===", "List"}]}], ",", 
       RowBox[{
       "stPrint", "[", "\"\<deList and dxRuleList also cleared\>\"", "]"}]}], 
      "]"}], ";", " ", 
     RowBox[{"Clear", "[", 
      RowBox[{"eTO$dx", ",", " ", "dxRuleList", ",", " ", "deList"}], "]"}], 
     ";", " ", 
     RowBox[{"varList", " ", "=", " ", 
      RowBox[{"{", "}"}]}], ";", " ", 
     RowBox[{"If", "[", 
      RowBox[{
       RowBox[{
        RowBox[{"Union", "[", 
         RowBox[{"Head", " ", "/@", " ", 
          RowBox[{"d", " ", "/@", " ", 
           RowBox[{"e", " ", "/@", " ", 
            RowBox[{"Range", "[", "Dim", "]"}]}]}]}], "]"}], "=!=", 
        RowBox[{"{", "d", "}"}]}], ",", 
       RowBox[{
        RowBox[{"d", "[", 
         RowBox[{"e", "[", "a_", "]"}], "]"}], " ", "=."}]}], " ", "]"}]}]}], 
   "]"}]}]], "Input",
 CellLabel->"In[54]:=",ExpressionUUID->"68ce6587-b9a3-4402-89fb-761f38531c41"],

Cell[BoxData[
 RowBox[{
  RowBox[{"$PrePrint", "=", 
   RowBox[{
    RowBox[{"If", "[", 
     RowBox[{
      RowBox[{
       RowBox[{"ByteCount", "[", "#", "]"}], ">", "200000"}], ",", 
      RowBox[{"Short", "[", 
       RowBox[{"#", ",", "100"}], "]"}], ",", "#"}], "]"}], "&"}]}], 
  ";"}]], "Input",
 CellLabel->"In[55]:=",ExpressionUUID->"67f96678-6101-4a4e-84fd-5e184ca49b87"],

Cell[BoxData[
 RowBox[{
  RowBox[{"Protect", "[", 
   RowBox[{
   "cDcomp", ",", "CF3d", ",", "ConOne", ",", "c$D", ",", "LieDerv", ",", 
    "dotAll", ",", "dotOne", ",", "epsilon", ",", "FacSimp", ",", "FaSi", ",",
     "indexList", ",", "GenCoef", ",", "inn", ",", "MF", ",", "MoveIndex", 
    ",", "newPrList", ",", "numb1", ",", "numb2", ",", "OKindCon", ",", 
    "redPlus", ",", "redTimes", ",", "RiemSym", ",", "zeroTensor", ",", 
    "testSER", ",", "OrdN"}], "]"}], ";"}]], "Input",
 CellLabel->"In[56]:=",ExpressionUUID->"61350fa0-9745-413d-aea7-a493b1753e71"],

Cell[BoxData[
 RowBox[{
  RowBox[{"On", "[", 
   RowBox[{
    RowBox[{"General", "::", "\"\<spell\>\""}], ",", 
    RowBox[{"General", "::", "\"\<spell1\>\""}], ",", 
    RowBox[{"UpSet", "::", "\"\<write\>\""}]}], "]"}], ";"}]], "Input",
 CellLabel->"In[57]:=",ExpressionUUID->"e29ac39b-f236-4045-b6b3-ea5528cc2627"],

Cell[BoxData[""], "Input",
 CellChangeTimes->{{3.438966468921875*^9, 3.438966471078125*^9}},
 CellLabel->"In[58]:=",ExpressionUUID->"8d0b5f15-8b08-4364-ad0f-543263ae1114"],

Cell[BoxData[""], "Input",
 CellChangeTimes->{{3.438966637015625*^9, 3.438966637984375*^9}},
 CellLabel->"In[59]:=",ExpressionUUID->"a2a1ce0c-9d0f-440d-b1d8-7a1ed4245d59"]
}, Closed]],

Cell[CellGroupData[{

Cell[TextData[StyleBox["SurfaceCharges-Code",
 FontFamily->"Arial",
 FontSize->24,
 FontColor->RGBColor[0, 0, 1]]], "Section",
 CellChangeTimes->{{3.438966883109375*^9, 3.438966954515625*^9}, {
  3.438967033890625*^9, 3.43896703915625*^9}, {3.43896945771875*^9, 
  3.4389694741875*^9}, {3.43897298125*^9, 3.438972982171875*^9}, {
  3.43954101904475*^9, 3.439541032701*^9}, {3.444337331983294*^9, 
  3.4443373600793333`*^9}, {3.4443379477821913`*^9, 3.444337948642848*^9}, {
  3.45374270975*^9, 3.45374271003125*^9}, {3.4537427415*^9, 
  3.45374274271875*^9}, {3.45374291721875*^9, 3.453742919296875*^9}, {
  3.453744124109375*^9, 3.453744142203125*^9}, {3.45383730390625*^9, 
  3.453837307796875*^9}, {3.45403084140625*^9, 3.4540308415625*^9}, {
  3.9302572483808937`*^9, 
  3.930257249453302*^9}},ExpressionUUID->"f1c3b51b-5d51-45d9-8799-\
3ddd3fddeed7"],

Cell[BoxData[
 RowBox[{"(*", " ", 
  RowBox[{
   RowBox[{"BeginPackage", "[", "\"\<SurfaceCharges`\>\"", "]"}], ";"}], 
  "*)"}]], "Input",
 CellChangeTimes->{{3.44881444409375*^9, 3.44881450665625*^9}, {
  3.449076125140625*^9, 3.449076126234375*^9}, {3.4490782333125*^9, 
  3.449078235515625*^9}},
 CellLabel->"In[60]:=",ExpressionUUID->"392ada54-6703-4e51-ba84-45e4e63b98c3"],

Cell[BoxData[
 RowBox[{
  RowBox[{"Off", "[", 
   RowBox[{
    RowBox[{"General", "::", "\"\<spell\>\""}], ",", 
    RowBox[{"General", "::", "\"\<spell1\>\""}], ",", 
    RowBox[{"UpSet", "::", "\"\<write\>\""}]}], "]"}], ";"}]], "Input",
 CellLabel->"In[61]:=",ExpressionUUID->"fec5ed12-c093-4d4f-9f38-5dfb9eb490df"],

Cell[BoxData[
 RowBox[{
  RowBox[{"Unprotect", "[", "metric", "]"}], ";"}]], "Input",
 CellChangeTimes->{{3.517640922172245*^9, 3.517640934154698*^9}, 
   3.517644402737364*^9},
 CellLabel->"In[62]:=",ExpressionUUID->"b5af2f55-8f3d-4a9e-8b6b-f6e2320dd7ba"],

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{"LiediffU", "::", "usage"}], " ", "=", " ", 
   "\"\<LiediffU[vector2_,coord_,vector_] : Lie differential of vectors \
\[IndentingNewLine]Input: two vector fields vector and vector2 and the list \
of coordinates coord \[IndentingNewLine]Output: the commutator \
[vector,vector2]\>\""}], ";"}]], "Input",
 CellChangeTimes->{
  3.448598207171875*^9, 3.44859825659375*^9, {3.448598287515625*^9, 
   3.448598320859375*^9}, 3.44881362834375*^9, {3.448813695359375*^9, 
   3.4488136965*^9}, 3.449215105765625*^9, {3.45004772878125*^9, 
   3.450047747703125*^9}},
 CellLabel->"In[63]:=",ExpressionUUID->"34ac9395-d713-425f-9eb3-38de1ca2db54"],

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{"LiediffU", "[", 
    RowBox[{"vector2_List", ",", "coord_List", ",", "vector_List"}], "]"}], ":=", 
   RowBox[{
    RowBox[{"Table", "[", "\[IndentingNewLine]", 
     RowBox[{
      RowBox[{"Sum", "[", 
       RowBox[{
        RowBox[{
         RowBox[{
          RowBox[{"D", "[", 
           RowBox[{
            RowBox[{"vector2", "[", 
             RowBox[{"[", "indmu", "]"}], "]"}], ",", 
            RowBox[{"coord", "[", 
             RowBox[{"[", "indrho", "]"}], "]"}]}], "]"}], 
          RowBox[{"vector", "[", 
           RowBox[{"[", "indrho", "]"}], "]"}]}], "-", 
         RowBox[{
          RowBox[{"D", "[", 
           RowBox[{
            RowBox[{"vector", "[", 
             RowBox[{"[", "indmu", "]"}], "]"}], ",", 
            RowBox[{"coord", "[", 
             RowBox[{"[", "indrho", "]"}], "]"}]}], "]"}], 
          RowBox[{"vector2", "[", 
           RowBox[{"[", "indrho", "]"}], "]"}]}]}], ",", 
        "\[IndentingNewLine]", 
        RowBox[{"{", 
         RowBox[{"indrho", ",", " ", 
          RowBox[{"Length", "[", "coord", "]"}]}], "}"}]}], "]"}], ",", 
      RowBox[{"{", 
       RowBox[{"indmu", ",", " ", 
        RowBox[{"Length", "[", "vector2", "]"}]}], "}"}]}], "]"}], " ", "/;", 
    " ", 
    RowBox[{
     RowBox[{
      RowBox[{"Dimensions", "[", "vector", "]"}], "\[Equal]", " ", 
      RowBox[{"Dimensions", "[", "vector2", "]"}]}], "&&", 
     RowBox[{
      RowBox[{"Dimensions", "[", "vector", "]"}], "\[Equal]", " ", 
      RowBox[{"Dimensions", "[", "coord", "]"}]}]}]}]}], ";"}]], "Input",
 CellChangeTimes->{
  3.4389737450625*^9, {3.442359814538684*^9, 3.44235993871132*^9}, {
   3.44236011758632*^9, 3.442360118414445*^9}, {3.444751585335341*^9, 
   3.4447516443802423`*^9}, {3.444751825077455*^9, 3.444751959947131*^9}, {
   3.448597924015625*^9, 3.44859795696875*^9}, {3.448598196390625*^9, 
   3.448598211703125*^9}, {3.448598364796875*^9, 3.448598428421875*^9}, {
   3.448598468546875*^9, 3.448598470515625*^9}, {3.448598513984375*^9, 
   3.44859851615625*^9}, {3.448598568875*^9, 3.448598572984375*^9}, {
   3.448598761203125*^9, 3.448598814578125*^9}, {3.44859904915625*^9, 
   3.448599111046875*^9}, {3.44859952978125*^9, 3.44859953275*^9}, {
   3.4485995645625*^9, 3.448599587765625*^9}, {3.448813581734375*^9, 
   3.44881358896875*^9}, 3.44881362528125*^9, {3.44881367328125*^9, 
   3.44881369028125*^9}, {3.44907788375*^9, 3.449077942640625*^9}},
 CellLabel->"In[64]:=",ExpressionUUID->"a3b8960f-0def-41a2-aebd-cde5fc835af6"],

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{"Liediffd", "::", "usage"}], " ", "=", " ", 
   "\"\<Liediffd[form_,coord_,xiU_] : Lie differential of forms \
\[IndentingNewLine]Input: the Lie vector field xiU, a one-form form and the \
list of coordinates coord \[IndentingNewLine]Output: the Lie derivative of \
form with respect to xiU\>\""}], ";"}]], "Input",
 CellChangeTimes->{{3.448813407109375*^9, 3.44881349065625*^9}, 
   3.448813618609375*^9, 3.44921511190625*^9},
 CellLabel->"In[65]:=",ExpressionUUID->"7b2d03eb-9464-42e7-af29-c5f2329da69f"],

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{"Liediffd", "[", 
    RowBox[{"form_List", ",", "coord_List", ",", "xiU_List"}], "]"}], " ", ":=",
    " ", 
   RowBox[{
    RowBox[{"Table", "[", "\[IndentingNewLine]", 
     RowBox[{
      RowBox[{"Sum", "[", 
       RowBox[{
        RowBox[{
         RowBox[{
          RowBox[{"D", "[", 
           RowBox[{
            RowBox[{"form", "[", 
             RowBox[{"[", "indmu", "]"}], "]"}], ",", 
            RowBox[{"coord", "[", 
             RowBox[{"[", "indrho", "]"}], "]"}]}], "]"}], 
          RowBox[{"xiU", "[", 
           RowBox[{"[", "indrho", "]"}], "]"}]}], "+", 
         RowBox[{
          RowBox[{"D", "[", 
           RowBox[{
            RowBox[{"xiU", "[", 
             RowBox[{"[", "indrho", "]"}], "]"}], ",", 
            RowBox[{"coord", "[", 
             RowBox[{"[", "indmu", "]"}], "]"}]}], "]"}], " ", 
          RowBox[{"form", "[", 
           RowBox[{"[", "indrho", "]"}], "]"}]}]}], ",", 
        RowBox[{"{", 
         RowBox[{"indrho", ",", 
          RowBox[{"Length", "[", "form", "]"}]}], "}"}]}], "]"}], ",", 
      RowBox[{"{", 
       RowBox[{"indmu", ",", " ", 
        RowBox[{"Length", "[", "coord", "]"}]}], "}"}]}], "]"}], " ", "/;", 
    " ", 
    RowBox[{
     RowBox[{
      RowBox[{"Dimensions", "[", "form", "]"}], "\[Equal]", " ", 
      RowBox[{"Dimensions", "[", "coord", "]"}]}], "&&", 
     RowBox[{
      RowBox[{"Dimensions", "[", "xiU", "]"}], "\[Equal]", " ", 
      RowBox[{"Dimensions", "[", "coord", "]"}]}]}]}]}], ";"}]], "Input",
 CellChangeTimes->{{3.444751792730921*^9, 3.444751805111199*^9}, {
   3.444751971894845*^9, 3.4447519813397207`*^9}, {3.444752045801941*^9, 
   3.444752065677917*^9}, {3.448813502828125*^9, 3.448813577890625*^9}, 
   3.44881362153125*^9, {3.449077871671875*^9, 3.4490778754375*^9}, 
   3.449077937015625*^9},
 CellLabel->"In[66]:=",ExpressionUUID->"477cfb6d-170c-463b-8e6f-c4a056a1c628"],

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{"Liediffdd", "::", "usage"}], " ", "=", 
   "\"\<Liediffdd[gdd_,coord_,xiU_] : Lie differential of tensor with two \
covariant indices \[IndentingNewLine]Input: the Lie vector field xiU, a \
tensor gdd and the list of coordinates coord \[IndentingNewLine]Output: the \
Lie derivative of gdd with respect to xiU\>\""}], ";"}]], "Input",
 CellChangeTimes->{{3.448813779328125*^9, 3.4488138383125*^9}, 
   3.448814018703125*^9},
 CellLabel->"In[67]:=",ExpressionUUID->"82e0e812-8262-485a-bfe1-39844aae2248"],

Cell[BoxData[
 RowBox[{
  RowBox[{"Liediffdd", "[", 
   RowBox[{"gdd_List", ",", "coord_List", ",", "xiU_List"}], "]"}], " ", ":=", 
  RowBox[{"Module", "[", 
   RowBox[{
    RowBox[{"{", 
     RowBox[{
     "temp00", ",", "indrho", ",", "indmu", ",", "indnu", ",", "dimmetric"}], 
     "}"}], ",", "\[IndentingNewLine]", 
    RowBox[{
     RowBox[{"If", "[", 
      RowBox[{
       RowBox[{
        RowBox[{"Length", "[", 
         RowBox[{"Dimensions", "[", "gdd", "]"}], "]"}], "\[Equal]", "2"}], 
       ",", ",", 
       RowBox[{
        RowBox[{"Return", "[", "\"\<Invalid arguments\>\"", "]"}], ";"}]}], 
      "]"}], ";", "\[IndentingNewLine]", 
     RowBox[{"If", "[", 
      RowBox[{
       RowBox[{
        RowBox[{
         RowBox[{
          RowBox[{"Dimensions", "[", "gdd", "]"}], "[", 
          RowBox[{"[", "1", "]"}], "]"}], "\[Equal]", " ", 
         RowBox[{"Dimensions", "[", "coord", "]"}]}], "&&", 
        RowBox[{
         RowBox[{
          RowBox[{"Dimensions", "[", "gdd", "]"}], "[", 
          RowBox[{"[", "2", "]"}], "]"}], "\[Equal]", " ", 
         RowBox[{"Dimensions", "[", "coord", "]"}]}], "&&", 
        RowBox[{
         RowBox[{"Dimensions", "[", "xiU", "]"}], "\[Equal]", " ", 
         RowBox[{"Dimensions", "[", "coord", "]"}]}]}], ",", ",", 
       RowBox[{
        RowBox[{
        "Return", "[", "\"\<Incompatible dimensions among the arguments\>\"", 
         "]"}], ";"}]}], "]"}], ";", "\[IndentingNewLine]", 
     RowBox[{"dimmetric", " ", "=", " ", 
      RowBox[{"Length", "[", "coord", "]"}]}], ";", "  ", 
     RowBox[{"Table", "[", "\[IndentingNewLine]", 
      RowBox[{
       RowBox[{
        RowBox[{"temp00", " ", "=", " ", "0"}], ";", "\[IndentingNewLine]", 
        RowBox[{"For", "[", 
         RowBox[{
          RowBox[{"indrho", "=", "1"}], ",", 
          RowBox[{"indrho", "\[LessEqual]", "dimmetric"}], ",", " ", 
          RowBox[{"indrho", "++"}], ",", "\[IndentingNewLine]", 
          RowBox[{
           RowBox[{"temp00", " ", "=", 
            RowBox[{"temp00", " ", "+", " ", 
             RowBox[{
              RowBox[{"D", "[", 
               RowBox[{
                RowBox[{"gdd", "[", 
                 RowBox[{"[", 
                  RowBox[{"indmu", ",", "indnu"}], "]"}], "]"}], ",", 
                RowBox[{"coord", "[", 
                 RowBox[{"[", "indrho", "]"}], "]"}]}], "]"}], 
              RowBox[{"xiU", "[", 
               RowBox[{"[", "indrho", "]"}], "]"}]}], "+", 
             RowBox[{
              RowBox[{"D", "[", 
               RowBox[{
                RowBox[{"xiU", "[", 
                 RowBox[{"[", "indrho", "]"}], "]"}], ",", 
                RowBox[{"coord", "[", 
                 RowBox[{"[", "indmu", "]"}], "]"}]}], "]"}], " ", 
              RowBox[{"gdd", "[", 
               RowBox[{"[", 
                RowBox[{"indrho", ",", "indnu"}], "]"}], "]"}]}], "+", 
             RowBox[{
              RowBox[{"D", "[", 
               RowBox[{
                RowBox[{"xiU", "[", 
                 RowBox[{"[", "indrho", "]"}], "]"}], ",", 
                RowBox[{"coord", "[", 
                 RowBox[{"[", "indnu", "]"}], "]"}]}], "]"}], " ", 
              RowBox[{"gdd", "[", 
               RowBox[{"[", 
                RowBox[{"indmu", ",", "indrho"}], "]"}], "]"}]}]}]}], " ", 
           ";"}]}], "\[IndentingNewLine]", "]"}], ";", " ", "temp00"}], ",", 
       RowBox[{"{", 
        RowBox[{"indmu", ",", "dimmetric"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"indnu", ",", "dimmetric"}], "}"}]}], "]"}]}]}], " ", 
   "]"}]}]], "Input",
 CellChangeTimes->{{3.4488137343125*^9, 3.44881376090625*^9}, {
   3.4488138489375*^9, 3.448814009625*^9}, {3.449077851859375*^9, 
   3.44907786225*^9}, 3.4490779504375*^9},
 CellLabel->"In[68]:=",ExpressionUUID->"24446251-f0f0-4e47-89fd-62df826bd06b"],

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{"Commutator", "::", "usage"}], " ", "=", " ", 
   "\"\<Commutator[v1_,v2_] : Commutator of v1 and v2 in the coordinates \
'coord' that should be specified.\>\""}], ";"}]], "Input",
 CellChangeTimes->{{3.450047876390625*^9, 3.450047914640625*^9}},
 CellLabel->"In[69]:=",ExpressionUUID->"7d2649d9-1a35-41f2-bb16-8a9f4fc3c1b6"],

Cell[BoxData[
 RowBox[{
  RowBox[{"Commutator", "[", 
   RowBox[{"v1_", ",", "v2_"}], "]"}], " ", ":=", " ", 
  RowBox[{
   RowBox[{"LiediffU", "[", 
    RowBox[{"v2", ",", "coord", ",", "v1"}], "]"}], "/;", 
   RowBox[{"(", 
    RowBox[{
     RowBox[{"ValueQ", "[", "coord", "]"}], "&&", " ", 
     RowBox[{
      RowBox[{"Dimensions", "[", "coord", "]"}], "\[Equal]", 
      RowBox[{"Dimensions", "[", "v1", "]"}]}], "&&", " ", 
     RowBox[{
      RowBox[{"Dimensions", "[", "coord", "]"}], "\[Equal]", 
      RowBox[{"Dimensions", "[", "v2", "]"}]}]}], ")"}]}]}]], "Input",
 CellChangeTimes->{{3.450047783515625*^9, 3.450047835671875*^9}, {
  3.450047919546875*^9, 3.450047933921875*^9}, {3.453743163515625*^9, 
  3.453743165515625*^9}},
 CellLabel->"In[70]:=",ExpressionUUID->"211214a4-9e20-4e01-b3e1-2dffa6acb9a1"],

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{"Cotton", "::", "usage"}], " ", "=", 
   "\"\<Cotton[signatureg_] : Cotton tensor of a 3d metric\nNeeded : \
RGTensors executed on that metric\nInput: Signature (+1 or -1) of the metric\n\
Output: CotUd and Cotdd and the epsilon tensors : epsddd, epsUUU \nConvention \
: epsUUU[[1,2,3]] = + 1 / Sqrt[Abs[detg]]\>\""}], ";"}]], "Input",
 CellChangeTimes->{{3.449077651859375*^9, 3.449077661015625*^9}, {
  3.449077722109375*^9, 3.449077840984375*^9}},
 CellLabel->"In[71]:=",ExpressionUUID->"27ffc266-3126-41fe-be40-9c1f7b40c9b5"],

Cell[BoxData[
 RowBox[{
  RowBox[{"Cotton", "[", "signatureg_Integer", "]"}], " ", ":=", 
  RowBox[{"Module", "[", 
   RowBox[{
    RowBox[{"{", 
     RowBox[{"g2dd", ",", "g2ddjd"}], "}"}], ",", " ", "\[IndentingNewLine]", 
    RowBox[{
     RowBox[{"If", "[", 
      RowBox[{
       RowBox[{
        RowBox[{"ValueQ", "[", "gdd", "]"}], " ", "&&", " ", 
        RowBox[{"ValueQ", "[", "Rdd", "]"}], " ", "&&", " ", 
        RowBox[{"ValueQ", "[", "R", "]"}], " ", "&&", 
        RowBox[{"ValueQ", "[", "detg", "]"}]}], ",", ",", 
       RowBox[{
        RowBox[{
        "Print", "[", 
         "\"\<RGtensors should be executed prior to this procedure.\>\"", 
         "]"}], ";", " ", 
        RowBox[{"Return", "[", "]"}], ";"}]}], "]"}], ";", 
     "\[IndentingNewLine]", 
     RowBox[{"If", "[", 
      RowBox[{
       RowBox[{
        RowBox[{"Dimensions", "[", "gdd", "]"}], " ", "=!=", " ", 
        RowBox[{"{", 
         RowBox[{"3", ",", "3"}], "}"}]}], ",", 
       RowBox[{
        RowBox[{
        "Print", "[", 
         "\"\<The Cotton tensor exists only in 3 dimensions. Incoherent \
dimensions detected.\>\"", "]"}], ";", " ", 
        RowBox[{"Return", "[", "]"}], ";"}]}], " ", "]"}], ";", 
     "\[IndentingNewLine]", 
     RowBox[{"If", "[", 
      RowBox[{
       RowBox[{
        RowBox[{"ValueQ", "[", "epsUUU", "]"}], " ", "||", " ", 
        RowBox[{"ValueQ", "[", "epsddd", "]"}], " ", "||", " ", 
        RowBox[{"ValueQ", "[", "CotUd", "]"}], " ", "||", " ", 
        RowBox[{"ValueQ", "[", "Cotdd", "]"}]}], " ", ",", 
       RowBox[{
        RowBox[{
        "Print", "[", 
         "\"\<Variables epsUUU, epsddd, CotUd, Cotdd already assigned. They \
will be updated.\>\"", "]"}], ";"}]}], "]"}], ";", "\[IndentingNewLine]", 
     RowBox[{"If", "[", 
      RowBox[{
       RowBox[{
        RowBox[{"signatureg", " ", "=!=", "  ", "1"}], " ", "&&", " ", 
        RowBox[{"signatureg", " ", "=!=", "  ", 
         RowBox[{"-", "1"}]}]}], " ", ",", 
       RowBox[{
        RowBox[{"Return", "[", "\"\<Incoherent signature detected\>\"", "]"}],
         ";"}], ",", " ", 
       RowBox[{
        RowBox[{"Print", "[", 
         RowBox[{
         "\"\<Signature of the metric: \>\"", ",", "signatureg", ",", 
          "\"\< .\>\""}], "]"}], ";"}]}], "]"}], ";", " ", 
     "\[IndentingNewLine]", 
     RowBox[{"g2dd", " ", "=", " ", 
      RowBox[{"Rdd", "-", 
       RowBox[{
        RowBox[{"1", "/", "4"}], " ", "gdd", " ", "R"}]}]}], ";", 
     "\[IndentingNewLine]", 
     RowBox[{"epsUUU", " ", "=", " ", 
      RowBox[{
       RowBox[{"1", "/", " ", 
        RowBox[{"Sqrt", "[", 
         RowBox[{"signatureg", " ", "detg"}], "]"}]}], " ", " ", 
       RowBox[{"{", 
        RowBox[{
         RowBox[{"{", 
          RowBox[{
           RowBox[{"{", 
            RowBox[{"0", ",", "0", ",", "0"}], "}"}], ",", 
           RowBox[{"{", 
            RowBox[{"0", ",", "0", ",", "1"}], "}"}], ",", 
           RowBox[{"{", 
            RowBox[{"0", ",", 
             RowBox[{"-", "1"}], ",", "0"}], "}"}]}], "}"}], ",", 
         RowBox[{"{", 
          RowBox[{
           RowBox[{"{", 
            RowBox[{"0", ",", "0", ",", 
             RowBox[{"-", "1"}]}], "}"}], ",", 
           RowBox[{"{", 
            RowBox[{"0", ",", "0", ",", "0"}], "}"}], ",", 
           RowBox[{"{", 
            RowBox[{"1", ",", "0", ",", "0"}], "}"}]}], "}"}], ",", 
         RowBox[{"{", 
          RowBox[{
           RowBox[{"{", 
            RowBox[{"0", ",", "1", ",", "0"}], "}"}], ",", 
           RowBox[{"{", 
            RowBox[{
             RowBox[{"-", "1"}], ",", "0", ",", "0"}], "}"}], ",", 
           RowBox[{"{", 
            RowBox[{"0", ",", "0", ",", "0"}], "}"}]}], "}"}]}], "}"}]}]}], 
     ";", "\[IndentingNewLine]", 
     RowBox[{"epsddd", " ", "=", " ", 
      RowBox[{"signatureg", " ", 
       RowBox[{"Sqrt", "[", 
        RowBox[{"signatureg", " ", "detg"}], "]"}], " ", " ", 
       RowBox[{"{", 
        RowBox[{
         RowBox[{"{", 
          RowBox[{
           RowBox[{"{", 
            RowBox[{"0", ",", "0", ",", "0"}], "}"}], ",", 
           RowBox[{"{", 
            RowBox[{"0", ",", "0", ",", "1"}], "}"}], ",", 
           RowBox[{"{", 
            RowBox[{"0", ",", 
             RowBox[{"-", "1"}], ",", "0"}], "}"}]}], "}"}], ",", 
         RowBox[{"{", 
          RowBox[{
           RowBox[{"{", 
            RowBox[{"0", ",", "0", ",", 
             RowBox[{"-", "1"}]}], "}"}], ",", 
           RowBox[{"{", 
            RowBox[{"0", ",", "0", ",", "0"}], "}"}], ",", 
           RowBox[{"{", 
            RowBox[{"1", ",", "0", ",", "0"}], "}"}]}], "}"}], ",", 
         RowBox[{"{", 
          RowBox[{
           RowBox[{"{", 
            RowBox[{"0", ",", "1", ",", "0"}], "}"}], ",", 
           RowBox[{"{", 
            RowBox[{
             RowBox[{"-", "1"}], ",", "0", ",", "0"}], "}"}], ",", 
           RowBox[{"{", 
            RowBox[{"0", ",", "0", ",", "0"}], "}"}]}], "}"}]}], "}"}]}]}], 
     ";", "\[IndentingNewLine]", 
     RowBox[{"g2ddjd", " ", "=", " ", 
      RowBox[{"covD", "[", "g2dd", "]"}]}], ";", "\[IndentingNewLine]", 
     RowBox[{"CotUd", " ", "=", " ", 
      RowBox[{"multiDot", "[", 
       RowBox[{"epsUUU", ",", "g2ddjd", ",", 
        RowBox[{"{", 
         RowBox[{"2", ",", "3"}], "}"}], ",", 
        RowBox[{"{", 
         RowBox[{"3", ",", "1"}], "}"}]}], "]"}]}], ";", 
     "\[IndentingNewLine]", 
     RowBox[{"Cotdd", " ", "=", " ", 
      RowBox[{"Lower", "[", 
       RowBox[{"CotUd", ",", "1"}], "]"}]}], ";", "\[IndentingNewLine]", 
     RowBox[{
     "Print", "[", "\"\<epsUUU,epsddd,CotUd,Cotdd have been computed.\>\"", 
      "]"}], ";"}]}], "\[IndentingNewLine]", "]"}]}]], "Input",
 CellChangeTimes->{
  3.4389737450625*^9, {3.439440164109375*^9, 3.439440190578125*^9}, {
   3.439440249234375*^9, 3.439440464421875*^9}, {3.439440524234375*^9, 
   3.43944052453125*^9}, {3.43944056509375*^9, 3.439440651390625*^9}, {
   3.439440710484375*^9, 3.43944084515625*^9}, {3.439441193671875*^9, 
   3.439441248015625*^9}, {3.439441588421875*^9, 3.439441709625*^9}, {
   3.439441782640625*^9, 3.439441841953125*^9}, {3.43944195828125*^9, 
   3.439442054265625*^9}, {3.4394420995*^9, 3.439442118765625*^9}, {
   3.439442211921875*^9, 3.439442238625*^9}, {3.43944267875*^9, 
   3.439442680953125*^9}, {3.43954132023225*^9, 3.439541321154125*^9}, {
   3.43954145191975*^9, 3.439541471779125*^9}, {3.43957455959375*^9, 
   3.439574585421875*^9}, 3.439574634765625*^9, {3.4490768993125*^9, 
   3.44907690578125*^9}, {3.449077401375*^9, 3.449077549609375*^9}, {
   3.449077666453125*^9, 3.449077669*^9}, 3.449078184796875*^9, {
   3.449404571984375*^9, 3.449404572796875*^9}, {3.4494050433125*^9, 
   3.44940504615625*^9}, {3.449405144515625*^9, 3.449405148703125*^9}, 
   3.4494053975625*^9, 3.449405447921875*^9},
 CellLabel->"In[72]:=",ExpressionUUID->"5b418da3-478f-45c4-965d-e9cd6b90edc6"],

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{"GenerateEpsilon", "::", "usage"}], " ", "=", 
   "\"\<GenerateEpsilon[dim_] : Generate the totally antisymmetric \
numerically invariant pseudo-tensor Epsilon\nInput: dimension dim > 0\n\
Output: Epsilon\nConvention: Epsilon[[1,...,dim]] = +1\>\""}], ";"}]], "Input",
 CellChangeTimes->{{3.449077651859375*^9, 3.449077661015625*^9}, {
  3.449077722109375*^9, 3.449077840984375*^9}, {3.449078001546875*^9, 
  3.449078006890625*^9}, {3.4490781061875*^9, 3.4490781629375*^9}},
 CellLabel->"In[73]:=",ExpressionUUID->"0117acc3-307f-454e-b6b9-5245ed3a22a5"],

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{"GenerateEpsilon", "[", "dim_Integer", "]"}], " ", ":=", " ", 
   RowBox[{"Module", "[", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{"String0", ",", "String1", ",", "perm00", ",", "k", ",", "i"}], 
      "}"}], ",", "\[IndentingNewLine]", 
     RowBox[{
      RowBox[{"If", "[", 
       RowBox[{
        RowBox[{"dim", "<", "1"}], ",", " ", 
        RowBox[{
         RowBox[{"Return", "[", "\"\<Invalid arguments.\>\"", "]"}], ";"}]}], 
       "]"}], ";", "\[IndentingNewLine]", 
      RowBox[{"Epsilon", "=."}], ";", "\[IndentingNewLine]", 
      RowBox[{"Epsilon", " ", "=", " ", 
       RowBox[{"ConstantArray", "[", 
        RowBox[{"0", ",", 
         RowBox[{"Table", "[", 
          RowBox[{"dim", ",", 
           RowBox[{"{", 
            RowBox[{"k", ",", "1", ",", "dim"}], "}"}]}], "]"}]}], "]"}]}], 
      ";", "\[IndentingNewLine]", 
      RowBox[{"perm00", " ", "=", " ", 
       RowBox[{"Permutations", "[", 
        RowBox[{"Table", "[", 
         RowBox[{"k", ",", 
          RowBox[{"{", 
           RowBox[{"k", ",", "1", ",", "dim"}], "}"}]}], "]"}], "]"}]}], ";", 
      "\[IndentingNewLine]", 
      RowBox[{"For", "[", 
       RowBox[{
        RowBox[{"i", "=", "1"}], ",", 
        RowBox[{"i", "\[LessEqual]", 
         RowBox[{"Length", "[", "perm00", "]"}]}], ",", 
        RowBox[{"i", "++"}], ",", "\[IndentingNewLine]", 
        RowBox[{
         RowBox[{"String0", "=", "\"\<\>\""}], ";", "\[IndentingNewLine]", 
         RowBox[{"For", "[", 
          RowBox[{
           RowBox[{"j", "=", "1"}], ",", 
           RowBox[{"j", "<", "dim"}], ",", 
           RowBox[{"j", "++"}], ",", 
           RowBox[{"String0", " ", "=", " ", 
            RowBox[{"String0", " ", "<>", " ", 
             RowBox[{"ToString", "[", 
              RowBox[{
               RowBox[{"perm00", "[", 
                RowBox[{"[", "i", "]"}], "]"}], "[", 
               RowBox[{"[", "j", "]"}], "]"}], "]"}], " ", "<>", " ", 
             "\"\<,\>\""}]}]}], "  ", "]"}], ";", "\[IndentingNewLine]", 
         RowBox[{"String0", " ", "=", " ", 
          RowBox[{"String0", " ", "<>", " ", 
           RowBox[{"ToString", "[", 
            RowBox[{
             RowBox[{"perm00", " ", "[", 
              RowBox[{"[", "i", "]"}], "]"}], "[", 
             RowBox[{"[", "dim", "]"}], "]"}], "]"}]}]}], ";", 
         "\[IndentingNewLine]", 
         RowBox[{"String1", " ", "=", " ", 
          RowBox[{
          "\"\<Epsilon[[\>\"", " ", "<>", " ", "String0", " ", "<>", " ", 
           "\"\<]] = Signature[\>\"", " ", "<>", " ", 
           RowBox[{"ToString", "[", "perm00", "]"}], " ", "<>", "\"\<[[\>\"", 
           " ", "<>", 
           RowBox[{"ToString", "[", "i", "]"}], " ", "<>", " ", 
           "\"\<]]];\>\""}]}], ";", "\[IndentingNewLine]", 
         RowBox[{"ToExpression", "[", "String1", "]"}], ";"}]}], 
       "\[IndentingNewLine]", "]"}], ";", "Epsilon"}]}], 
    "\[IndentingNewLine]", "]"}]}], ";"}]], "Input",
 CellChangeTimes->{{3.44571025669625*^9, 3.445710301975391*^9}, {
   3.445710361694895*^9, 3.445710379847405*^9}, {3.4457104518690233`*^9, 
   3.445710620957876*^9}, {3.445710665141079*^9, 3.445710726087291*^9}, 
   3.4457108938691874`*^9, {3.4457110595787687`*^9, 3.445711099542941*^9}, {
   3.445711155331134*^9, 3.445711214957901*^9}, 3.445711300360948*^9, {
   3.445711388785688*^9, 3.44571140895061*^9}, {3.445711510216422*^9, 
   3.445711530481039*^9}, {3.445711560789905*^9, 3.445711742953281*^9}, {
   3.445711822215815*^9, 3.445711829850041*^9}, 3.445711874679921*^9, 
   3.445780145096127*^9, {3.445780237122423*^9, 3.4457802612896967`*^9}, {
   3.44578030501381*^9, 3.445780311838242*^9}, {3.445780348139915*^9, 
   3.445780370674878*^9}, {3.4457804336999273`*^9, 3.445780449737864*^9}, 
   3.445780547946849*^9, {3.445780634820689*^9, 3.445780649936206*^9}, 
   3.4457806889360313`*^9, {3.445780773899247*^9, 3.445780793049079*^9}, {
   3.447425235839368*^9, 3.447425275066712*^9}, {3.449078009640625*^9, 
   3.449078059984375*^9}, {3.450105009953125*^9, 3.450105014015625*^9}},
 CellLabel->"In[74]:=",ExpressionUUID->"e6bac3bd-9a91-4678-883f-9b9edce70d1b"],

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{"ChargesEinstein", "::", "usage"}], " ", "=", " ", 
   "\"\<ChargesEinstein[xiU_,hdd_,signatureg_,{index1_,index2_}] compute the \
surface charge in Einstein gravity\nNeed = metric and coord should be defined \
and RGtensors should have been executed prior to this procedure\nInput = A \
Killing vector or asymptotic Killing vector 'xiU' \n        A metric \
perturbation 'hdd'\n\t    The signature of the metric 'signatureg' (1 or -1)\n\
        A surface of codimension 2 specified by the two indices \
'{index1,index2}' in the coordinates coord that are fixed\nOutput = The \
components {index1,index2} of the surface charge associated with the vector \
xiU under the perturbation\nExtra output : ChargeSuppl : supplementary term \
with respect to the Iyer-Wald formula.\nConvention : The Einstein Lagrangian \
has the form 1/(16\[Pi])Sqrt[signatureg g] R\n\>\""}], ";"}]], "Input",
 CellChangeTimes->{{3.449078349953125*^9, 3.44907845025*^9}, {
  3.449078599375*^9, 3.449078648984375*^9}, {3.449078723953125*^9, 
  3.44907884046875*^9}, {3.449079174421875*^9, 3.44907926540625*^9}, {
  3.449405217921875*^9, 3.449405298078125*^9}, {3.4494055233125*^9, 
  3.4494055234375*^9}},
 CellLabel->"In[75]:=",ExpressionUUID->"f0b75fb7-437e-41de-bc0e-a2048bc711b8"],

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{"ChargesEinstein", "[", 
    RowBox[{"xiU_List", ",", "hdd_List", ",", "signatureg_Integer", ",", 
     RowBox[{"{", 
      RowBox[{"index1_Integer", ",", "index2_Integer"}], "}"}]}], "]"}], " ", 
   ":=", 
   RowBox[{"Module", "[", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{
      "hUd", ",", "hUU", ",", "deth", ",", "xid", ",", "xiUjd", ",", "xiUjU", 
       ",", "xidjU", ",", "dethjd", ",", "dethjU", ",", "hUUjd", ",", "hUUjU",
        ",", "Integrand1UU", ",", "Integrand2UU", ",", "KillingUd", ",", 
       "IntegrandEUU", ",", "Charge"}], "}"}], ",", "\[IndentingNewLine]", 
     RowBox[{
      RowBox[{"If", "[", 
       RowBox[{
        RowBox[{
         RowBox[{"ValueQ", "[", "gdd", "]"}], " ", "&&", " ", 
         RowBox[{"NameQ", "[", "\"\<Raise\>\"", "]"}], " ", "&&", " ", 
         RowBox[{"NameQ", "[", "\"\<Lower\>\"", "]"}], "&&", 
         RowBox[{"NameQ", "[", "\"\<covD\>\"", " ", "]"}], "&&", 
         RowBox[{"ValueQ", "[", "gUU", "]"}], " ", "&&", 
         RowBox[{"ValueQ", "[", "detg", "]"}]}], "   ", ",", ",", " ", 
        RowBox[{
         RowBox[{
         "Return", "[", 
          "\"\<RGtensors should be executed prior to this procedure.\>\"", 
          "]"}], ";"}]}], "]"}], ";", "\[IndentingNewLine]", 
      RowBox[{"If", "[", 
       RowBox[{
        RowBox[{
         RowBox[{"ValueQ", "[", "coord", "]"}], " ", "&&", " ", 
         RowBox[{"ValueQ", "[", "metric", "]"}]}], "   ", ",", ",", " ", 
        RowBox[{
         RowBox[{
         "Return", "[", "\"\<metric and coord not defined.\>\"", "]"}], 
         ";"}]}], "]"}], ";", "\[IndentingNewLine]", 
      RowBox[{"If", "[", 
       RowBox[{
        RowBox[{
         RowBox[{"signatureg", " ", "=!=", "  ", "1"}], " ", "&&", " ", 
         RowBox[{"signatureg", " ", "=!=", "  ", 
          RowBox[{"-", "1"}]}]}], " ", ",", 
        RowBox[{
         RowBox[{
         "Return", "[", "\"\<Incoherent signature detected\>\"", "]"}], ";"}],
         ",", " ", 
        RowBox[{
         RowBox[{"Print", "[", 
          RowBox[{
          "\"\<Signature of the metric: \>\"", ",", "signatureg", ",", 
           "\"\< .\>\""}], "]"}], ";"}]}], "]"}], ";", "\[IndentingNewLine]", 
      RowBox[{"If", "[", 
       RowBox[{
        RowBox[{
         RowBox[{"Dimensions", "[", "hdd", "]"}], " ", "=!=", "  ", 
         RowBox[{"Dimensions", "[", "metric", "]"}]}], ",", 
        RowBox[{
         RowBox[{
         "Return", "[", "\"\<Incompatible dimensions detected\>\"", "]"}], 
         ";"}]}], " ", "]"}], ";", "\[IndentingNewLine]", 
      RowBox[{"If", "[", 
       RowBox[{
        RowBox[{
         RowBox[{"Dimensions", "[", "coord", "]"}], " ", "=!=", " ", 
         RowBox[{"Dimensions", "[", "xiU", "]"}]}], ",", 
        RowBox[{
         RowBox[{
         "Return", "[", "\"\<Incompatible dimensions detected\>\"", "]"}], 
         ";"}]}], "]"}], ";", "\[IndentingNewLine]", 
      RowBox[{"If", "[", 
       RowBox[{
        RowBox[{
         RowBox[{"1", "\[LessEqual]", "index1", " ", "\[LessEqual]", 
          RowBox[{
           RowBox[{"Dimensions", "[", "coord", "]"}], "[", 
           RowBox[{"[", "1", "]"}], "]"}]}], " ", "&&", 
         RowBox[{"1", "\[LessEqual]", "index1", " ", "\[LessEqual]", 
          RowBox[{
           RowBox[{"Dimensions", "[", "coord", "]"}], "[", 
           RowBox[{"[", "1", "]"}], "]"}]}]}], ",", " ", 
        RowBox[{
         RowBox[{"Print", "[", 
          RowBox[{
          "\"\<The surface charge is inversely proportional to Newton \
constant and should be integrated on the \>\"", ",", 
           RowBox[{"coord", "[", 
            RowBox[{"[", "index1", "]"}], "]"}], ",", "\"\< , \>\"", ",", 
           RowBox[{"coord", "[", 
            RowBox[{"[", "index2", "]"}], "]"}], ",", 
           "\"\< = constant surface\>\""}], "]"}], ";"}], 
        "\[IndentingNewLine]", ",", 
        RowBox[{
         RowBox[{
         "Return", "[", 
          "\"\<Invalid arguments for the choice of n-2 surface\>\"", "]"}], 
         ";"}]}], "]"}], ";", "\[IndentingNewLine]", 
      RowBox[{"hUd", " ", "=", " ", 
       RowBox[{"Raise", "[", 
        RowBox[{"hdd", ",", "1"}], "]"}]}], ";", 
      RowBox[{"hUU", " ", "=", " ", 
       RowBox[{"Raise", "[", 
        RowBox[{"hUd", ",", "2"}], "]"}]}], ";", 
      RowBox[{"deth", " ", "=", " ", 
       RowBox[{"multiDot", "[", 
        RowBox[{"gUU", ",", "hdd", ",", 
         RowBox[{"{", 
          RowBox[{"1", ",", "1"}], "}"}], ",", 
         RowBox[{"{", 
          RowBox[{"2", ",", "2"}], "}"}]}], "]"}]}], ";", 
      "\[IndentingNewLine]", 
      RowBox[{"xid", " ", "=", " ", 
       RowBox[{"Lower", "[", 
        RowBox[{"xiU", ",", "1"}], "]"}]}], ";", 
      RowBox[{"xiUjd", " ", "=", " ", 
       RowBox[{"covD", "[", 
        RowBox[{"xiU", ",", 
         RowBox[{"{", "1", "}"}]}], "]"}]}], ";", 
      RowBox[{"xiUjU", " ", "=", " ", 
       RowBox[{"Raise", "[", 
        RowBox[{"xiUjd", ",", "2"}], "]"}]}], ";", 
      RowBox[{"xidjU", " ", "=", " ", 
       RowBox[{"Lower", "[", 
        RowBox[{"xiUjU", ",", "1"}], "]"}]}], ";", "\[IndentingNewLine]", 
      RowBox[{"dethjd", " ", "=", " ", 
       RowBox[{"covD", "[", "deth", "]"}]}], ";", 
      RowBox[{"dethjU", " ", "=", " ", 
       RowBox[{"Raise", "[", 
        RowBox[{"dethjd", ",", "1"}], "]"}]}], ";", 
      RowBox[{"hUUjd", " ", "=", " ", 
       RowBox[{"covD", "[", 
        RowBox[{"hUU", ",", 
         RowBox[{"{", 
          RowBox[{"1", ",", "2"}], "}"}]}], "]"}]}], ";", 
      RowBox[{"hUUjU", " ", "=", " ", 
       RowBox[{"Raise", "[", 
        RowBox[{"hUUjd", ",", "3"}], "]"}]}], ";", "\[IndentingNewLine]", 
      RowBox[{"Integrand1UU", " ", "=", " ", 
       RowBox[{"Outer", "[", 
        RowBox[{"Times", ",", "xiU", ",", 
         RowBox[{
          RowBox[{"Contract", "[", 
           RowBox[{"hUUjd", ",", 
            RowBox[{"{", 
             RowBox[{"2", ",", "3"}], "}"}]}], "]"}], "-", "dethjU"}]}], 
        "]"}]}], ";", "\[IndentingNewLine]", 
      RowBox[{"Integrand2UU", " ", "=", " ", 
       RowBox[{
        RowBox[{"-", 
         RowBox[{"Transpose", "[", 
          RowBox[{
           RowBox[{"multiDot", "[", 
            RowBox[{"xid", ",", "hUUjU", ",", 
             RowBox[{"{", 
              RowBox[{"1", ",", "2"}], "}"}]}], "]"}], ",", 
           RowBox[{"{", 
            RowBox[{"2", ",", "1"}], "}"}]}], "]"}]}], "-", 
        RowBox[{
         RowBox[{"1", "/", "2"}], " ", "deth", " ", 
         RowBox[{"Transpose", "[", 
          RowBox[{"xiUjU", ",", 
           RowBox[{"{", 
            RowBox[{"2", ",", "1"}], "}"}]}], "]"}]}], "+", " ", 
        RowBox[{
         RowBox[{"1", "/", "2"}], " ", 
         RowBox[{"multiDot", "[", 
          RowBox[{"hUU", ",", 
           RowBox[{"xiUjd", "-", 
            RowBox[{"Transpose", "[", 
             RowBox[{"xidjU", ",", 
              RowBox[{"{", 
               RowBox[{"2", ",", "1"}], "}"}]}], "]"}]}], ",", 
           RowBox[{"{", 
            RowBox[{"2", ",", "2"}], "}"}]}], "]"}]}]}]}], ";", 
      "\[IndentingNewLine]", 
      RowBox[{"KillingUd", " ", "=", " ", 
       RowBox[{"xiUjd", "+", 
        RowBox[{"Transpose", "[", 
         RowBox[{"xidjU", ",", 
          RowBox[{"{", 
           RowBox[{"2", ",", "1"}], "}"}]}], "]"}]}]}], ";", 
      "\[IndentingNewLine]", 
      RowBox[{"IntegrandEUU", " ", "=", " ", 
       RowBox[{
        RowBox[{
         RowBox[{"-", "1"}], "/", "2"}], " ", 
        RowBox[{"multiDot", "[", 
         RowBox[{"hUU", ",", "KillingUd", ",", 
          RowBox[{"{", 
           RowBox[{"2", ",", "2"}], "}"}]}], "]"}]}]}], ";", 
      "\[IndentingNewLine]", 
      RowBox[{"ChargeSuppl", " ", "=", "  ", 
       RowBox[{
        RowBox[{
         RowBox[{"1", "/", "16"}], "/", "Pi"}], "  ", 
        RowBox[{"Sqrt", "[", 
         RowBox[{"signatureg", " ", "detg"}], "]"}], " ", " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"IntegrandEUU", "[", 
           RowBox[{"[", 
            RowBox[{"index1", ",", "index2"}], "]"}], "]"}], "-", 
          RowBox[{"IntegrandEUU", "[", 
           RowBox[{"[", 
            RowBox[{"index2", ",", "index1"}], "]"}], "]"}]}], ")"}]}]}], ";",
       "\[IndentingNewLine]", 
      RowBox[{"Charge", " ", "=", " ", 
       RowBox[{
        RowBox[{
         RowBox[{"1", "/", "16"}], "/", "Pi"}], "  ", 
        RowBox[{"Sqrt", "[", 
         RowBox[{"signatureg", " ", "detg"}], "]"}], " ", " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"Integrand1UU", "[", 
           RowBox[{"[", 
            RowBox[{"index1", ",", "index2"}], "]"}], "]"}], "-", 
          RowBox[{"Integrand1UU", "[", 
           RowBox[{"[", 
            RowBox[{"index2", ",", "index1"}], "]"}], "]"}], "+", 
          RowBox[{"Integrand2UU", "[", 
           RowBox[{"[", 
            RowBox[{"index1", ",", "index2"}], "]"}], "]"}], "-", 
          RowBox[{"Integrand2UU", "[", 
           RowBox[{"[", 
            RowBox[{"index2", ",", "index1"}], "]"}], "]"}]}], ")"}]}]}]}]}], 
    "\[IndentingNewLine]", "]"}]}], ";"}]], "Input",
 CellChangeTimes->{{3.43897310171875*^9, 3.43897329153125*^9}, {
   3.43897332628125*^9, 3.43897336778125*^9}, {3.438973709796875*^9, 
   3.43897374928125*^9}, {3.43897381165625*^9, 3.43897381234375*^9}, 
   3.4389738835625*^9, {3.438974189375*^9, 3.438974243359375*^9}, {
   3.438974285125*^9, 3.43897439796875*^9}, {3.438974473484375*^9, 
   3.438974623046875*^9}, {3.438974673125*^9, 3.43897485565625*^9}, {
   3.438975006296875*^9, 3.438975073953125*^9}, {3.43897625746875*^9, 
   3.438976262765625*^9}, {3.438984536296875*^9, 3.438984556078125*^9}, {
   3.43898515459375*^9, 3.438985155984375*^9}, {3.438985447515625*^9, 
   3.438985455609375*^9}, {3.438985502*^9, 3.438985683375*^9}, {
   3.438985754828125*^9, 3.438985805078125*^9}, {3.438985836484375*^9, 
   3.43898584275*^9}, 3.43898590134375*^9, {3.438986115078125*^9, 
   3.438986148296875*^9}, {3.438986298875*^9, 3.438986393578125*^9}, {
   3.438986556734375*^9, 3.43898660425*^9}, 3.438986840953125*^9, {
   3.43898687678125*^9, 3.438986883140625*^9}, {3.438986928640625*^9, 
   3.438986930703125*^9}, {3.4389870701875*^9, 3.438987079234375*^9}, {
   3.43898743175*^9, 3.438987449078125*^9}, {3.438987750765625*^9, 
   3.438987788875*^9}, {3.439440954296875*^9, 3.43944116828125*^9}, {
   3.4395361312635*^9, 3.439536143951*^9}, {3.4396442810625*^9, 
   3.439644328078125*^9}, {3.4423564336732965`*^9, 3.4423564601109657`*^9}, {
   3.442356646534034*^9, 3.442356655643467*^9}, {3.442356691128069*^9, 
   3.442356700034376*^9}, {3.442356992801875*^9, 3.4423570072863426`*^9}, {
   3.44236355361757*^9, 3.44236355424257*^9}, 3.44907845459375*^9, {
   3.449078486421875*^9, 3.4490784891875*^9}, {3.44907886003125*^9, 
   3.449079110578125*^9}, {3.449404361046875*^9, 3.449404362375*^9}, {
   3.44940439725*^9, 3.449404398265625*^9}, {3.449404513921875*^9, 
   3.4494045349375*^9}, {3.4494047080625*^9, 3.449404726765625*^9}, {
   3.449405085359375*^9, 3.449405090421875*^9}, {3.449405196734375*^9, 
   3.4494052085625*^9}, {3.449405406109375*^9, 3.449405419703125*^9}},
 CellLabel->"In[76]:=",ExpressionUUID->"a6918c5c-a82f-43bd-8716-811efb6281ed"],

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{"ChargesEinsteinMaxwellScalar", "::", "usage"}], " ", "=", " ", 
   "\"\<ChargesEinsteinMaxwellScalar[{xiU_,\[Lambda]_},{Ad_,\[Phi]_},{hdd_,ad_\
,var\[Phi]_},signatureg_,{index1_,index2_},{kin\[Phi]_,kinA_,\[Phi]Uneval_}] \
compute the surface charge in Einstein gravity coupled to Maxwell and one \
scalar field\nNeed = metric and coord should be defined and RGtensors should \
have been executed prior to this procedure\nInput = A couple of (asymptotic) \
symmetry parameters : 'xiU' and '\[Lambda]' \n        The background gauge \
field 'Ad' and scalar fields '\[Phi]'\n        The variation of the metric \
'hdd', gauge field 'ad' and scalar field 'var\[Phi]'\n\t    The signature of \
the metric 'signatureg' (1 or -1)\n        A surface of codimension 2 \
specified by the two indices '{index1,index2}' in the coordinates coord that \
are fixed\n\t    The normalisation constants 'kinA[\[Phi]Uneval]', \
'kin\[Phi][\[Phi]Uneval]' in the Lagrangian as a function of the special \
variable '\[Phi]Uneval' \nOutput = The components {index1,index2} of the \
surface charge associated with the symmetry (xiU,\[Lambda]) under the \
perturbation\nExtra output : ChargeSuppl : supplementary term with respect to \
the Iyer-Wald formula.\nConvention : The Lagrangian has the form\n        L = \
\!\(\*FractionBox[SqrtBox[\(signatureg\\\ g\)], \(16  \[Pi]\)]\)(R - \
\!\(\*FractionBox[\(1\), \(4\)]\)kinA[\[Phi]] \!\(\*SuperscriptBox[\(F\), \(\
\[Mu]\[Nu]\)]\)\!\(\*SubscriptBox[\(F\), \(\[Mu]\[Nu]\)]\) - \
\!\(\*FractionBox[\(1\), \(2\)]\)kin\[Phi][\[Phi]]\!\(\*SubscriptBox[\(\
\[PartialD]\), \(\[Mu]\)]\)\[Phi]\!\(\*SuperscriptBox[\(\[PartialD]\), \
\(\[Mu]\)]\)\[Phi])\n\>\""}], ";"}]], "Input",
 CellChangeTimes->{{3.449078349953125*^9, 3.44907845025*^9}, {
  3.449078599375*^9, 3.449078648984375*^9}, {3.449078723953125*^9, 
  3.44907884046875*^9}, {3.449079174421875*^9, 3.44907926540625*^9}, {
  3.449405217921875*^9, 3.449405298078125*^9}, {3.449405476078125*^9, 
  3.44940573734375*^9}},
 CellLabel->"In[77]:=",ExpressionUUID->"ddb3698a-095c-43a0-b903-ac915878cf13"],

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{"ChargesEinsteinMaxwellScalar", "[", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{"xiU_List", ",", "\[Lambda]_"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"Ad_List", ",", "\[Phi]_"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"hdd_List", ",", "ad_List", ",", "var\[Phi]_"}], "}"}], ",", 
     "signatureg_Integer", ",", 
     RowBox[{"{", 
      RowBox[{"index1_Integer", ",", "index2_Integer"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"kin\[Phi]_", ",", "kinA_", ",", "\[Phi]Uneval_Symbol"}], 
      "}"}]}], "]"}], " ", ":=", 
   RowBox[{"Module", "[", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{
      "hUd", ",", "hUU", ",", "deth", ",", "xid", ",", "xiUjd", ",", "xiUjU", 
       ",", "xidjU", ",", "dethjd", ",", "dethjU", ",", "hUUjd", ",", "hUUjU",
        ",", "Integrand1UU", ",", "Integrand2UU", ",", "KillingUd", ",", 
       "IntegrandEUU", ",", "ChargeEinstein", ",", "dim", ",", "Fdd", ",", 
       "FdU", ",", "FUU", ",", "Integrand3UU", ",", "temp", ",", "xiA", ",", 
       "LieAU", ",", "aU", ",", "fdd", ",", "fUU", ",", "Integrand4UU", ",", 
       "Integrand5UU", ",", "\[Phi]jd", ",", "\[Phi]jU", ",", 
       "ContribMaxwell", ",", "ContribScal", ",", "DkEval", ",", "kinAEval", 
       ",", "kin\[Phi]Eval"}], "}"}], ",", "\[IndentingNewLine]", 
     RowBox[{
      RowBox[{"If", "[", 
       RowBox[{
        RowBox[{
         RowBox[{"ValueQ", "[", "gdd", "]"}], " ", "&&", " ", 
         RowBox[{"NameQ", "[", "\"\<Raise\>\"", "]"}], " ", "&&", " ", 
         RowBox[{"NameQ", "[", "\"\<Lower\>\"", "]"}], "&&", 
         RowBox[{"NameQ", "[", "\"\<covD\>\"", " ", "]"}], "&&", 
         RowBox[{"ValueQ", "[", "gUU", "]"}], " ", "&&", 
         RowBox[{"ValueQ", "[", "detg", "]"}], "  ", "&&", 
         RowBox[{"NameQ", "[", "\"\<multiDot\>\"", "]"}]}], " ", ",", ",", 
        " ", 
        RowBox[{
         RowBox[{
         "Return", "[", 
          "\"\<RGtensors should be executed prior to this procedure.\>\"", 
          "]"}], ";"}]}], "]"}], ";", "\[IndentingNewLine]", 
      RowBox[{"If", "[", 
       RowBox[{
        RowBox[{
         RowBox[{"ValueQ", "[", "coord", "]"}], " ", "&&", " ", 
         RowBox[{"ValueQ", "[", "metric", "]"}]}], "   ", ",", ",", " ", 
        RowBox[{
         RowBox[{
         "Return", "[", "\"\<metric and coord not defined.\>\"", "]"}], 
         ";"}]}], "]"}], ";", "\[IndentingNewLine]", 
      RowBox[{"If", "[", 
       RowBox[{
        RowBox[{
         RowBox[{"signatureg", " ", "=!=", "  ", "1"}], " ", "&&", " ", 
         RowBox[{"signatureg", " ", "=!=", "  ", 
          RowBox[{"-", "1"}]}]}], " ", ",", 
        RowBox[{
         RowBox[{
         "Return", "[", "\"\<Incoherent signature detected\>\"", "]"}], ";"}],
         ",", " ", 
        RowBox[{
         RowBox[{"Print", "[", 
          RowBox[{
          "\"\<Signature of the metric: \>\"", ",", "signatureg", ",", 
           "\"\< .\>\""}], "]"}], ";"}]}], "]"}], ";", "\[IndentingNewLine]", 
      RowBox[{"If", "[", 
       RowBox[{
        RowBox[{
         RowBox[{"Dimensions", "[", "hdd", "]"}], " ", "=!=", "  ", 
         RowBox[{"Dimensions", "[", "metric", "]"}]}], ",", 
        RowBox[{
         RowBox[{
         "Return", "[", "\"\<Incompatible dimensions detected\>\"", "]"}], 
         ";"}]}], " ", "]"}], ";", "\[IndentingNewLine]", 
      RowBox[{"If", "[", 
       RowBox[{
        RowBox[{
         RowBox[{
          RowBox[{"Dimensions", "[", "coord", "]"}], " ", "=!=", " ", 
          RowBox[{"Dimensions", "[", "xiU", "]"}]}], " ", "&&", " ", 
         RowBox[{
          RowBox[{"Dimensions", "[", "coord", "]"}], " ", "=!=", " ", 
          RowBox[{"Dimensions", "[", "Ad", "]"}]}], "&&", 
         RowBox[{
          RowBox[{"Dimensions", "[", "coord", "]"}], " ", "=!=", " ", 
          RowBox[{"Dimensions", "[", "ad", "]"}]}]}], ",", 
        RowBox[{
         RowBox[{
         "Return", "[", "\"\<Incompatible dimensions detected\>\"", "]"}], 
         ";"}]}], "]"}], ";", "\[IndentingNewLine]", 
      RowBox[{"If", "[", 
       RowBox[{
        RowBox[{
         RowBox[{
          RowBox[{"Dimensions", "[", "kin\[Phi]", "]"}], " ", "=!=", 
          RowBox[{"{", "}"}]}], "&&", " ", 
         RowBox[{
          RowBox[{"Dimensions", "[", "kinA", "]"}], " ", "=!=", 
          RowBox[{"{", "}"}]}]}], ",", 
        RowBox[{
         RowBox[{
         "Return", "[", "\"\<Incoherent kinetic terms detected\>\"", "]"}], 
         ";"}]}], "]"}], ";", "\[IndentingNewLine]", 
      RowBox[{"If", "[", 
       RowBox[{
        RowBox[{
         RowBox[{"1", "\[LessEqual]", "index1", " ", "\[LessEqual]", 
          RowBox[{
           RowBox[{"Dimensions", "[", "coord", "]"}], "[", 
           RowBox[{"[", "1", "]"}], "]"}]}], " ", "&&", 
         RowBox[{"1", "\[LessEqual]", "index1", " ", "\[LessEqual]", 
          RowBox[{
           RowBox[{"Dimensions", "[", "coord", "]"}], "[", 
           RowBox[{"[", "1", "]"}], "]"}]}]}], ",", " ", 
        RowBox[{
         RowBox[{"Print", "[", 
          RowBox[{
          "\"\<The surface charge is inversely proportional to Newton \
constant and should be integrated on the \>\"", ",", 
           RowBox[{"coord", "[", 
            RowBox[{"[", "index1", "]"}], "]"}], ",", "\"\< , \>\"", ",", 
           RowBox[{"coord", "[", 
            RowBox[{"[", "index2", "]"}], "]"}], ",", 
           "\"\< = constant surface\>\""}], "]"}], ";"}], 
        "\[IndentingNewLine]", ",", 
        RowBox[{
         RowBox[{
         "Return", "[", 
          "\"\<Invalid arguments for the choice of n-2 surface\>\"", "]"}], 
         ";"}]}], "]"}], ";", "\[IndentingNewLine]", 
      RowBox[{"dim", " ", "=", " ", 
       RowBox[{
        RowBox[{"Dimensions", "[", "coord", "]"}], "[", 
        RowBox[{"[", "1", "]"}], "]"}]}], ";", "\[IndentingNewLine]", 
      RowBox[{"hUd", " ", "=", " ", 
       RowBox[{"Raise", "[", 
        RowBox[{"hdd", ",", "1"}], "]"}]}], ";", 
      RowBox[{"hUU", " ", "=", " ", 
       RowBox[{"Raise", "[", 
        RowBox[{"hUd", ",", "2"}], "]"}]}], ";", 
      RowBox[{"deth", " ", "=", " ", 
       RowBox[{"multiDot", "[", 
        RowBox[{"gUU", ",", "hdd", ",", 
         RowBox[{"{", 
          RowBox[{"1", ",", "1"}], "}"}], ",", 
         RowBox[{"{", 
          RowBox[{"2", ",", "2"}], "}"}]}], "]"}]}], ";", 
      "\[IndentingNewLine]", 
      RowBox[{"xid", " ", "=", " ", 
       RowBox[{"Lower", "[", 
        RowBox[{"xiU", ",", "1"}], "]"}]}], ";", 
      RowBox[{"xiUjd", " ", "=", " ", 
       RowBox[{"covD", "[", 
        RowBox[{"xiU", ",", 
         RowBox[{"{", "1", "}"}]}], "]"}]}], ";", 
      RowBox[{"xiUjU", " ", "=", " ", 
       RowBox[{"Raise", "[", 
        RowBox[{"xiUjd", ",", "2"}], "]"}]}], ";", 
      RowBox[{"xidjU", " ", "=", " ", 
       RowBox[{"Lower", "[", 
        RowBox[{"xiUjU", ",", "1"}], "]"}]}], ";", "\[IndentingNewLine]", 
      RowBox[{"dethjd", " ", "=", " ", 
       RowBox[{"covD", "[", "deth", "]"}]}], ";", 
      RowBox[{"dethjU", " ", "=", " ", 
       RowBox[{"Raise", "[", 
        RowBox[{"dethjd", ",", "1"}], "]"}]}], ";", 
      RowBox[{"hUUjd", " ", "=", " ", 
       RowBox[{"covD", "[", 
        RowBox[{"hUU", ",", 
         RowBox[{"{", 
          RowBox[{"1", ",", "2"}], "}"}]}], "]"}]}], ";", 
      RowBox[{"hUUjU", " ", "=", " ", 
       RowBox[{"Raise", "[", 
        RowBox[{"hUUjd", ",", "3"}], "]"}]}], ";", "\[IndentingNewLine]", 
      RowBox[{"Integrand1UU", " ", "=", " ", 
       RowBox[{"Outer", "[", 
        RowBox[{"Times", ",", "xiU", ",", 
         RowBox[{
          RowBox[{"Contract", "[", 
           RowBox[{"hUUjd", ",", 
            RowBox[{"{", 
             RowBox[{"2", ",", "3"}], "}"}]}], "]"}], "-", "dethjU"}]}], 
        "]"}]}], ";", "\[IndentingNewLine]", 
      RowBox[{"Integrand2UU", " ", "=", " ", 
       RowBox[{
        RowBox[{"-", 
         RowBox[{"Transpose", "[", 
          RowBox[{
           RowBox[{"multiDot", "[", 
            RowBox[{"xid", ",", "hUUjU", ",", 
             RowBox[{"{", 
              RowBox[{"1", ",", "2"}], "}"}]}], "]"}], ",", 
           RowBox[{"{", 
            RowBox[{"2", ",", "1"}], "}"}]}], "]"}]}], "-", 
        RowBox[{
         RowBox[{"1", "/", "2"}], " ", "deth", " ", 
         RowBox[{"Transpose", "[", 
          RowBox[{"xiUjU", ",", 
           RowBox[{"{", 
            RowBox[{"2", ",", "1"}], "}"}]}], "]"}]}], "+", " ", 
        RowBox[{
         RowBox[{"1", "/", "2"}], " ", 
         RowBox[{"multiDot", "[", 
          RowBox[{"hUU", ",", 
           RowBox[{"xiUjd", "-", 
            RowBox[{"Transpose", "[", 
             RowBox[{"xidjU", ",", 
              RowBox[{"{", 
               RowBox[{"2", ",", "1"}], "}"}]}], "]"}]}], ",", 
           RowBox[{"{", 
            RowBox[{"2", ",", "2"}], "}"}]}], "]"}]}]}]}], ";", 
      "\[IndentingNewLine]", 
      RowBox[{"KillingUd", " ", "=", " ", 
       RowBox[{"xiUjd", "+", 
        RowBox[{"Transpose", "[", 
         RowBox[{"xidjU", ",", 
          RowBox[{"{", 
           RowBox[{"2", ",", "1"}], "}"}]}], "]"}]}]}], ";", 
      "\[IndentingNewLine]", 
      RowBox[{"IntegrandEUU", " ", "=", " ", 
       RowBox[{
        RowBox[{
         RowBox[{"-", "1"}], "/", "2"}], " ", 
        RowBox[{"multiDot", "[", 
         RowBox[{"hUU", ",", "KillingUd", ",", 
          RowBox[{"{", 
           RowBox[{"2", ",", "2"}], "}"}]}], "]"}]}]}], ";", 
      "\[IndentingNewLine]", 
      RowBox[{"ChargeEinstein", " ", "=", " ", 
       RowBox[{
        RowBox[{
         RowBox[{"1", "/", "16"}], "/", "Pi"}], "  ", 
        RowBox[{"Sqrt", "[", 
         RowBox[{"signatureg", " ", "detg"}], "]"}], " ", " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"Integrand1UU", "[", 
           RowBox[{"[", 
            RowBox[{"index1", ",", "index2"}], "]"}], "]"}], "-", 
          RowBox[{"Integrand1UU", "[", 
           RowBox[{"[", 
            RowBox[{"index2", ",", "index1"}], "]"}], "]"}], "+", 
          RowBox[{"Integrand2UU", "[", 
           RowBox[{"[", 
            RowBox[{"index1", ",", "index2"}], "]"}], "]"}], "-", 
          RowBox[{"Integrand2UU", "[", 
           RowBox[{"[", 
            RowBox[{"index2", ",", "index1"}], "]"}], "]"}]}], ")"}]}]}], ";",
       "\[IndentingNewLine]", 
      RowBox[{"(*", " ", 
       RowBox[{"Maxwell", " ", "Part"}], " ", "*)"}], "\[IndentingNewLine]", 
      RowBox[{"Fdd", " ", "=", " ", 
       RowBox[{"Table", "[", 
        RowBox[{
         RowBox[{"Table", "[", 
          RowBox[{
           RowBox[{
            RowBox[{"D", "[", 
             RowBox[{
              RowBox[{"Ad", "[", 
               RowBox[{"[", "i", "]"}], "]"}], ",", 
              RowBox[{"coord", "[", 
               RowBox[{"[", "j", "]"}], "]"}]}], "]"}], "-", 
            RowBox[{"D", "[", 
             RowBox[{
              RowBox[{"Ad", "[", 
               RowBox[{"[", "j", "]"}], "]"}], ",", 
              RowBox[{"coord", "[", 
               RowBox[{"[", "i", "]"}], "]"}]}], "]"}]}], " ", ",", 
           RowBox[{"{", 
            RowBox[{"i", ",", "1", ",", " ", "dim"}], "}"}]}], "]"}], ",", 
         RowBox[{"{", 
          RowBox[{"j", ",", "1", ",", "dim"}], "}"}]}], "]"}]}], ";", 
      "\[IndentingNewLine]", 
      RowBox[{"FdU", " ", "=", " ", 
       RowBox[{"Raise", "[", 
        RowBox[{"Fdd", ",", "2"}], "]"}]}], ";", 
      RowBox[{"FUU", " ", "=", " ", 
       RowBox[{"Raise", "[", 
        RowBox[{"FdU", ",", "1"}], "]"}]}], ";", "\[IndentingNewLine]", 
      RowBox[{"DkEval", " ", "=", " ", 
       RowBox[{
        RowBox[{"D", "[", 
         RowBox[{"kinA", ",", "\[Phi]Uneval"}], "]"}], " ", "/.", " ", 
        RowBox[{"{", 
         RowBox[{"\[Phi]Uneval", " ", "\[Rule]", " ", "\[Phi]"}], "}"}]}]}], 
      ";", "\[IndentingNewLine]", 
      RowBox[{"kinAEval", " ", "=", " ", 
       RowBox[{"kinA", "/.", " ", 
        RowBox[{"{", 
         RowBox[{"\[Phi]Uneval", " ", "\[Rule]", " ", "\[Phi]"}], "}"}]}]}], 
      ";", "\[IndentingNewLine]", 
      RowBox[{"kin\[Phi]Eval", " ", "=", " ", 
       RowBox[{"kin\[Phi]", " ", "/.", " ", 
        RowBox[{"{", 
         RowBox[{"\[Phi]Uneval", " ", "\[Rule]", " ", "\[Phi]"}], "}"}]}]}], 
      ";", "\[IndentingNewLine]", 
      RowBox[{"Integrand3UU", "=", " ", 
       RowBox[{"kinAEval", " ", 
        RowBox[{"Outer", "[", 
         RowBox[{"Times", ",", "xiU", ",", 
          RowBox[{"multiDot", "[", 
           RowBox[{"FUU", ",", "ad", ",", 
            RowBox[{"{", 
             RowBox[{"1", ",", "1"}], "}"}]}], "]"}]}], "]"}]}]}], ";", 
      "\[IndentingNewLine]", 
      RowBox[{"temp", " ", "=", " ", 
       RowBox[{"multiDot", "[", 
        RowBox[{"hUU", ",", "FdU", ",", 
         RowBox[{"{", 
          RowBox[{"2", ",", "1"}], "}"}]}], "]"}]}], ";", 
      "\[IndentingNewLine]", 
      RowBox[{"xiA", " ", "=", " ", 
       RowBox[{
        RowBox[{"xiU", " ", ".", " ", "Ad"}], " ", "+", " ", "\[Lambda]"}]}], 
      ";", "\[IndentingNewLine]", 
      RowBox[{"LieAU", " ", "=", " ", 
       RowBox[{"Raise", "[", 
        RowBox[{
         RowBox[{
          RowBox[{"multiDot", "[", 
           RowBox[{"xiU", ",", "Fdd", ",", 
            RowBox[{"{", 
             RowBox[{"1", ",", "1"}], "}"}]}], "]"}], "+", 
          RowBox[{"Table", "[", 
           RowBox[{
            RowBox[{"D", "[", 
             RowBox[{"xiA", ",", 
              RowBox[{"coord", "[", 
               RowBox[{"[", "i", "]"}], "]"}]}], "]"}], " ", ",", 
            RowBox[{"{", 
             RowBox[{"i", ",", "1", ",", " ", "dim"}], "}"}]}], "]"}]}], ",", 
         "1"}], "]"}]}], ";", "\[IndentingNewLine]", 
      RowBox[{"fdd", " ", "=", " ", 
       RowBox[{"Table", "[", 
        RowBox[{
         RowBox[{"Table", "[", 
          RowBox[{
           RowBox[{
            RowBox[{"D", "[", 
             RowBox[{
              RowBox[{"ad", "[", 
               RowBox[{"[", "i", "]"}], "]"}], ",", 
              RowBox[{"coord", "[", 
               RowBox[{"[", "j", "]"}], "]"}]}], "]"}], "-", 
            RowBox[{"D", "[", 
             RowBox[{
              RowBox[{"ad", "[", 
               RowBox[{"[", "j", "]"}], "]"}], ",", 
              RowBox[{"coord", "[", 
               RowBox[{"[", "i", "]"}], "]"}]}], "]"}]}], " ", ",", 
           RowBox[{"{", 
            RowBox[{"i", ",", "1", ",", " ", "dim"}], "}"}]}], "]"}], ",", 
         RowBox[{"{", 
          RowBox[{"j", ",", "1", ",", "dim"}], "}"}]}], "]"}]}], ";", 
      "\[IndentingNewLine]", 
      RowBox[{"fUU", " ", "=", "  ", 
       RowBox[{"Raise", "[", 
        RowBox[{"fdd", ",", "1", ",", "2"}], "]"}]}], ";", 
      "\[IndentingNewLine]", 
      RowBox[{"aU", " ", "=", " ", 
       RowBox[{"Raise", "[", 
        RowBox[{"ad", ",", "1"}], "]"}]}], ";", "\[IndentingNewLine]", 
      RowBox[{"Integrand4UU", "=", " ", 
       RowBox[{
        RowBox[{"kinAEval", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{
            RowBox[{"(", 
             RowBox[{
              RowBox[{
               RowBox[{
                RowBox[{"-", "1"}], "/", "4"}], " ", "deth", " ", "xiA"}], 
              " ", "-", 
              RowBox[{
               RowBox[{"1", "/", "2"}], 
               RowBox[{"(", 
                RowBox[{"xiU", " ", ".", " ", "ad"}], ")"}]}]}], " ", ")"}], 
            "FUU"}], " ", "+", "  ", 
           RowBox[{"xiA", " ", "temp"}], " ", "-", 
           RowBox[{
            RowBox[{"1", "/", "2"}], " ", "xiA", " ", "fUU"}]}], ")"}]}], " ",
         "-", " ", 
        RowBox[{
         RowBox[{"1", "/", "2"}], " ", "xiA", " ", "DkEval", "  ", 
         "var\[Phi]", "  ", "FUU"}]}]}], ";", "\[IndentingNewLine]", 
      RowBox[{"Integrand5UU", "=", 
       RowBox[{
        RowBox[{
         RowBox[{"-", "1"}], "/", "2"}], " ", "kinAEval", " ", 
        RowBox[{"Outer", "[", 
         RowBox[{"Times", ",", "aU", ",", "LieAU"}], "]"}]}]}], " ", ";", 
      "\[IndentingNewLine]", 
      RowBox[{"ContribMaxwell", "=", 
       RowBox[{
        RowBox[{"1", "/", 
         RowBox[{"(", 
          RowBox[{"16", " ", "Pi"}], ")"}]}], 
        RowBox[{"Sqrt", "[", 
         RowBox[{"signatureg", " ", "detg"}], "]"}], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"Integrand3UU", "[", 
           RowBox[{"[", 
            RowBox[{"index1", ",", "index2"}], "]"}], "]"}], "-", 
          RowBox[{"Integrand3UU", "[", 
           RowBox[{"[", 
            RowBox[{"index2", ",", "index1"}], "]"}], "]"}], "+", " ", 
          RowBox[{"Integrand4UU", "[", 
           RowBox[{"[", 
            RowBox[{"index1", ",", "index2"}], "]"}], "]"}], "-", " ", 
          RowBox[{"Integrand4UU", "[", 
           RowBox[{"[", 
            RowBox[{"index2", ",", "index1"}], "]"}], "]"}], "+", 
          RowBox[{"Integrand5UU", "[", 
           RowBox[{"[", 
            RowBox[{"index1", ",", "index2"}], "]"}], "]"}], "-", 
          RowBox[{"Integrand5UU", "[", 
           RowBox[{"[", 
            RowBox[{"index2", ",", "index1"}], "]"}], "]"}]}], ")"}]}]}], ";",
       "\[IndentingNewLine]", 
      RowBox[{"(*", " ", 
       RowBox[{"Scalar", " ", "Part"}], " ", "*)"}], "\[IndentingNewLine]", 
      RowBox[{"\[Phi]jd", " ", "=", " ", 
       RowBox[{"Table", "[", 
        RowBox[{
         RowBox[{"D", "[", 
          RowBox[{"\[Phi]", ",", 
           RowBox[{"coord", "[", 
            RowBox[{"[", "i", "]"}], "]"}]}], "]"}], " ", ",", 
         RowBox[{"{", 
          RowBox[{"i", ",", "1", ",", " ", "dim"}], "}"}]}], "]"}]}], ";", 
      RowBox[{"\[Phi]jU", " ", "=", " ", 
       RowBox[{"Raise", "[", 
        RowBox[{"\[Phi]jd", ",", "1"}], "]"}]}], ";", "\[IndentingNewLine]", 
      RowBox[{"ContribScal", "=", 
       RowBox[{
        RowBox[{
         RowBox[{"-", "kin\[Phi]Eval"}], " ", "/", 
         RowBox[{"(", 
          RowBox[{"16", " ", "Pi"}], ")"}]}], 
        RowBox[{"Sqrt", "[", 
         RowBox[{"signatureg", " ", "detg"}], "]"}], "var\[Phi]", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{
           RowBox[{"xiU", "[", 
            RowBox[{"[", "index1", "]"}], "]"}], " ", 
           RowBox[{"\[Phi]jU", "[", 
            RowBox[{"[", "index2", "]"}], "]"}]}], "-", 
          RowBox[{
           RowBox[{"xiU", "[", 
            RowBox[{"[", "index2", "]"}], "]"}], " ", 
           RowBox[{"\[Phi]jU", "[", 
            RowBox[{"[", "index1", "]"}], "]"}]}]}], ")"}]}]}], ";", 
      "\[IndentingNewLine]", 
      RowBox[{"(*", " ", "Result", "*)"}], "\[IndentingNewLine]", 
      RowBox[{"ChargeSuppl", " ", "=", "  ", 
       RowBox[{
        RowBox[{
         RowBox[{"1", "/", "16"}], "/", "Pi"}], "  ", 
        RowBox[{"Sqrt", "[", 
         RowBox[{"signatureg", " ", "detg"}], "]"}], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"IntegrandEUU", "[", 
           RowBox[{"[", 
            RowBox[{"index1", ",", "index2"}], "]"}], "]"}], "-", 
          RowBox[{"IntegrandEUU", "[", 
           RowBox[{"[", 
            RowBox[{"index2", ",", "index1"}], "]"}], "]"}], "+", 
          RowBox[{"Integrand5UU", "[", 
           RowBox[{"[", 
            RowBox[{"index1", ",", "index2"}], "]"}], "]"}], "-", 
          RowBox[{"Integrand5UU", "[", 
           RowBox[{"[", 
            RowBox[{"index2", ",", "index1"}], "]"}], "]"}]}], ")"}]}]}], ";",
       "\[IndentingNewLine]", 
      RowBox[{"Charge", " ", "=", " ", 
       RowBox[{
       "ChargeEinstein", " ", "+", " ", "ContribMaxwell", "+", "  ", 
        "ContribScal"}]}]}]}], "\[IndentingNewLine]", "]"}]}], ";"}]], "Input",
 CellChangeTimes->{{3.43897310171875*^9, 3.43897329153125*^9}, {
   3.43897332628125*^9, 3.43897336778125*^9}, {3.438973709796875*^9, 
   3.43897374928125*^9}, {3.43897381165625*^9, 3.43897381234375*^9}, 
   3.4389738835625*^9, {3.438974189375*^9, 3.438974243359375*^9}, {
   3.438974285125*^9, 3.43897439796875*^9}, {3.438974473484375*^9, 
   3.438974623046875*^9}, {3.438974673125*^9, 3.43897485565625*^9}, {
   3.438975006296875*^9, 3.438975073953125*^9}, {3.43897625746875*^9, 
   3.438976262765625*^9}, {3.438984536296875*^9, 3.438984556078125*^9}, {
   3.43898515459375*^9, 3.438985155984375*^9}, {3.438985447515625*^9, 
   3.438985455609375*^9}, {3.438985502*^9, 3.438985683375*^9}, {
   3.438985754828125*^9, 3.438985805078125*^9}, {3.438985836484375*^9, 
   3.43898584275*^9}, 3.43898590134375*^9, {3.438986115078125*^9, 
   3.438986148296875*^9}, {3.438986298875*^9, 3.438986393578125*^9}, {
   3.438986556734375*^9, 3.43898660425*^9}, 3.438986840953125*^9, {
   3.43898687678125*^9, 3.438986883140625*^9}, {3.438986928640625*^9, 
   3.438986930703125*^9}, {3.4389870701875*^9, 3.438987079234375*^9}, {
   3.43898743175*^9, 3.438987449078125*^9}, {3.438987750765625*^9, 
   3.438987788875*^9}, {3.439440954296875*^9, 3.43944116828125*^9}, {
   3.4395361312635*^9, 3.439536143951*^9}, {3.4396442810625*^9, 
   3.439644328078125*^9}, {3.4421662514375*^9, 3.442166252859375*^9}, {
   3.442166338671875*^9, 3.442166393859375*^9}, {3.442166437625*^9, 
   3.44216651153125*^9}, {3.442166570640625*^9, 3.44216662146875*^9}, {
   3.442166907234375*^9, 3.4421671844375*^9}, {3.44216721575*^9, 
   3.442167630109375*^9}, {3.442167662296875*^9, 3.44216769021875*^9}, {
   3.442167778765625*^9, 3.44216777975*^9}, {3.44216782740625*^9, 
   3.442167913578125*^9}, {3.4421679885625*^9, 3.442167991765625*^9}, {
   3.442168048953125*^9, 3.442168065265625*^9}, {3.44216814375*^9, 
   3.442168170296875*^9}, {3.44216822584375*^9, 3.442168242828125*^9}, {
   3.4421685519375*^9, 3.442168832332684*^9}, {3.442168871448066*^9, 
   3.442169033957399*^9}, {3.442169336816411*^9, 3.4421693405357323`*^9}, {
   3.442169387449187*^9, 3.442169396575588*^9}, {3.4421694751032734`*^9, 
   3.4421694762909555`*^9}, 3.4421799561325355`*^9, {3.442180564300462*^9, 
   3.4421805727068734`*^9}, {3.4421806064575214`*^9, 
   3.4421806106451015`*^9}, {3.4421806764276147`*^9, 3.442180679958933*^9}, {
   3.442247564578125*^9, 3.44224760578125*^9}, {3.442248288765625*^9, 
   3.44224829953125*^9}, {3.442253384046875*^9, 3.44225348990625*^9}, {
   3.442254576078125*^9, 3.442254608625*^9}, {3.442254689859375*^9, 
   3.4422547058125*^9}, {3.44225486721875*^9, 3.4422548778125*^9}, {
   3.442254918734375*^9, 3.44225494546875*^9}, {3.442355976529746*^9, 
   3.4423559847797985`*^9}, {3.4423561449370737`*^9, 3.442356146202707*^9}, {
   3.442356269515996*^9, 3.4423563031880865`*^9}, 3.4423574326015644`*^9, {
   3.4423574944769607`*^9, 3.4423576093526955`*^9}, {3.4423578246196985`*^9, 
   3.4423578424010625`*^9}, 3.442357901292064*^9, {3.4423579341828995`*^9, 
   3.4423579804019456`*^9}, {3.442358012714652*^9, 3.442358102387101*^9}, {
   3.44235813265292*^9, 3.442358163309366*^9}, {3.442358282825756*^9, 
   3.442358409060939*^9}, {3.442363614976945*^9, 3.44236376208632*^9}, {
   3.442363796039445*^9, 3.442363896383195*^9}, {3.443279869665565*^9, 
   3.443279894680168*^9}, {3.449078501*^9, 3.4490785138125*^9}, {
   3.449405092*^9, 3.449405093609375*^9}, {3.44940574596875*^9, 
   3.449405788375*^9}, {3.449406389046875*^9, 3.449406421546875*^9}, {
   3.449406452453125*^9, 3.44940656815625*^9}, {3.4494066086875*^9, 
   3.449406691171875*^9}, {3.4494067811875*^9, 3.44940678278125*^9}, {
   3.44946761571875*^9, 3.449467616140625*^9}},
 CellLabel->"In[78]:=",ExpressionUUID->"ab2f5060-696c-462a-8744-8abbeacd5b7f"],

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{"ChargesTMG", "::", "usage"}], " ", "=", " ", 
   "\"\<ChargesTMG[xiU_,hdd_,mu_,{signatureg_,signepsUUU_},{index1_,index2_}] \
compute the surface charge in Topologically massive gravity\nNeed = metric \
and coord should be defined and RGtensors[...] should have been executed \
prior to this procedure\nInput = A Killing vector or asymptotic Killing \
vector 'xiU' \n        A metric perturbation 'hdd'\n\t    The signature of \
the metric 'signatureg' (1 or -1) and the convention for the epsilon tensor \
with upper indices \n               eps^{123} = 'signepsUUU' where 123 is the \
order of the coordinates 'coord'\n        mu : Gravitational Chern-Simons \
coupling\n        A surface of codimension 2 specified by the two indices \
'{index1,index2}' in the coordinates coord that are fixed\nOutput = The \
components {index1,index2} of the surface charge associated with the vector \
xiU under the perturbation\nExtra output : ChargeSuppl : supplementary term \
with respect to the covariant phase space formula.\nConvention : The \
Lagrangian has the form (1/(16\[Pi]) Sqrt[signatureg g] (R + 1/mu Topological \
Chern-Simons). \n             The equations of motion are G_{\\mu\\nu}+1/mu \
C_{\\mu\\nu} = 0\nOrigin : The formulae are taken from 0808.1911. The charges \
-('Charges' - 'ChargeSuppl') are equal to the charges defined in 0706.0263.\n\
\>\""}], ";"}]], "Input",
 CellChangeTimes->{{3.449078349953125*^9, 3.44907845025*^9}, {
   3.449078599375*^9, 3.449078648984375*^9}, {3.449078723953125*^9, 
   3.44907884046875*^9}, {3.449079174421875*^9, 3.44907926540625*^9}, {
   3.449405217921875*^9, 3.449405298078125*^9}, {3.4494055233125*^9, 
   3.4494055234375*^9}, {3.449406790140625*^9, 3.449406867671875*^9}, {
   3.44940690228125*^9, 3.4494071323125*^9}, {3.449407526953125*^9, 
   3.44940755871875*^9}, {3.4494077844375*^9, 3.44940792065625*^9}, 
   3.45373461040625*^9},
 CellLabel->"In[79]:=",ExpressionUUID->"bc5a76aa-b234-4885-ac9c-c0bee04e2fc4"],

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{"ChargesTMG", "[", 
    RowBox[{"xiU_List", ",", "hdd_List", ",", "mu_", ",", 
     RowBox[{"{", 
      RowBox[{"signatureg_Integer", ",", "signepsUUU_Integer"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"index1_Integer", ",", "index2_Integer"}], "}"}]}], "]"}], " ", 
   ":=", 
   RowBox[{"Module", "[", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{
      "hUd", ",", "hUU", ",", "deth", ",", "xid", ",", "xidjd", ",", "xiUjd", 
       ",", "dethjd", ",", "dethjU", ",", "hUUjd", ",", "hUUjU", ",", "xidjU",
        ",", "epsUUU", ",", "etaU", ",", "xitotU", ",", "xitotd", ",", 
       "xitotUjd", ",", "xitotUjU", ",", "IntegrandEUU", " ", ",", "result1", 
       ",", "KillingUd", ",", "hddjd", ",", "hddjdjd", ",", "dethjdjd", ",", 
       "hddjdjU", ",", "Boxhdd", ",", "linRcdd", ",", "linRccontr", ",", 
       "handR", ",", "linEindd", ",", "hEUd", ",", "\[IndentingNewLine]", 
       "linEinUd", ",", "linEincontr", ",", "temp1UUU", ",", "xidualUU", ",", 
       "temp1dd", ",", "temp1", ",", "temp2d", ",", "KillingUdjd", ",", 
       "temp1d", ",", "resultCS", ",", "Charge", ",", "Integrand1UU", " ", 
       ",", "Integrand2UU", ",", "ContribCS1UU", ",", "ContribCS2UU", " ", 
       ",", "ContribCS3UU"}], "}"}], ",", "\[IndentingNewLine]", 
     RowBox[{
      RowBox[{"If", "[", 
       RowBox[{
        RowBox[{
         RowBox[{"ValueQ", "[", "gdd", "]"}], " ", "&&", " ", 
         RowBox[{"NameQ", "[", "\"\<Raise\>\"", "]"}], " ", "&&", " ", 
         RowBox[{"NameQ", "[", "\"\<Lower\>\"", "]"}], "&&", 
         RowBox[{"NameQ", "[", "\"\<covD\>\"", " ", "]"}], "&&", 
         RowBox[{"ValueQ", "[", "gUU", "]"}], " ", "&&", 
         RowBox[{"ValueQ", "[", "detg", "]"}], "  ", "&&", 
         RowBox[{"NameQ", "[", "\"\<multiDot\>\"", "]"}], "&&", 
         RowBox[{"NameQ", "[", "\"\<Contract\>\"", "]"}], "&&", 
         RowBox[{"ValueQ", "[", "EUd", "]"}], "  ", "&&", 
         RowBox[{"ValueQ", "[", "R", "]"}]}], ",", ",", " ", 
        RowBox[{
         RowBox[{
         "Return", "[", 
          "\"\<RGtensors should be executed prior to this procedure.\>\"", 
          "]"}], ";"}]}], "]"}], ";", "\[IndentingNewLine]", 
      RowBox[{"If", "[", 
       RowBox[{
        RowBox[{
         RowBox[{"ValueQ", "[", "coord", "]"}], " ", "&&", " ", 
         RowBox[{"ValueQ", "[", "metric", "]"}]}], "   ", ",", ",", " ", 
        RowBox[{
         RowBox[{
         "Return", "[", "\"\<metric and coord not defined.\>\"", "]"}], 
         ";"}]}], "]"}], ";", "\[IndentingNewLine]", 
      RowBox[{"If", "[", 
       RowBox[{
        RowBox[{
         RowBox[{"signatureg", " ", "=!=", "  ", "1"}], " ", "&&", " ", 
         RowBox[{"signatureg", " ", "=!=", "  ", 
          RowBox[{"-", "1"}]}]}], " ", ",", 
        RowBox[{
         RowBox[{
         "Return", "[", "\"\<Incoherent signature detected\>\"", "]"}], ";"}],
         ",", " ", 
        RowBox[{
         RowBox[{"Print", "[", 
          RowBox[{
          "\"\<Signature of the metric: \>\"", ",", "signatureg", ",", 
           "\"\< .\>\""}], "]"}], ";"}]}], "]"}], ";", "\[IndentingNewLine]", 
      RowBox[{"If", "[", 
       RowBox[{
        RowBox[{
         RowBox[{"signepsUUU", " ", "=!=", "  ", "1"}], " ", "&&", " ", 
         RowBox[{"signepsUUU", " ", "=!=", "  ", 
          RowBox[{"-", "1"}]}]}], " ", ",", 
        RowBox[{
         RowBox[{
         "Return", "[", "\"\<Incoherent convention for epsilon detected\>\"", 
          "]"}], ";"}], ",", " ", 
        RowBox[{
         RowBox[{"Print", "[", 
          RowBox[{
          "\"\<Convention for epsilon^{123}: \>\"", ",", "signepsUUU", ",", 
           "\"\< .\>\""}], "]"}], ";"}]}], "]"}], ";", "\[IndentingNewLine]", 
      RowBox[{"If", "[", 
       RowBox[{
        RowBox[{
         RowBox[{"Dimensions", "[", "hdd", "]"}], " ", "=!=", "  ", 
         RowBox[{"Dimensions", "[", "metric", "]"}]}], ",", 
        RowBox[{
         RowBox[{
         "Return", "[", "\"\<Incompatible dimensions detected\>\"", "]"}], 
         ";"}]}], " ", "]"}], ";", "\[IndentingNewLine]", 
      RowBox[{"If", "[", 
       RowBox[{
        RowBox[{
         RowBox[{"Dimensions", "[", "coord", "]"}], " ", "=!=", " ", 
         RowBox[{"Dimensions", "[", "xiU", "]"}]}], ",", 
        RowBox[{
         RowBox[{
         "Return", "[", "\"\<Incompatible dimensions detected\>\"", "]"}], 
         ";"}]}], "]"}], ";", "\[IndentingNewLine]", 
      RowBox[{"If", "[", 
       RowBox[{
        RowBox[{
         RowBox[{"1", "\[LessEqual]", "index1", " ", "\[LessEqual]", 
          RowBox[{
           RowBox[{"Dimensions", "[", "coord", "]"}], "[", 
           RowBox[{"[", "1", "]"}], "]"}]}], " ", "&&", 
         RowBox[{"1", "\[LessEqual]", "index1", " ", "\[LessEqual]", 
          RowBox[{
           RowBox[{"Dimensions", "[", "coord", "]"}], "[", 
           RowBox[{"[", "1", "]"}], "]"}]}]}], ",", " ", 
        RowBox[{
         RowBox[{"Print", "[", 
          RowBox[{
          "\"\<The surface charge is inversely proportional to Newton \
constant and should be integrated on the \>\"", ",", 
           RowBox[{"coord", "[", 
            RowBox[{"[", "index1", "]"}], "]"}], ",", "\"\< , \>\"", ",", 
           RowBox[{"coord", "[", 
            RowBox[{"[", "index2", "]"}], "]"}], ",", 
           "\"\< = constant surface\>\""}], "]"}], ";"}], 
        "\[IndentingNewLine]", ",", 
        RowBox[{
         RowBox[{
         "Return", "[", 
          "\"\<Invalid arguments for the choice of n-2 surface\>\"", "]"}], 
         ";"}]}], "]"}], ";", "\[IndentingNewLine]", 
      RowBox[{"hUd", " ", "=", " ", 
       RowBox[{"Raise", "[", 
        RowBox[{"hdd", ",", "1"}], "]"}]}], ";", 
      RowBox[{"hUU", " ", "=", " ", 
       RowBox[{"Raise", "[", 
        RowBox[{"hUd", ",", "2"}], "]"}]}], ";", 
      RowBox[{"deth", " ", "=", " ", 
       RowBox[{"Contract", "[", 
        RowBox[{"hUd", ",", 
         RowBox[{"{", 
          RowBox[{"1", ",", "2"}], "}"}]}], "]"}]}], ";", 
      "\[IndentingNewLine]", 
      RowBox[{"xid", " ", "=", " ", 
       RowBox[{"Lower", "[", 
        RowBox[{"xiU", ",", "1"}], "]"}]}], ";", 
      RowBox[{"xiUjd", " ", "=", " ", 
       RowBox[{"covD", "[", 
        RowBox[{"xiU", ",", 
         RowBox[{"{", "1", "}"}]}], "]"}]}], ";", 
      RowBox[{"xidjd", " ", "=", " ", 
       RowBox[{"covD", "[", "xid", "]"}]}], ";", 
      RowBox[{"xidjU", " ", "=", " ", 
       RowBox[{"Raise", "[", 
        RowBox[{"xidjd", ",", "2"}], "]"}]}], ";", "\[IndentingNewLine]", 
      RowBox[{"dethjd", " ", "=", " ", 
       RowBox[{"covD", "[", "deth", "]"}]}], ";", 
      RowBox[{"dethjU", " ", "=", " ", 
       RowBox[{"Raise", "[", 
        RowBox[{"dethjd", ",", "1"}], "]"}]}], ";", "\[IndentingNewLine]", 
      RowBox[{"hUUjd", " ", "=", " ", 
       RowBox[{"covD", "[", 
        RowBox[{"hUU", ",", 
         RowBox[{"{", 
          RowBox[{"1", ",", "2"}], "}"}]}], "]"}]}], ";", 
      RowBox[{"hUUjU", " ", "=", " ", 
       RowBox[{"Raise", "[", 
        RowBox[{"hUUjd", ",", "3"}], "]"}]}], ";", "\[IndentingNewLine]", 
      RowBox[{"(*", " ", 
       RowBox[{
       "Total", " ", "vector", " ", "xitotU", " ", "got", " ", "a", " ", 
        "contribution", " ", "from", " ", "TMG"}], " ", "*)"}], 
      "\[IndentingNewLine]", 
      RowBox[{"epsUUU", " ", "=", 
       RowBox[{
        RowBox[{"signepsUUU", "/", 
         RowBox[{"Sqrt", "[", 
          RowBox[{"signatureg", " ", "detg"}], "]"}]}], " ", 
        RowBox[{"{", 
         RowBox[{
          RowBox[{"{", 
           RowBox[{
            RowBox[{"{", 
             RowBox[{"0", ",", "0", ",", "0"}], "}"}], ",", 
            RowBox[{"{", 
             RowBox[{"0", ",", "0", ",", "1"}], "}"}], ",", 
            RowBox[{"{", 
             RowBox[{"0", ",", 
              RowBox[{"-", "1"}], ",", "0"}], "}"}]}], "}"}], ",", 
          RowBox[{"{", 
           RowBox[{
            RowBox[{"{", 
             RowBox[{"0", ",", "0", ",", 
              RowBox[{"-", "1"}]}], "}"}], ",", 
            RowBox[{"{", 
             RowBox[{"0", ",", "0", ",", "0"}], "}"}], ",", 
            RowBox[{"{", 
             RowBox[{"1", ",", "0", ",", "0"}], "}"}]}], "}"}], ",", 
          RowBox[{"{", 
           RowBox[{
            RowBox[{"{", 
             RowBox[{"0", ",", "1", ",", "0"}], "}"}], ",", 
            RowBox[{"{", 
             RowBox[{
              RowBox[{"-", "1"}], ",", "0", ",", "0"}], "}"}], ",", 
            RowBox[{"{", 
             RowBox[{"0", ",", "0", ",", "0"}], "}"}]}], "}"}]}], "}"}]}]}], 
      ";", "\[IndentingNewLine]", 
      RowBox[{"etaU", " ", "=", " ", 
       RowBox[{
        RowBox[{"multiDot", "[", 
         RowBox[{"epsUUU", ",", "xidjd", ",", 
          RowBox[{"{", 
           RowBox[{"2", ",", "2"}], "}"}], ",", 
          RowBox[{"{", 
           RowBox[{"3", ",", "1"}], "}"}]}], "]"}], "/", "2"}]}], ";", 
      "\[IndentingNewLine]", 
      RowBox[{"xitotU", " ", "=", " ", 
       RowBox[{"xiU", " ", "+", " ", 
        RowBox[{"etaU", "/", "mu"}]}]}], ";", 
      RowBox[{"xitotd", " ", "=", " ", 
       RowBox[{"Lower", "[", 
        RowBox[{"xitotU", ",", "1"}], "]"}]}], ";", "\[IndentingNewLine]", 
      RowBox[{"xitotUjd", " ", "=", " ", 
       RowBox[{"covD", "[", 
        RowBox[{"xitotU", ",", 
         RowBox[{"{", "1", "}"}]}], "]"}]}], ";", 
      RowBox[{"xitotUjU", " ", "=", " ", 
       RowBox[{"Raise", "[", 
        RowBox[{"xitotUjd", ",", "2"}], "]"}]}], ";", "\[IndentingNewLine]", 
      RowBox[{"(*", " ", 
       RowBox[{
       "Einstein", " ", "charges", " ", "but", " ", "for", " ", "the", " ", 
        "total", " ", "vector", " ", "xitotU"}], " ", "*)"}], 
      "\[IndentingNewLine]", 
      RowBox[{"Integrand1UU", " ", "=", " ", 
       RowBox[{"Outer", "[", 
        RowBox[{"Times", ",", "xitotU", ",", 
         RowBox[{
          RowBox[{"Contract", "[", 
           RowBox[{"hUUjd", ",", 
            RowBox[{"{", 
             RowBox[{"2", ",", "3"}], "}"}]}], "]"}], "-", "dethjU"}]}], 
        "]"}]}], ";", "\[IndentingNewLine]", 
      RowBox[{"Integrand2UU", " ", "=", " ", 
       RowBox[{
        RowBox[{"-", 
         RowBox[{"Transpose", "[", 
          RowBox[{
           RowBox[{"multiDot", "[", 
            RowBox[{"xitotd", ",", "hUUjU", ",", 
             RowBox[{"{", 
              RowBox[{"1", ",", "2"}], "}"}]}], "]"}], ",", 
           RowBox[{"{", 
            RowBox[{"2", ",", "1"}], "}"}]}], "]"}]}], "-", 
        RowBox[{
         RowBox[{"1", "/", "2"}], " ", "deth", " ", 
         RowBox[{"Transpose", "[", 
          RowBox[{"xitotUjU", ",", 
           RowBox[{"{", 
            RowBox[{"2", ",", "1"}], "}"}]}], "]"}]}], "+", "  ", 
        RowBox[{"multiDot", "[", 
         RowBox[{"hUU", ",", "xitotUjd", ",", 
          RowBox[{"{", 
           RowBox[{"2", ",", "2"}], "}"}]}], "]"}]}]}], ";", 
      "\[IndentingNewLine]", 
      RowBox[{"KillingUd", " ", "=", " ", 
       RowBox[{"xiUjd", "+", 
        RowBox[{"Transpose", "[", 
         RowBox[{"xidjU", ",", 
          RowBox[{"{", 
           RowBox[{"2", ",", "1"}], "}"}]}], "]"}]}]}], ";", 
      "\[IndentingNewLine]", 
      RowBox[{"IntegrandEUU", " ", "=", " ", 
       RowBox[{
        RowBox[{
         RowBox[{"-", "1"}], "/", "2"}], " ", 
        RowBox[{"multiDot", "[", 
         RowBox[{"hUU", ",", "KillingUd", ",", 
          RowBox[{"{", 
           RowBox[{"2", ",", "2"}], "}"}]}], "]"}]}]}], ";", 
      "\[IndentingNewLine]", 
      RowBox[{"result1", " ", "=", "  ", 
       RowBox[{
        RowBox[{"Integrand1UU", "[", 
         RowBox[{"[", 
          RowBox[{"index1", ",", "index2"}], "]"}], "]"}], "-", 
        RowBox[{"Integrand1UU", "[", 
         RowBox[{"[", 
          RowBox[{"index2", ",", "index1"}], "]"}], "]"}], "+", 
        RowBox[{"Integrand2UU", "[", 
         RowBox[{"[", 
          RowBox[{"index1", ",", "index2"}], "]"}], "]"}], "-", 
        RowBox[{"Integrand2UU", "[", 
         RowBox[{"[", 
          RowBox[{"index2", ",", "index1"}], "]"}], "]"}], "+", 
        RowBox[{"IntegrandEUU", "[", 
         RowBox[{"[", 
          RowBox[{"index1", ",", "index2"}], "]"}], "]"}], "-", 
        RowBox[{"IntegrandEUU", "[", 
         RowBox[{"[", 
          RowBox[{"index2", ",", "index1"}], "]"}], "]"}]}]}], ";", 
      "\[IndentingNewLine]", 
      RowBox[{"(*", " ", 
       RowBox[{
       "Contibutions", " ", "coming", " ", "only", " ", "from", " ", "TMG"}], 
       " ", "*)"}], "\[IndentingNewLine]", 
      RowBox[{"hddjd", " ", "=", " ", 
       RowBox[{"covD", "[", "hdd", "]"}]}], ";", " ", 
      RowBox[{"hddjdjd", " ", "=", " ", 
       RowBox[{"covD", "[", "hddjd", "]"}]}], ";", "\[IndentingNewLine]", 
      RowBox[{"hddjdjU", " ", "=", " ", 
       RowBox[{"Raise", "[", 
        RowBox[{"hddjdjd", ",", "4"}], "]"}]}], ";", " ", 
      RowBox[{"temp1dd", " ", "=", " ", 
       RowBox[{"Contract", "[", 
        RowBox[{"hddjdjU", " ", ",", 
         RowBox[{"{", 
          RowBox[{"1", ",", "4"}], "}"}]}], "]"}]}], ";", 
      "\[IndentingNewLine]", 
      RowBox[{"Boxhdd", " ", "=", " ", 
       RowBox[{"Contract", "[", 
        RowBox[{"hddjdjU", " ", ",", 
         RowBox[{"{", 
          RowBox[{"3", ",", "4"}], "}"}]}], "]"}]}], ";", 
      RowBox[{"dethjdjd", " ", "=", " ", 
       RowBox[{"covD", "[", "dethjd", "]"}]}], ";", "\[IndentingNewLine]", 
      RowBox[{"linRcdd", " ", "=", 
       RowBox[{
        RowBox[{"(", " ", 
         RowBox[{"temp1dd", " ", "+", 
          RowBox[{"Transpose", "[", 
           RowBox[{"temp1dd", ",", 
            RowBox[{"{", 
             RowBox[{"2", ",", "1"}], "}"}]}], "]"}], "-", "Boxhdd", "-", 
          "dethjdjd"}], ")"}], "/", "2"}]}], ";", "\[IndentingNewLine]", 
      RowBox[{"linRccontr", " ", "=", " ", 
       RowBox[{"multiDot", "[", 
        RowBox[{"gUU", ",", "linRcdd", ",", 
         RowBox[{"{", 
          RowBox[{"1", ",", "1"}], "}"}], ",", 
         RowBox[{"{", 
          RowBox[{"2", ",", "2"}], "}"}]}], "]"}]}], ";", 
      "\[IndentingNewLine]", 
      RowBox[{"handR", " ", "=", " ", 
       RowBox[{"multiDot", "[", 
        RowBox[{"hUU", ",", "Rdd", ",", 
         RowBox[{"{", 
          RowBox[{"1", ",", "1"}], "}"}], ",", 
         RowBox[{"{", 
          RowBox[{"2", ",", "2"}], "}"}]}], "]"}]}], ";", 
      "\[IndentingNewLine]", 
      RowBox[{"linEindd", " ", "=", " ", 
       RowBox[{"linRcdd", " ", "-", 
        RowBox[{"R", "  ", 
         RowBox[{"hdd", " ", "/", "2"}]}], "+", 
        RowBox[{
         RowBox[{"(", 
          RowBox[{"handR", " ", "-", "linRccontr"}], ")"}], 
         RowBox[{"gdd", " ", "/", " ", "2"}]}]}]}], ";", 
      "\[IndentingNewLine]", 
      RowBox[{"hEUd", " ", "=", " ", 
       RowBox[{"multiDot", "[", 
        RowBox[{"hUd", ",", "EUd", ",", 
         RowBox[{"{", 
          RowBox[{"2", ",", "1"}], "}"}]}], "]"}]}], ";", 
      RowBox[{"linEinUd", " ", "=", " ", 
       RowBox[{
        RowBox[{"Raise", "[", 
         RowBox[{"linEindd", ",", "1"}], "]"}], "-", "hEUd"}]}], ";", 
      "\[IndentingNewLine]", 
      RowBox[{"linEincontr", " ", "=", " ", 
       RowBox[{"Contract", "[", 
        RowBox[{"linEinUd", ",", 
         RowBox[{"{", 
          RowBox[{"1", ",", "2"}], "}"}]}], "]"}]}], ";", 
      RowBox[{"temp1UUU", " ", "=", " ", 
       RowBox[{"multiDot", "[", 
        RowBox[{"epsUUU", ",", "linEinUd", ",", 
         RowBox[{"{", 
          RowBox[{"3", ",", "2"}], "}"}]}], "]"}]}], ";", 
      "\[IndentingNewLine]", 
      RowBox[{"xidualUU", " ", "=", " ", 
       RowBox[{"multiDot", "[", 
        RowBox[{"epsUUU", ",", "xid", ",", 
         RowBox[{"{", 
          RowBox[{"3", ",", "1"}], "}"}]}], "]"}]}], ";", 
      "\[IndentingNewLine]", 
      RowBox[{"ContribCS1UU", " ", "=", " ", 
       RowBox[{
        RowBox[{"multiDot", "[", 
         RowBox[{"temp1UUU", ",", "xid", ",", 
          RowBox[{"{", 
           RowBox[{"3", ",", "1"}], "}"}]}], "]"}], "-", 
        RowBox[{
         RowBox[{"1", "/", "2"}], " ", "linEincontr", " ", "xidualUU"}]}]}], 
      ";", "\[IndentingNewLine]", 
      RowBox[{"temp1", " ", "=", " ", 
       RowBox[{"Contract", "[", 
        RowBox[{"hEUd", ",", 
         RowBox[{"{", 
          RowBox[{"1", ",", "2"}], "}"}]}], "]"}]}], ";", 
      RowBox[{"temp2d", " ", "=", "  ", 
       RowBox[{
        RowBox[{"multiDot", "[", 
         RowBox[{"xid", ",", "EUd", ",", 
          RowBox[{"{", 
           RowBox[{"1", ",", "1"}], "}"}]}], "]"}], "+", 
        RowBox[{
         RowBox[{"1", "/", "2"}], " ", "R", " ", "xid"}]}]}], " ", ";", 
      "\[IndentingNewLine]", 
      RowBox[{"ContribCS2UU", " ", "=", " ", 
       RowBox[{
        RowBox[{
         RowBox[{"1", "/", "2"}], " ", "temp1", " ", "xidualUU"}], " ", "+", 
        RowBox[{
         RowBox[{"1", "/", "4"}], " ", "deth", " ", 
         RowBox[{"multiDot", "[", 
          RowBox[{"epsUUU", ",", "temp2d", ",", 
           RowBox[{"{", 
            RowBox[{"3", ",", "1"}], "}"}]}], "]"}]}]}]}], ";", 
      "\[IndentingNewLine]", 
      RowBox[{"(*", " ", 
       RowBox[{
        RowBox[{
        "Extra", " ", "contribution", " ", "of", " ", "the", " ", "Chern"}], 
        "-", 
        RowBox[{"Simons", " ", "term", " ", 
         RowBox[{"(", 
          RowBox[{"see", " ", "0808.1911"}], " ", ")"}]}]}], " ", "*)"}], 
      "\[IndentingNewLine]", 
      RowBox[{"KillingUdjd", " ", "=", " ", 
       RowBox[{"covD", "[", 
        RowBox[{"KillingUd", ",", 
         RowBox[{"{", "1", "}"}]}], "]"}]}], ";", 
      RowBox[{"temp1d", " ", "=", " ", 
       RowBox[{"Contract", "[", 
        RowBox[{"KillingUdjd", ",", 
         RowBox[{"{", 
          RowBox[{"1", ",", "3"}], "}"}]}], "]"}]}], ";", 
      RowBox[{"temp2d", " ", "=", " ", 
       RowBox[{"Contract", "[", 
        RowBox[{"KillingUdjd", ",", 
         RowBox[{"{", 
          RowBox[{"1", ",", "2"}], "}"}]}], "]"}]}], ";", 
      "\[IndentingNewLine]", 
      RowBox[{"ContribCS3UU", " ", "=", " ", 
       RowBox[{
        RowBox[{"1", "/", "4"}], " ", "deth", " ", 
        RowBox[{"multiDot", "[", 
         RowBox[{"epsUUU", ",", 
          RowBox[{"temp1d", "-", "temp2d"}], ",", 
          RowBox[{"{", 
           RowBox[{"3", ",", "1"}], "}"}]}], "]"}]}]}], " ", ";", 
      RowBox[{"(*", " ", 
       RowBox[{"TO", " ", "CHANGE"}], " ", "*)"}], "\[IndentingNewLine]", 
      RowBox[{"resultCS", " ", "=", " ", 
       RowBox[{
        RowBox[{"ContribCS1UU", "[", 
         RowBox[{"[", 
          RowBox[{"index1", ",", "index2"}], "]"}], "]"}], "-", 
        RowBox[{"ContribCS1UU", "[", 
         RowBox[{"[", 
          RowBox[{"index2", ",", "index1"}], "]"}], "]"}], "+", 
        RowBox[{"ContribCS2UU", "[", 
         RowBox[{"[", 
          RowBox[{"index1", ",", "index2"}], "]"}], "]"}], "-", 
        RowBox[{"ContribCS2UU", "[", 
         RowBox[{"[", 
          RowBox[{"index2", ",", "index1"}], "]"}], "]"}], "+", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"ContribCS3UU", "[", 
           RowBox[{"[", 
            RowBox[{"index1", ",", "index2"}], "]"}], "]"}], "-", 
          RowBox[{"ContribCS3UU", "[", 
           RowBox[{"[", 
            RowBox[{"index2", ",", "index1"}], "]"}], "]"}]}], ")"}]}]}], ";",
       "\[IndentingNewLine]", 
      RowBox[{"ChargeSuppl", " ", "=", "  ", 
       RowBox[{
        RowBox[{
         RowBox[{"1", "/", "16"}], "/", "Pi"}], "  ", 
        RowBox[{"Sqrt", "[", 
         RowBox[{"signatureg", " ", "detg"}], "]"}], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"IntegrandEUU", "[", 
           RowBox[{"[", 
            RowBox[{"index1", ",", "index2"}], "]"}], "]"}], "-", 
          RowBox[{"IntegrandEUU", "[", 
           RowBox[{"[", 
            RowBox[{"index2", ",", "index1"}], "]"}], "]"}], " ", "-", "  ", 
          RowBox[{
           RowBox[{"(", 
            RowBox[{
             RowBox[{"ContribCS3UU", "[", 
              RowBox[{"[", 
               RowBox[{"index1", ",", "index2"}], "]"}], "]"}], "-", 
             RowBox[{"ContribCS3UU", "[", 
              RowBox[{"[", 
               RowBox[{"index2", ",", "index1"}], "]"}], "]"}]}], ")"}], "/", 
           "mu"}]}], ")"}]}]}], ";", "\[IndentingNewLine]", 
      RowBox[{"Charge", " ", "=", " ", 
       RowBox[{
        RowBox[{
         RowBox[{"1", "/", "16"}], "/", "Pi"}], "  ", 
        RowBox[{"Sqrt", "[", 
         RowBox[{"signatureg", " ", "detg"}], "]"}], " ", 
        RowBox[{"(", 
         RowBox[{"result1", " ", "-", " ", 
          RowBox[{"resultCS", "/", "mu"}]}], ")"}]}]}]}]}], 
    "\[IndentingNewLine]", "]"}]}], ";"}]], "Input",
 CellChangeTimes->{{3.43897310171875*^9, 3.43897329153125*^9}, {
   3.43897332628125*^9, 3.43897336778125*^9}, {3.438973709796875*^9, 
   3.43897374928125*^9}, {3.43897381165625*^9, 3.43897381234375*^9}, 
   3.4389738835625*^9, {3.438974189375*^9, 3.438974243359375*^9}, {
   3.438974285125*^9, 3.43897439796875*^9}, {3.438974473484375*^9, 
   3.438974623046875*^9}, {3.438974673125*^9, 3.43897485565625*^9}, {
   3.438975006296875*^9, 3.438975073953125*^9}, {3.43897625746875*^9, 
   3.438976262765625*^9}, {3.438984536296875*^9, 3.438984556078125*^9}, {
   3.43898515459375*^9, 3.438985155984375*^9}, {3.438985447515625*^9, 
   3.438985455609375*^9}, {3.438985502*^9, 3.438985683375*^9}, {
   3.438985754828125*^9, 3.438985805078125*^9}, {3.438985836484375*^9, 
   3.43898584275*^9}, 3.43898590134375*^9, {3.438986115078125*^9, 
   3.438986148296875*^9}, {3.438986298875*^9, 3.438986393578125*^9}, {
   3.438986556734375*^9, 3.43898660425*^9}, 3.438986840953125*^9, {
   3.43898687678125*^9, 3.438986883140625*^9}, {3.438986928640625*^9, 
   3.438986930703125*^9}, {3.4389870701875*^9, 3.438987079234375*^9}, {
   3.43898743175*^9, 3.438987449078125*^9}, {3.438987750765625*^9, 
   3.438987788875*^9}, {3.439439948859375*^9, 3.43943994925*^9}, {
   3.439440892234375*^9, 3.43944091728125*^9}, {3.439442946796875*^9, 
   3.439442959796875*^9}, {3.43944383046875*^9, 3.439443879203125*^9}, {
   3.439444121484375*^9, 3.43944437821875*^9}, {3.439444429609375*^9, 
   3.439444469734375*^9}, {3.43944463184375*^9, 3.439444648234375*^9}, {
   3.439444681796875*^9, 3.439444739453125*^9}, {3.43944480309375*^9, 
   3.439444857171875*^9}, {3.439444894140625*^9, 3.4394449448125*^9}, {
   3.4394450936875*^9, 3.43944510290625*^9}, {3.43944579125*^9, 
   3.4394458929375*^9}, {3.43944600571875*^9, 3.43944616721875*^9}, {
   3.439446199171875*^9, 3.4394462259375*^9}, {3.439446265015625*^9, 
   3.439446346234375*^9}, {3.439446423375*^9, 3.43944681734375*^9}, {
   3.439446848796875*^9, 3.439446903859375*^9}, {3.43944693703125*^9, 
   3.439446946078125*^9}, {3.4394470121875*^9, 3.4394470505*^9}, {
   3.439447099765625*^9, 3.43944714690625*^9}, {3.439447183859375*^9, 
   3.43944724178125*^9}, {3.439447278046875*^9, 3.439447437734375*^9}, {
   3.439447473328125*^9, 3.43944749146875*^9}, {3.439447524703125*^9, 
   3.439447697203125*^9}, {3.439447824984375*^9, 3.439447976953125*^9}, {
   3.439448018265625*^9, 3.43944807178125*^9}, {3.43944810265625*^9, 
   3.4394482365*^9}, {3.43944850253125*^9, 3.4394486025625*^9}, {
   3.43953615673225*^9, 3.439536372779125*^9}, {3.439536586810375*^9, 
   3.439536595326*^9}, {3.439536719216625*^9, 3.439536722247875*^9}, 
   3.43953684798225*^9, {3.43953690835725*^9, 3.439536920716625*^9}, {
   3.439536951841625*^9, 3.43953695216975*^9}, {3.439537139747875*^9, 
   3.4395371747635*^9}, {3.439537355654125*^9, 3.439537358185375*^9}, {
   3.439540267591625*^9, 3.439540330685375*^9}, {3.439540461091625*^9, 
   3.439540539591625*^9}, 3.439541672029125*^9, {3.439542685997875*^9, 
   3.439542702810375*^9}, {3.43954363254475*^9, 3.4395436581385*^9}, {
   3.43957739603125*^9, 3.439577421484375*^9}, {3.43964397928125*^9, 
   3.439643984875*^9}, {3.439644033734375*^9, 3.439644038046875*^9}, {
   3.44338796725917*^9, 3.443387995087226*^9}, {3.444337667897271*^9, 
   3.4443376869078617`*^9}, {3.449078533453125*^9, 3.449078537609375*^9}, {
   3.449385101453125*^9, 3.449385103640625*^9}, {3.44938518896875*^9, 
   3.44938520446875*^9}, 3.449385242171875*^9, {3.449386663546875*^9, 
   3.449386667578125*^9}, {3.449386902890625*^9, 3.44938690696875*^9}, {
   3.4493870000625*^9, 3.449387004109375*^9}, {3.44940509471875*^9, 
   3.449405095515625*^9}, {3.449407159921875*^9, 3.4494071819375*^9}, {
   3.449407247828125*^9, 3.4494073215625*^9}, {3.449407366296875*^9, 
   3.449407418171875*^9}, {3.449407472421875*^9, 3.449407506078125*^9}, {
   3.449407562453125*^9, 3.44940756334375*^9}, {3.449407677984375*^9, 
   3.449407776421875*^9}, {3.449407959265625*^9, 3.449408042203125*^9}, {
   3.454029700390625*^9, 3.454029717578125*^9}, {3.469398339644*^9, 
   3.4693983634560003`*^9}},
 CellLabel->"In[80]:=",ExpressionUUID->"c45cb31a-80b6-4bcb-9962-527bc22d33dc"],

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{"ChargespForm", "::", "usage"}], " ", "=", " ", 
   "\"\<ChargespForm[{xiU_,\[Lambda]_},{Addotsd_,\[Phi]_},{hdd_,addotsd_,var\
\[Phi]_},signatureg_,{index1_,index2_},{kinA_,\[Phi]Uneval_}] compute the \
surface charge of the p-form action\nNeed = metric and coord should be \
defined and RGtensors should have been executed prior to this procedure\n\
Input = A couple of (asymptotic) symmetry parameters : 'xiU' and '\[Lambda]' \
\n        The background gauge field 'Addotsd' and scalar fields '\[Phi]'\n   \
     The variation of the metric 'hdd', gauge field 'addotsd' and scalar \
field 'var\[Phi]'\n\t    The signature of the metric 'signatureg' (1 or -1)\n \
       A surface of codimension 2 specified by the two indices \
'{index1,index2}' in the coordinates coord that are fixed\n\t    The \
normalisation constants 'kinA[\[Phi]Uneval]' in the Lagrangian as a function \
of the special variable '\[Phi]Uneval' \nOutput = The components \
{index1,index2} of the surface charge associated with the symmetry (xiU,\
\[Lambda]) under the perturbation\nExtra output : ChargeSuppl : supplementary \
term with respect to the Iyer-Wald formula.\nConvention : The Lagrangian has \
the form\n        L = \!\(\*FractionBox[SqrtBox[\(signatureg\\\ g\)], \(16  \
\[Pi]\)]\)( - \!\(\*FractionBox[\(1\), \(2\\\ \(\((p + \
1)\)!\)\)]\)kinA[\[Phi]] \!\(\*SuperscriptBox[\(F\), \(\(\*SubscriptBox[\(\
\[Mu]\), \(1\)] .. \) \*SubscriptBox[\(\[Mu]\), \(p + \
1\)]\)]\)\!\(\*SubscriptBox[\(F\), \(\(\*SubscriptBox[\(\[Mu]\), \(1\)] ... \
\) \*SubscriptBox[\(\[Mu]\), \(p + 1\)]\)]\) )\n\>\""}], ";"}]], "Input",
 CellChangeTimes->{{3.449078349953125*^9, 3.44907845025*^9}, {
  3.449078599375*^9, 3.449078648984375*^9}, {3.449078723953125*^9, 
  3.44907884046875*^9}, {3.449079174421875*^9, 3.44907926540625*^9}, {
  3.449405217921875*^9, 3.449405298078125*^9}, {3.449405476078125*^9, 
  3.44940573734375*^9}, {3.449408181359375*^9, 3.449408181671875*^9}, {
  3.449408227046875*^9, 3.449408242046875*^9}, {3.45374231659375*^9, 
  3.45374237603125*^9}},
 CellLabel->"In[81]:=",ExpressionUUID->"4bf14f8c-4722-4bcd-b38e-4297760049d0"],

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{"ChargespForm", "[", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{"xiU_List", ",", "\[Lambda]_"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"Addotsd_List", ",", "\[Phi]_"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"hdd_List", ",", "addotsd_List", ",", "var\[Phi]_"}], "}"}], 
     ",", "signatureg_Integer", ",", 
     RowBox[{"{", 
      RowBox[{"index1_Integer", ",", "index2_Integer"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"kinA_", ",", "\[Phi]Uneval_Symbol"}], "}"}]}], "]"}], " ", ":=", 
   RowBox[{"Module", "[", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{
      "hUd", ",", "hUU", ",", "deth", ",", "p", ",", "dim", ",", "perm", ",", 
       "permp", ",", "dAddotsd", ",", "Fddotsd", ",", "FUdotsU", ",", 
       "Integrand3UU", ",", "temp", ",", "xiAddotd", ",", "xiaddotd", ",", 
       "FxiAUU", ",", "FxiaUU", ",", "hFxiAUU", ",", "hFUdotsU", ",", 
       "xiAhHUU", ",", "preLie", " ", ",", "LieAddotsd", " ", ",", 
       "LieAUdotsU", ",", "daddotsd", ",", "fddotsd", ",", "fUdotsU", ",", 
       "fxiAUU", ",", "aUdotsd", ",", "Integrand4UU", ",", "Integrand5UU", 
       ",", " ", "ContribpForm", ",", "DkEval", ",", "kinAEval"}], "}"}], ",",
      "\[IndentingNewLine]", 
     RowBox[{
      RowBox[{"If", "[", 
       RowBox[{
        RowBox[{
         RowBox[{"Dimensions", "[", "hdd", "]"}], " ", "=!=", "  ", 
         RowBox[{"Dimensions", "[", "gdd", "]"}]}], ",", 
        RowBox[{
         RowBox[{
         "Print", "[", "\"\<Incompatible dimensions detected\>\"", "]"}], ";", 
         RowBox[{"Return", "[", "]"}], ";"}]}], " ", "]"}], ";", 
      "\[IndentingNewLine]", 
      RowBox[{"If", "[", 
       RowBox[{
        RowBox[{
         RowBox[{"Dimensions", "[", "coord", "]"}], " ", "=!=", " ", 
         RowBox[{"Dimensions", "[", "xiU", "]"}]}], ",", 
        RowBox[{
         RowBox[{
         "Print", "[", "\"\<Incompatible dimensions detected\>\"", "]"}], ";", 
         RowBox[{"Return", "[", "]"}], ";"}]}], "]"}], ";", 
      "\[IndentingNewLine]", 
      RowBox[{"If", "[", 
       RowBox[{
        RowBox[{
         RowBox[{"signatureg", " ", "=!=", "  ", "1"}], " ", "&&", " ", 
         RowBox[{"signatureg", " ", "=!=", "  ", 
          RowBox[{"-", "1"}]}]}], " ", ",", 
        RowBox[{
         RowBox[{"Print", "[", "\"\<Incoherent signature detected\>\"", "]"}],
          ";", 
         RowBox[{"Return", "[", "]"}], ";"}], ",", " ", 
        RowBox[{
         RowBox[{"Print", "[", 
          RowBox[{
          "\"\<Signature of the metric: \>\"", ",", "signatureg", ",", 
           "\"\< .\>\""}], "]"}], ";"}]}], "]"}], ";", "\[IndentingNewLine]", 
      RowBox[{"If", "[", 
       RowBox[{
        RowBox[{
         RowBox[{"IntegerQ", "[", "index1", "]"}], " ", "&&", "  ", 
         RowBox[{"IntegerQ", "[", "index2", "]"}]}], ",", 
        "\[IndentingNewLine]", 
        RowBox[{"If", "[", 
         RowBox[{
          RowBox[{
           RowBox[{"1", "\[LessEqual]", "index1", " ", "\[LessEqual]", 
            RowBox[{
             RowBox[{"Dimensions", "[", "coord", "]"}], "[", 
             RowBox[{"[", "1", "]"}], "]"}]}], " ", "&&", 
           RowBox[{"1", "\[LessEqual]", "index1", " ", "\[LessEqual]", 
            RowBox[{
             RowBox[{"Dimensions", "[", "coord", "]"}], "[", 
             RowBox[{"[", "1", "]"}], "]"}]}]}], ",", " ", 
          RowBox[{
           RowBox[{"Print", "[", 
            RowBox[{
            "\"\<The final answer is inversely proportional to Newton \
constant and should be integrated on the \>\"", ",", 
             RowBox[{"coord", "[", 
              RowBox[{"[", "index1", "]"}], "]"}], ",", "\"\< , \>\"", ",", 
             RowBox[{"coord", "[", 
              RowBox[{"[", "index2", "]"}], "]"}], ",", 
             "\"\< = constant surface\>\""}], "]"}], ";"}], 
          "\[IndentingNewLine]", ",", 
          RowBox[{
           RowBox[{
           "Print", "[", 
            "\"\<Incompatible dimensions detected in the indices\>\"", "]"}], 
           ";", 
           RowBox[{"Return", "[", "]"}], ";"}]}], "\[IndentingNewLine]", 
         "]"}], "\[IndentingNewLine]", ",", 
        RowBox[{
         RowBox[{
         "Print", "[", 
          "\"\<Non-integer arguments for the choice of n-2 surface\>\"", 
          "]"}], ";", 
         RowBox[{"Return", "[", "]"}], ";"}]}], "]"}], ";", 
      "\[IndentingNewLine]", 
      RowBox[{"If", "[", 
       RowBox[{
        RowBox[{
         RowBox[{"Length", "[", 
          RowBox[{"Dimensions", "[", "Addotsd", "]"}], "]"}], "<", "2"}], ",", 
        RowBox[{
         RowBox[{
         "Print", "[", 
          "\"\<This procedure deals only with p-forms of rank at least 2\>\"",
           "]"}], ";", 
         RowBox[{"Return", "[", "]"}], ";"}]}], "]"}], ";", 
      "\[IndentingNewLine]", "\[IndentingNewLine]", 
      RowBox[{"dim", " ", "=", " ", 
       RowBox[{
        RowBox[{"Dimensions", "[", "coord", "]"}], "[", 
        RowBox[{"[", "1", "]"}], "]"}]}], ";", "\[IndentingNewLine]", 
      RowBox[{"p", " ", "=", " ", 
       RowBox[{"Length", "[", 
        RowBox[{"Dimensions", "[", "Addotsd", "]"}], "]"}]}], ";", 
      "\[IndentingNewLine]", 
      RowBox[{"perm", " ", "=", " ", 
       RowBox[{"Table", "[", 
        RowBox[{
         RowBox[{"RotateLeft", "[", 
          RowBox[{
           RowBox[{"Table", "[", 
            RowBox[{"i", ",", 
             RowBox[{"{", 
              RowBox[{"i", ",", "1", ",", 
               RowBox[{"p", "+", "1"}]}], "}"}]}], "]"}], ",", "k"}], "]"}], 
         ",", 
         RowBox[{"{", 
          RowBox[{"k", ",", "1", ",", 
           RowBox[{"p", "+", "1"}]}], "}"}]}], "]"}]}], ";", 
      "\[IndentingNewLine]", 
      RowBox[{"permp", " ", "=", " ", 
       RowBox[{"Table", "[", 
        RowBox[{
         RowBox[{"RotateLeft", "[", 
          RowBox[{
           RowBox[{"Table", "[", 
            RowBox[{"i", ",", 
             RowBox[{"{", 
              RowBox[{"i", ",", "1", ",", "p"}], "}"}]}], "]"}], ",", "k"}], 
          "]"}], ",", 
         RowBox[{"{", 
          RowBox[{"k", ",", "1", ",", "p"}], "}"}]}], "]"}]}], ";", 
      "\[IndentingNewLine]", 
      RowBox[{"hUd", " ", "=", " ", 
       RowBox[{"Raise", "[", 
        RowBox[{"hdd", ",", "1"}], "]"}]}], ";", 
      RowBox[{"hUU", " ", "=", " ", 
       RowBox[{"Raise", "[", 
        RowBox[{"hUd", ",", "2"}], "]"}]}], ";", 
      RowBox[{"deth", " ", "=", " ", 
       RowBox[{"multiDot", "[", 
        RowBox[{"gUU", ",", "hdd", ",", 
         RowBox[{"{", 
          RowBox[{"1", ",", "1"}], "}"}], ",", 
         RowBox[{"{", 
          RowBox[{"2", ",", "2"}], "}"}]}], "]"}]}], ";", 
      "\[IndentingNewLine]", " ", "\[IndentingNewLine]", 
      RowBox[{"dAddotsd", " ", "=", " ", 
       RowBox[{"Table", "[", 
        RowBox[{
         RowBox[{"D", "[", 
          RowBox[{"Addotsd", ",", 
           RowBox[{"coord", "[", 
            RowBox[{"[", "j", "]"}], "]"}]}], " ", "]"}], ",", 
         RowBox[{"{", 
          RowBox[{"j", ",", "1", ",", "dim"}], "}"}]}], "]"}]}], ";", 
      "\[IndentingNewLine]", 
      RowBox[{"Fddotsd", " ", "=", 
       RowBox[{"Sum", "[", 
        RowBox[{
         RowBox[{
          RowBox[{"Signature", "[", 
           RowBox[{"perm", "[", 
            RowBox[{"[", "i", "]"}], "]"}], "]"}], "  ", 
          RowBox[{"Transpose", "[", 
           RowBox[{"dAddotsd", ",", 
            RowBox[{"perm", "[", 
             RowBox[{"[", "i", "]"}], "]"}]}], "]"}]}], ",", 
         RowBox[{"{", 
          RowBox[{"i", ",", "1", ",", 
           RowBox[{"p", "+", "1"}]}], "}"}]}], "]"}]}], ";", 
      "\[IndentingNewLine]", 
      RowBox[{"FUdotsU", " ", "=", " ", 
       RowBox[{"Raise", "[", 
        RowBox[{"Fddotsd", ",", 
         RowBox[{"Table", "[", 
          RowBox[{"i", ",", 
           RowBox[{"{", 
            RowBox[{"i", ",", "1", ",", 
             RowBox[{"p", "+", "1"}]}], "}"}]}], "]"}]}], "]"}]}], ";", 
      RowBox[{"(*", " ", 
       RowBox[{
       "Raise", " ", "accepts", " ", "lists", " ", "as", " ", "second", " ", 
        "argument"}], " ", "*)"}], "\[IndentingNewLine]", 
      RowBox[{"DkEval", " ", "=", " ", 
       RowBox[{
        RowBox[{"D", "[", 
         RowBox[{"kinA", ",", "\[Phi]Uneval"}], "]"}], " ", "/.", " ", 
        RowBox[{"{", 
         RowBox[{"\[Phi]Uneval", " ", "\[Rule]", " ", "\[Phi]"}], "}"}]}]}], 
      ";", "\[IndentingNewLine]", 
      RowBox[{"kinAEval", " ", "=", " ", 
       RowBox[{"kinA", "/.", " ", 
        RowBox[{"{", 
         RowBox[{"\[Phi]Uneval", " ", "\[Rule]", " ", "\[Phi]"}], "}"}]}]}], 
      ";", "\[IndentingNewLine]", 
      RowBox[{"temp", " ", "=", " ", 
       RowBox[{"Outer", "[", 
        RowBox[{"Times", ",", "FUdotsU", ",", "addotsd"}], "]"}]}], ";", 
      RowBox[{"(*", " ", 
       RowBox[{
       "multiDot", " ", "does", " ", "not", " ", "accept", " ", "lists", " ", 
        "as", " ", "third", " ", "argument", " ", "so", " ", "other", " ", 
        "implementation"}], " ", "*)"}], "\[IndentingNewLine]", 
      RowBox[{"For", "[", 
       RowBox[{
        RowBox[{"i", "=", "0"}], ",", 
        RowBox[{"i", "<", "p"}], ",", 
        RowBox[{"i", "++"}], ",", 
        RowBox[{"temp", " ", "=", " ", 
         RowBox[{"Contract", "[", 
          RowBox[{"temp", ",", 
           RowBox[{"{", 
            RowBox[{"2", ",", 
             RowBox[{"p", "-", "i", "+", "2"}]}], "}"}]}], "]"}]}]}], "]"}], 
      ";", "\[IndentingNewLine]", 
      RowBox[{"Integrand3UU", "=", 
       RowBox[{
        RowBox[{
         RowBox[{"-", "  ", "2"}], "/", "p"}], " ", "kinAEval", " ", 
        RowBox[{"Outer", "[", 
         RowBox[{"Times", ",", "xiU", ",", "temp"}], " ", "]"}]}]}], ";", 
      "\[IndentingNewLine]", 
      RowBox[{"xiAddotd", " ", "=", "  ", 
       RowBox[{
        RowBox[{"multiDot", "[", 
         RowBox[{"xiU", " ", ",", "Addotsd", ",", 
          RowBox[{"{", 
           RowBox[{"1", ",", "1"}], "}"}]}], " ", "]"}], "+", " ", 
        "\[Lambda]"}]}], " ", ";", "\[IndentingNewLine]", 
      RowBox[{"xiaddotd", " ", "=", "  ", 
       RowBox[{"multiDot", "[", 
        RowBox[{"xiU", " ", ",", "addotsd", ",", 
         RowBox[{"{", 
          RowBox[{"1", ",", "1"}], "}"}]}], " ", "]"}]}], ";", 
      "\[IndentingNewLine]", "\[IndentingNewLine]", 
      RowBox[{"temp", " ", "=", " ", 
       RowBox[{"Outer", "[", 
        RowBox[{"Times", ",", "FUdotsU", ",", "xiAddotd"}], "]"}]}], ";", 
      "\[IndentingNewLine]", 
      RowBox[{"For", "[", 
       RowBox[{
        RowBox[{"i", "=", "0"}], ",", 
        RowBox[{"i", "<", 
         RowBox[{"p", "-", "1"}]}], ",", 
        RowBox[{"i", "++"}], ",", 
        RowBox[{"temp", " ", "=", " ", 
         RowBox[{"Contract", "[", 
          RowBox[{"temp", ",", 
           RowBox[{"{", 
            RowBox[{"3", ",", 
             RowBox[{"p", "-", "i", "+", "2"}]}], "}"}]}], "]"}]}]}], "]"}], 
      ";", "\[IndentingNewLine]", 
      RowBox[{"FxiAUU", " ", "=", " ", "temp"}], ";", "\[IndentingNewLine]", 
      RowBox[{"(*", " ", 
       RowBox[{
        RowBox[{"FxiAUU", " ", "=", " ", 
         RowBox[{"multiDot", "[", 
          RowBox[{"FUdotsU", ",", "xiAddotd", ",", 
           RowBox[{"Table", "[", 
            RowBox[{
             RowBox[{"{", 
              RowBox[{
               RowBox[{"i", "+", "2"}], ",", "i"}], "}"}], ",", 
             RowBox[{"{", 
              RowBox[{"i", ",", "1", ",", 
               RowBox[{"p", "-", "1"}]}], "}"}]}], "]"}]}], " ", "]"}]}], 
        ";"}], "*)"}], "\[IndentingNewLine]", 
      RowBox[{"temp", " ", "=", " ", 
       RowBox[{"Outer", "[", 
        RowBox[{"Times", ",", "FUdotsU", ",", "xiaddotd"}], "]"}]}], ";", 
      "\[IndentingNewLine]", 
      RowBox[{"For", "[", 
       RowBox[{
        RowBox[{"i", "=", "0"}], ",", 
        RowBox[{"i", "<", 
         RowBox[{"p", "-", "1"}]}], ",", 
        RowBox[{"i", "++"}], ",", 
        RowBox[{"temp", " ", "=", " ", 
         RowBox[{"Contract", "[", 
          RowBox[{"temp", ",", 
           RowBox[{"{", 
            RowBox[{"3", ",", 
             RowBox[{"p", "-", "i", "+", "2"}]}], "}"}]}], "]"}]}]}], "]"}], 
      ";", "\[IndentingNewLine]", 
      RowBox[{"FxiaUU", " ", "=", " ", "temp"}], ";", "\[IndentingNewLine]", 
      RowBox[{"(*", 
       RowBox[{
        RowBox[{"FxiaUU", " ", "=", " ", 
         RowBox[{"multiDot", "[", 
          RowBox[{"FUdotsU", ",", "xiaddotd", ",", 
           RowBox[{"Table", "[", 
            RowBox[{
             RowBox[{"{", 
              RowBox[{
               RowBox[{"i", "+", "2"}], ",", "i"}], "}"}], ",", 
             RowBox[{"{", 
              RowBox[{"i", ",", "1", ",", 
               RowBox[{"p", "-", "1"}]}], "}"}]}], "]"}]}], " ", "]"}]}], 
        ";"}], "*)"}], "\[IndentingNewLine]", 
      RowBox[{"hFxiAUU", " ", "=", " ", 
       RowBox[{"multiDot", "[", 
        RowBox[{"hUd", ",", "FxiAUU", ",", 
         RowBox[{"{", 
          RowBox[{"2", ",", "1"}], "}"}]}], "]"}]}], ";", 
      "\[IndentingNewLine]", 
      RowBox[{"hFUdotsU", " ", "=", " ", 
       RowBox[{"multiDot", "[", 
        RowBox[{"hUd", ",", "FUdotsU", ",", 
         RowBox[{"{", 
          RowBox[{"2", ",", "3"}], "}"}]}], "]"}]}], ";", 
      "\[IndentingNewLine]", 
      RowBox[{"temp", " ", "=", " ", 
       RowBox[{"Table", "[", 
        RowBox[{"i", ",", 
         RowBox[{"{", 
          RowBox[{"i", ",", "1", ",", 
           RowBox[{"p", "+", "1"}]}], "}"}]}], "]"}]}], ";", 
      RowBox[{
       RowBox[{"temp", "[", 
        RowBox[{"[", "1", "]"}], "]"}], "=", "3"}], ";", 
      RowBox[{
       RowBox[{"temp", "[", 
        RowBox[{"[", "2", "]"}], "]"}], " ", "=", " ", "1"}], ";", 
      RowBox[{
       RowBox[{"temp", "[", 
        RowBox[{"[", "3", "]"}], "]"}], "=", "2"}], ";", 
      "\[IndentingNewLine]", 
      RowBox[{"hFUdotsU", " ", "=", " ", 
       RowBox[{"Transpose", "[", 
        RowBox[{"hFUdotsU", " ", ",", "temp"}], "]"}]}], ";", 
      "\[IndentingNewLine]", "\[IndentingNewLine]", 
      RowBox[{"temp", " ", "=", " ", 
       RowBox[{"Outer", "[", 
        RowBox[{"Times", ",", "hFUdotsU", ",", "xiAddotd"}], "]"}]}], ";", 
      "\[IndentingNewLine]", 
      RowBox[{"For", "[", 
       RowBox[{
        RowBox[{"i", "=", "0"}], ",", 
        RowBox[{"i", "<", 
         RowBox[{"p", "-", "1"}]}], ",", 
        RowBox[{"i", "++"}], ",", 
        RowBox[{"temp", " ", "=", " ", 
         RowBox[{"Contract", "[", 
          RowBox[{"temp", ",", 
           RowBox[{"{", 
            RowBox[{"3", ",", 
             RowBox[{"p", "-", "i", "+", "2"}]}], "}"}]}], "]"}]}]}], "]"}], 
      ";", "\[IndentingNewLine]", 
      RowBox[{"xiAhHUU", " ", "=", " ", "temp"}], ";", "\[IndentingNewLine]", 
      RowBox[{"(*", " ", 
       RowBox[{
        RowBox[{"xiAhHUU", " ", "=", " ", 
         RowBox[{"multiDot", "[", 
          RowBox[{"xiAddotd", ",", "hFUdotsU", ",", 
           RowBox[{"Table", "[", 
            RowBox[{
             RowBox[{"{", 
              RowBox[{"i", ",", 
               RowBox[{"i", "+", "2"}]}], "}"}], ",", 
             RowBox[{"{", 
              RowBox[{"i", ",", "1", ",", 
               RowBox[{"p", "-", "1"}]}], "}"}]}], "]"}]}], " ", "]"}]}], 
        ";"}], "*)"}], "\[IndentingNewLine]", 
      RowBox[{"preLie", " ", "=", " ", 
       RowBox[{"Table", "[", 
        RowBox[{
         RowBox[{"D", "[", 
          RowBox[{"xiAddotd", ",", 
           RowBox[{"coord", "[", 
            RowBox[{"[", "i", "]"}], "]"}]}], "]"}], ",", 
         RowBox[{"{", 
          RowBox[{"i", ",", "1", ",", "dim"}], "}"}]}], "]"}]}], ";", " ", 
      "\[IndentingNewLine]", "\[IndentingNewLine]", 
      RowBox[{"LieAddotsd", " ", "=", " ", 
       RowBox[{
        RowBox[{"multiDot", "[", 
         RowBox[{"xiU", ",", "Fddotsd", ",", 
          RowBox[{"{", 
           RowBox[{"1", ",", "1"}], "}"}]}], "]"}], "+", 
        RowBox[{"Sum", "[", " ", 
         RowBox[{
          RowBox[{
           RowBox[{"Signature", "[", 
            RowBox[{"permp", "[", 
             RowBox[{"[", "i", "]"}], "]"}], "]"}], " ", 
           RowBox[{"Transpose", "[", 
            RowBox[{"preLie", ",", 
             RowBox[{"permp", "[", 
              RowBox[{"[", "i", "]"}], "]"}]}], "]"}]}], ",", 
          RowBox[{"{", 
           RowBox[{"i", ",", "1", ",", "p"}], "}"}]}], "]"}]}]}], ";", 
      "\[IndentingNewLine]", 
      RowBox[{"LieAUdotsU", " ", "=", 
       RowBox[{"Raise", "[", 
        RowBox[{"LieAddotsd", " ", ",", 
         RowBox[{"Table", "[", 
          RowBox[{"i", ",", 
           RowBox[{"{", 
            RowBox[{"i", ",", "1", ",", "p"}], "}"}]}], "]"}]}], "]"}]}], ";",
       "\[IndentingNewLine]", 
      RowBox[{"daddotsd", " ", "=", " ", 
       RowBox[{"Table", "[", 
        RowBox[{
         RowBox[{"D", "[", 
          RowBox[{"addotsd", ",", 
           RowBox[{"coord", "[", 
            RowBox[{"[", "j", "]"}], "]"}]}], " ", "]"}], ",", 
         RowBox[{"{", 
          RowBox[{"j", ",", "1", ",", "dim"}], "}"}]}], "]"}]}], ";", 
      "\[IndentingNewLine]", 
      RowBox[{"fddotsd", " ", "=", 
       RowBox[{"Sum", "[", 
        RowBox[{
         RowBox[{
          RowBox[{"Signature", "[", 
           RowBox[{"perm", "[", 
            RowBox[{"[", "i", "]"}], "]"}], "]"}], "  ", 
          RowBox[{"Transpose", "[", 
           RowBox[{"daddotsd", ",", 
            RowBox[{"perm", "[", 
             RowBox[{"[", "i", "]"}], "]"}]}], "]"}]}], ",", 
         RowBox[{"{", 
          RowBox[{"i", ",", "1", ",", 
           RowBox[{"p", "+", "1"}]}], "}"}]}], "]"}]}], ";", 
      "\[IndentingNewLine]", 
      RowBox[{"fUdotsU", " ", "=", " ", 
       RowBox[{"Raise", "[", 
        RowBox[{"fddotsd", ",", 
         RowBox[{"Table", "[", 
          RowBox[{"i", ",", 
           RowBox[{"{", 
            RowBox[{"i", ",", "1", ",", 
             RowBox[{"p", "+", "1"}]}], "}"}]}], "]"}]}], "]"}]}], ";", 
      "\[IndentingNewLine]", "\[IndentingNewLine]", 
      RowBox[{"temp", " ", "=", " ", 
       RowBox[{"Outer", "[", 
        RowBox[{"Times", ",", "fUdotsU", ",", "xiAddotd"}], "]"}]}], ";", 
      "\[IndentingNewLine]", 
      RowBox[{"For", "[", 
       RowBox[{
        RowBox[{"i", "=", "0"}], ",", 
        RowBox[{"i", "<", 
         RowBox[{"p", "-", "1"}]}], ",", 
        RowBox[{"i", "++"}], ",", 
        RowBox[{"temp", " ", "=", " ", 
         RowBox[{"Contract", "[", 
          RowBox[{"temp", ",", 
           RowBox[{"{", 
            RowBox[{"3", ",", 
             RowBox[{"p", "-", "i", "+", "2"}]}], "}"}]}], "]"}]}]}], "]"}], 
      ";", "\[IndentingNewLine]", 
      RowBox[{"fxiAUU", " ", "=", " ", "temp"}], ";", "\[IndentingNewLine]", 
      RowBox[{"(*", " ", 
       RowBox[{
        RowBox[{"fxiaUU", " ", "=", " ", 
         RowBox[{"multiDot", "[", 
          RowBox[{"fUdotsU", ",", "xiAddotd", ",", 
           RowBox[{"Table", "[", 
            RowBox[{
             RowBox[{"{", 
              RowBox[{
               RowBox[{"i", "+", "2"}], ",", "i"}], "}"}], ",", 
             RowBox[{"{", 
              RowBox[{"i", ",", "1", ",", 
               RowBox[{"p", "-", "1"}]}], "}"}]}], "]"}]}], " ", "]"}]}], 
        ";"}], "*)"}], "\[IndentingNewLine]", 
      RowBox[{"Integrand4UU", "=", " ", 
       RowBox[{
        RowBox[{"kinAEval", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{
            RowBox[{
             RowBox[{"-", "1"}], "/", "2"}], " ", "deth", "  ", "FxiAUU"}], 
           " ", "-", "FxiaUU", " ", "+", " ", 
           RowBox[{
            RowBox[{"(", 
             RowBox[{"p", "-", "1"}], ")"}], " ", "xiAhHUU"}], "+", 
           RowBox[{"2", "  ", "hFxiAUU"}], " ", "-", "fxiAUU"}], ")"}]}], " ",
         "-", " ", 
        RowBox[{"DkEval", "  ", "var\[Phi]", " ", "FxiAUU"}]}]}], ";", 
      "\[IndentingNewLine]", "\[IndentingNewLine]", 
      RowBox[{"aUdotsd", " ", "=", " ", 
       RowBox[{"Raise", "[", 
        RowBox[{"addotsd", ",", "1"}], "]"}]}], ";", "\[IndentingNewLine]", 
      RowBox[{"temp", " ", "=", " ", 
       RowBox[{"Outer", "[", 
        RowBox[{"Times", ",", "LieAUdotsU", ",", "aUdotsd"}], "]"}]}], ";", 
      "\[IndentingNewLine]", 
      RowBox[{"For", "[", 
       RowBox[{
        RowBox[{"i", "=", "0"}], ",", 
        RowBox[{"i", "<", 
         RowBox[{"p", "-", "1"}]}], ",", 
        RowBox[{"i", "++"}], ",", 
        RowBox[{"temp", " ", "=", " ", 
         RowBox[{"Contract", "[", 
          RowBox[{"temp", ",", 
           RowBox[{"{", 
            RowBox[{"2", ",", 
             RowBox[{"p", "-", " ", "i", "+", "2"}]}], "}"}]}], "]"}]}]}], 
       "]"}], ";", "\[IndentingNewLine]", 
      RowBox[{"Integrand5UU", "=", " ", 
       RowBox[{"kinAEval", " ", "temp"}]}], ";", "\[IndentingNewLine]", " ", 
      RowBox[{"ContribpForm", "=", 
       RowBox[{
        RowBox[{"1", "/", 
         RowBox[{"(", 
          RowBox[{"2", " ", "16", " ", "Pi", " ", 
           RowBox[{
            RowBox[{"(", 
             RowBox[{"p", "-", "1"}], ")"}], "!"}]}], ")"}]}], 
        RowBox[{"Sqrt", "[", 
         RowBox[{"signatureg", " ", "detg"}], "]"}], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"Integrand3UU", "[", 
           RowBox[{"[", 
            RowBox[{"index1", ",", "index2"}], "]"}], "]"}], "-", 
          RowBox[{"Integrand3UU", "[", 
           RowBox[{"[", 
            RowBox[{"index2", ",", "index1"}], "]"}], "]"}], "+", " ", 
          RowBox[{"Integrand4UU", "[", 
           RowBox[{"[", 
            RowBox[{"index1", ",", "index2"}], "]"}], "]"}], "-", " ", 
          RowBox[{"Integrand4UU", "[", 
           RowBox[{"[", 
            RowBox[{"index2", ",", "index1"}], "]"}], "]"}], "+", 
          RowBox[{"Integrand5UU", "[", 
           RowBox[{"[", 
            RowBox[{"index1", ",", "index2"}], "]"}], "]"}], "-", 
          RowBox[{"Integrand5UU", "[", 
           RowBox[{"[", 
            RowBox[{"index2", ",", "index1"}], "]"}], "]"}]}], ")"}]}]}], ";",
       "\[IndentingNewLine]", 
      RowBox[{"(*", " ", "Result", "*)"}], "\[IndentingNewLine]", 
      RowBox[{"ChargeSuppl", " ", "=", " ", 
       RowBox[{
        RowBox[{"1", "/", 
         RowBox[{"(", 
          RowBox[{"2", " ", "16", " ", "Pi", " ", 
           RowBox[{
            RowBox[{"(", 
             RowBox[{"p", "-", "1"}], ")"}], "!"}]}], ")"}]}], 
        RowBox[{"Sqrt", "[", 
         RowBox[{"signatureg", " ", "detg"}], "]"}], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"Integrand5UU", "[", 
           RowBox[{"[", 
            RowBox[{"index1", ",", "index2"}], "]"}], "]"}], "-", 
          RowBox[{"Integrand5UU", "[", 
           RowBox[{"[", 
            RowBox[{"index2", ",", "index1"}], "]"}], "]"}]}], ")"}]}]}], ";",
       "\[IndentingNewLine]", 
      RowBox[{"Charge", " ", "=", " ", "ContribpForm"}]}]}], 
    "\[IndentingNewLine]", "]"}]}], ";"}]], "Input",
 CellChangeTimes->{{3.447451312336934*^9, 3.447451340821309*^9}, {
  3.447451908649434*^9, 3.447451909680684*^9}, {3.447452188946309*^9, 
  3.447452193493184*^9}, {3.447452717836934*^9, 3.447452722055684*^9}, {
  3.447453714227559*^9, 3.447453715305684*^9}, {3.44907855784375*^9, 
  3.449078562359375*^9}, {3.449405097265625*^9, 3.449405098453125*^9}, {
  3.449408131484375*^9, 3.44940813990625*^9}, {3.453743432046875*^9, 
  3.453743461359375*^9}},
 CellLabel->"In[82]:=",ExpressionUUID->"328577ba-db13-4a3d-a0b7-8090fb111bab"],

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{"KomarIntegral", "::", "usage"}], " ", "=", " ", 
   "\"\<KomarIntegral[xiU_,signatureg_,{index1_,index2_}] compute the Komar \
Integral in Einstein gravity\nNeed = metric and coord should be defined and \
RGtensors should have been executed prior to this procedure\nInput = A \
Killing vector or asymptotic Killing vector 'xiU' \n\t    The signature of \
the metric 'signatureg' (1 or -1)\n        A surface of codimension 2 \
specified by the two indices '{index1,index2}' in the coordinates coord that \
are fixed\nOutput = The components {index1,index2} of the Komar integral \
associated with the vector xiU\nConvention : The Komar integral has the form \
1/(16\[Pi]) Sqrt[signatureg g] (\!\(\*SuperscriptBox[\(D\), \(\[Alpha]\)]\)\!\
\(\*SuperscriptBox[\(xiU\), \(\[Beta]\)]\)-\!\(\*SuperscriptBox[\(D\), \(\
\[Beta]\)]\)\!\(\*SuperscriptBox[\(xiU\), \
\(\[Alpha]\)]\))(\!\(\*SuperscriptBox[\(d\), \(n - 2\)]\)x\!\(\*SubscriptBox[\
\()\), \(\[Alpha]\[Beta]\)]\)\n\>\""}], ";"}]], "Input",
 CellChangeTimes->{{3.449078349953125*^9, 3.44907845025*^9}, {
  3.449078599375*^9, 3.449078648984375*^9}, {3.449078723953125*^9, 
  3.44907884046875*^9}, {3.449079174421875*^9, 3.44907926540625*^9}, {
  3.449405217921875*^9, 3.449405298078125*^9}, {3.4494055233125*^9, 
  3.4494055234375*^9}, {3.454859304171*^9, 3.454859568822*^9}},
 CellLabel->"In[83]:=",ExpressionUUID->"2e80f947-a5a5-41d9-b7f5-40b1dc5e8bc8"],

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{"KomarIntegral", "[", 
    RowBox[{"xiU_List", ",", "signatureg_Integer", ",", 
     RowBox[{"{", 
      RowBox[{"index1_Integer", ",", "index2_Integer"}], "}"}]}], "]"}], " ", 
   ":=", 
   RowBox[{"Module", "[", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{"xiUjd", ",", "xiUjU", ",", "Charge"}], "}"}], ",", 
     "\[IndentingNewLine]", 
     RowBox[{
      RowBox[{"If", "[", 
       RowBox[{
        RowBox[{
         RowBox[{"ValueQ", "[", "gdd", "]"}], " ", "&&", " ", 
         RowBox[{"NameQ", "[", "\"\<Raise\>\"", "]"}], " ", "&&", " ", 
         RowBox[{"NameQ", "[", "\"\<Lower\>\"", "]"}], "&&", 
         RowBox[{"NameQ", "[", "\"\<covD\>\"", " ", "]"}], "&&", 
         RowBox[{"ValueQ", "[", "gUU", "]"}], " ", "&&", 
         RowBox[{"ValueQ", "[", "detg", "]"}]}], "   ", ",", ",", " ", 
        RowBox[{
         RowBox[{
         "Return", "[", 
          "\"\<RGtensors should be executed prior to this procedure.\>\"", 
          "]"}], ";"}]}], "]"}], ";", "\[IndentingNewLine]", 
      RowBox[{"If", "[", 
       RowBox[{
        RowBox[{
         RowBox[{"ValueQ", "[", "coord", "]"}], " ", "&&", " ", 
         RowBox[{"ValueQ", "[", "metric", "]"}]}], "   ", ",", ",", " ", 
        RowBox[{
         RowBox[{
         "Return", "[", "\"\<metric and coord not defined.\>\"", "]"}], 
         ";"}]}], "]"}], ";", "\[IndentingNewLine]", 
      RowBox[{"If", "[", 
       RowBox[{
        RowBox[{
         RowBox[{"signatureg", " ", "=!=", "  ", "1"}], " ", "&&", " ", 
         RowBox[{"signatureg", " ", "=!=", "  ", 
          RowBox[{"-", "1"}]}]}], " ", ",", 
        RowBox[{
         RowBox[{
         "Return", "[", "\"\<Incoherent signature detected\>\"", "]"}], ";"}],
         ",", " ", 
        RowBox[{
         RowBox[{"Print", "[", 
          RowBox[{
          "\"\<Signature of the metric: \>\"", ",", "signatureg", ",", 
           "\"\< .\>\""}], "]"}], ";"}]}], "]"}], ";", "\[IndentingNewLine]", 
      RowBox[{"If", "[", 
       RowBox[{
        RowBox[{
         RowBox[{"Dimensions", "[", "coord", "]"}], " ", "=!=", " ", 
         RowBox[{"Dimensions", "[", "xiU", "]"}]}], ",", 
        RowBox[{
         RowBox[{
         "Return", "[", "\"\<Incompatible dimensions detected\>\"", "]"}], 
         ";"}]}], "]"}], ";", "\[IndentingNewLine]", 
      RowBox[{"If", "[", 
       RowBox[{
        RowBox[{
         RowBox[{"1", "\[LessEqual]", "index1", " ", "\[LessEqual]", 
          RowBox[{
           RowBox[{"Dimensions", "[", "coord", "]"}], "[", 
           RowBox[{"[", "1", "]"}], "]"}]}], " ", "&&", 
         RowBox[{"1", "\[LessEqual]", "index1", " ", "\[LessEqual]", 
          RowBox[{
           RowBox[{"Dimensions", "[", "coord", "]"}], "[", 
           RowBox[{"[", "1", "]"}], "]"}]}]}], ",", " ", 
        RowBox[{
         RowBox[{"Print", "[", 
          RowBox[{
          "\"\<The surface charge is inversely proportional to Newton \
constant and should be integrated on the \>\"", ",", 
           RowBox[{"coord", "[", 
            RowBox[{"[", "index1", "]"}], "]"}], ",", "\"\< , \>\"", ",", 
           RowBox[{"coord", "[", 
            RowBox[{"[", "index2", "]"}], "]"}], ",", 
           "\"\< = constant surface\>\""}], "]"}], ";"}], 
        "\[IndentingNewLine]", ",", 
        RowBox[{
         RowBox[{
         "Return", "[", 
          "\"\<Invalid arguments for the choice of n-2 surface\>\"", "]"}], 
         ";"}]}], "]"}], ";", "\[IndentingNewLine]", 
      RowBox[{"xiUjd", " ", "=", " ", 
       RowBox[{"covD", "[", 
        RowBox[{"xiU", ",", 
         RowBox[{"{", "1", "}"}]}], "]"}]}], ";", 
      RowBox[{"xiUjU", " ", "=", " ", 
       RowBox[{"Raise", "[", 
        RowBox[{"xiUjd", ",", "2"}], "]"}]}], ";", "\[IndentingNewLine]", 
      RowBox[{"Charge", " ", "=", " ", 
       RowBox[{
        RowBox[{
         RowBox[{"1", "/", "16"}], "/", "Pi"}], "  ", 
        RowBox[{"Sqrt", "[", 
         RowBox[{"signatureg", " ", "detg"}], "]"}], "  ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"xiUjU", "[", 
           RowBox[{"[", 
            RowBox[{"index1", ",", "index2"}], "]"}], "]"}], "-", 
          RowBox[{"xiUjU", "[", 
           RowBox[{"[", 
            RowBox[{"index2", ",", "index1"}], "]"}], "]"}]}], ")"}]}]}]}]}], 
    "\[IndentingNewLine]", "]"}]}], ";"}]], "Input",
 CellChangeTimes->{{3.43897310171875*^9, 3.43897329153125*^9}, {
   3.43897332628125*^9, 3.43897336778125*^9}, {3.438973709796875*^9, 
   3.43897374928125*^9}, {3.43897381165625*^9, 3.43897381234375*^9}, 
   3.4389738835625*^9, {3.438974189375*^9, 3.438974243359375*^9}, {
   3.438974285125*^9, 3.43897439796875*^9}, {3.438974473484375*^9, 
   3.438974623046875*^9}, {3.438974673125*^9, 3.43897485565625*^9}, {
   3.438975006296875*^9, 3.438975073953125*^9}, {3.43897625746875*^9, 
   3.438976262765625*^9}, {3.438984536296875*^9, 3.438984556078125*^9}, {
   3.43898515459375*^9, 3.438985155984375*^9}, {3.438985447515625*^9, 
   3.438985455609375*^9}, {3.438985502*^9, 3.438985683375*^9}, {
   3.438985754828125*^9, 3.438985805078125*^9}, {3.438985836484375*^9, 
   3.43898584275*^9}, 3.43898590134375*^9, {3.438986115078125*^9, 
   3.438986148296875*^9}, {3.438986298875*^9, 3.438986393578125*^9}, {
   3.438986556734375*^9, 3.43898660425*^9}, 3.438986840953125*^9, {
   3.43898687678125*^9, 3.438986883140625*^9}, {3.438986928640625*^9, 
   3.438986930703125*^9}, {3.4389870701875*^9, 3.438987079234375*^9}, {
   3.43898743175*^9, 3.438987449078125*^9}, {3.438987750765625*^9, 
   3.438987788875*^9}, {3.439440954296875*^9, 3.43944116828125*^9}, {
   3.4395361312635*^9, 3.439536143951*^9}, {3.4396442810625*^9, 
   3.439644328078125*^9}, {3.4423564336732965`*^9, 3.4423564601109657`*^9}, {
   3.442356646534034*^9, 3.442356655643467*^9}, {3.442356691128069*^9, 
   3.442356700034376*^9}, {3.442356992801875*^9, 3.4423570072863426`*^9}, {
   3.44236355361757*^9, 3.44236355424257*^9}, 3.44907845459375*^9, {
   3.449078486421875*^9, 3.4490784891875*^9}, {3.44907886003125*^9, 
   3.449079110578125*^9}, {3.449404361046875*^9, 3.449404362375*^9}, {
   3.44940439725*^9, 3.449404398265625*^9}, {3.449404513921875*^9, 
   3.4494045349375*^9}, {3.4494047080625*^9, 3.449404726765625*^9}, {
   3.449405085359375*^9, 3.449405090421875*^9}, {3.449405196734375*^9, 
   3.4494052085625*^9}, {3.449405406109375*^9, 3.449405419703125*^9}, {
   3.454859163653*^9, 3.454859239658*^9}, {3.454859282689*^9, 
   3.454859295549*^9}},
 CellLabel->"In[84]:=",ExpressionUUID->"55231304-5f7f-4df6-8a6a-974dce002bbb"],

Cell[BoxData[
 RowBox[{"(*", " ", 
  RowBox[{
  "Functions", " ", "used", " ", "in", " ", "Asymptotic", " ", "Analyses"}], 
  "  ", "*)"}]], "Input",
 CellChangeTimes->{{3.453742635953125*^9, 3.453742695546875*^9}, 
   3.45374296075*^9},
 CellLabel->"In[85]:=",ExpressionUUID->"1877c038-b2aa-4c7e-8b1f-eb86ca1c3451"],

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{"SeriesWithNTerms", "::", "usage"}], " ", "=", " ", 
   "\"\<SeriesWithNTerms[expr_,{coordAsympt_,LimitAsympt_},NumberTerms_]  : \
Develop in series up to a fixed number of terms \[IndentingNewLine]Input: the \
expression to be developed expr which can also be an array\n           The \
coordinate to expand onto and the value of the coordinate at the limit  \n    \
       The number of terms wished\[IndentingNewLine]Output: the series \
expansion\>\""}], ";"}]], "Input",
 CellChangeTimes->{
  3.448598207171875*^9, 3.44859825659375*^9, {3.448598287515625*^9, 
   3.448598320859375*^9}, 3.44881362834375*^9, {3.448813695359375*^9, 
   3.4488136965*^9}, 3.449215105765625*^9, {3.45004772878125*^9, 
   3.450047747703125*^9}, {3.453732688359375*^9, 3.453732768265625*^9}, {
   3.453733784671875*^9, 3.453733917765625*^9}, {3.45403061509375*^9, 
   3.4540306274375*^9}},
 CellLabel->"In[86]:=",ExpressionUUID->"d0e7ee66-1da4-48e5-9682-bdaf7efbe434"],

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{"SeriesWithNTerms", "[", 
    RowBox[{"expr_", ",", 
     RowBox[{"{", 
      RowBox[{"coordAsympt_", ",", "LimitAsympt_"}], "}"}], ",", 
     "NumberTerms_Integer"}], "]"}], " ", ":=", " ", "\[IndentingNewLine]", 
   RowBox[{"Module", "[", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{"temp", ",", "result"}], "}"}], ",", "\[IndentingNewLine]", 
     RowBox[{
      RowBox[{"If", "[", 
       RowBox[{
        RowBox[{
         RowBox[{"NumberTerms", " ", "===", " ", "Null"}], " ", "||", " ", 
         RowBox[{"coordAsympt", " ", "===", " ", "Null"}], " ", "||", " ", 
         RowBox[{"LimitAsympt", " ", "===", " ", "Null"}]}], ",", 
        RowBox[{
         RowBox[{"Print", "[", "\"\<Missing arguments\>\"", "]"}], ";", " ", 
         RowBox[{"Return", "[", "expr", "]"}]}]}], "]"}], ";", 
      "\[IndentingNewLine]", 
      RowBox[{"If", "[", 
       RowBox[{
        RowBox[{"ListQ", "[", "expr", "]"}], ",", 
        RowBox[{
         RowBox[{
          RowBox[{"SeriesWithNTerms", "[", 
           RowBox[{"#", ",", 
            RowBox[{"{", 
             RowBox[{"coordAsympt", ",", "LimitAsympt"}], "}"}], ",", 
            "NumberTerms"}], "]"}], "&"}], "/@", " ", "expr"}], ",", 
        "\[IndentingNewLine]", 
        RowBox[{
         RowBox[{"temp", " ", "=", " ", 
          RowBox[{"Series", "[", 
           RowBox[{"expr", ",", 
            RowBox[{"{", 
             RowBox[{"coordAsympt", ",", "LimitAsympt", ",", 
              RowBox[{"-", "1000"}]}], "}"}]}], "]"}]}], ";", 
         "\[IndentingNewLine]", 
         RowBox[{"If", "[", 
          RowBox[{
           RowBox[{
            RowBox[{"Length", "[", "temp", "]"}], " ", "\[GreaterEqual]", " ",
             "6"}], ",", 
           RowBox[{"If", "[", 
            RowBox[{
             RowBox[{
              RowBox[{
               RowBox[{"Part", "[", 
                RowBox[{"temp", ",", "1"}], "]"}], " ", "===", " ", 
               "coordAsympt"}], " ", "&&", " ", 
              RowBox[{
               RowBox[{"Part", "[", 
                RowBox[{"temp", ",", "2"}], "]"}], " ", "===", " ", 
               "LimitAsympt"}]}], ",", 
             RowBox[{"result", " ", "=", " ", 
              RowBox[{"Series", "[", 
               RowBox[{"expr", ",", 
                RowBox[{"{", 
                 RowBox[{"coordAsympt", ",", "LimitAsympt", ",", 
                  RowBox[{
                   RowBox[{"Ceiling", "[", 
                    RowBox[{
                    RowBox[{"temp", "[", 
                    RowBox[{"[", "4", "]"}], "]"}], "/", 
                    RowBox[{"temp", "[", 
                    RowBox[{"[", "6", "]"}], "]"}]}], "]"}], "+", 
                   "NumberTerms", "-", "1"}]}], "}"}]}], "]"}]}], ",", " ", 
             RowBox[{"result", "=", "expr"}]}], "]"}], ",", 
           RowBox[{"result", " ", "=", " ", "expr"}]}], "]"}], ";", 
         "result"}]}], "]"}]}]}], "]"}]}], ";"}]], "Input",
 CellChangeTimes->{{3.442160943921875*^9, 3.442161138609375*^9}, {
   3.442161217453125*^9, 3.442161222734375*^9}, {3.44216142459375*^9, 
   3.4421615706875*^9}, {3.442161614328125*^9, 3.44216161496875*^9}, {
   3.4421616573125*^9, 3.44216166475*^9}, {3.442161730734375*^9, 
   3.442161749984375*^9}, {3.442161855984375*^9, 3.442161953171875*^9}, {
   3.442162037265625*^9, 3.442162087328125*^9}, {3.442162142203125*^9, 
   3.442162143171875*^9}, 3.442162264046875*^9, {3.4421623149375*^9, 
   3.44216232146875*^9}, {3.442162354578125*^9, 3.442162454625*^9}, {
   3.44216255184375*^9, 3.44216256140625*^9}, {3.442162599421875*^9, 
   3.4421626320625*^9}, {3.442162669921875*^9, 3.442162680578125*^9}, {
   3.442162717953125*^9, 3.442162826171875*^9}, {3.4422561091776752`*^9, 
   3.442256125663407*^9}, {3.442256163525447*^9, 3.4422561703384266`*^9}, {
   3.4422562277018394`*^9, 3.4422562612354507`*^9}, {3.442257141859942*^9, 
   3.442257144641388*^9}, {3.442257180284116*^9, 3.4422571842374687`*^9}, {
   3.4422576804691753`*^9, 3.4422576952512765`*^9}, {3.442259717750906*^9, 
   3.442259752283482*^9}, {3.4422597829252834`*^9, 3.442259800957226*^9}, {
   3.4422598475058885`*^9, 3.4422598851948357`*^9}, {3.442259931430986*^9, 
   3.442259944322106*^9}, {3.4422609741068277`*^9, 3.4422610372963495`*^9}, {
   3.443313522659236*^9, 3.443313647422076*^9}, {3.443313684461484*^9, 
   3.443313688823172*^9}, {3.4434525895135603`*^9, 3.443452601359004*^9}, {
   3.443452890715166*^9, 3.443452894769157*^9}, {3.453645864234375*^9, 
   3.453645864828125*^9}, {3.453743260140625*^9, 3.45374326171875*^9}, {
   3.45403060771875*^9, 3.454030609921875*^9}, {3.454856497075*^9, 
   3.454856505132*^9}},
 CellLabel->"In[87]:=",ExpressionUUID->"b84d2cb3-f8f1-4a7a-848c-ca864bc8e2fa"],

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{"CottonAsympt", "::", "usage"}], " ", "=", 
   "\"\<CottonAsympt[signatureg_,{coordAsympt_,LimitAsympt_}, order_] : \
Asymptotic form of the Cotton tensor of a 3d metric\nNeeded : RGTensors \
executed on that metric\nInput: Signature (+1 or -1) of the metric,\n       \
The coordinate to expand onto, the value of the coordinate at the limit and \
the number of terms wished in the final expansion \nOutput: CotUd and Cotdd \
and the epsilon tensors : epsddd, epsUUU \nConvention : epsUUU[[1,2,3]] = + 1 \
/ Sqrt[Abs[detg]]\>\""}], ";"}]], "Input",
 CellChangeTimes->{{3.449077651859375*^9, 3.449077661015625*^9}, {
   3.449077722109375*^9, 3.449077840984375*^9}, {3.453733982015625*^9, 
   3.453734055484375*^9}, 3.453734096890625*^9},
 CellLabel->"In[88]:=",ExpressionUUID->"83f80a04-7008-4e8c-9a4d-5c1e5762bf76"],

Cell[BoxData[
 RowBox[{
  RowBox[{"CottonAsympt", "[", 
   RowBox[{"signatureg_Integer", ",", 
    RowBox[{"{", 
     RowBox[{"coordAsympt_", ",", "LimitAsympt_"}], "}"}], ",", " ", 
    "order_Integer"}], "]"}], " ", ":=", 
  RowBox[{"Module", "[", 
   RowBox[{
    RowBox[{"{", 
     RowBox[{"g2dd", ",", "g2ddjd"}], "}"}], ",", "\[IndentingNewLine]", 
    RowBox[{
     RowBox[{"If", "[", 
      RowBox[{
       RowBox[{
        RowBox[{"ValueQ", "[", "gdd", "]"}], " ", "&&", " ", 
        RowBox[{"ValueQ", "[", "Rdd", "]"}], " ", "&&", " ", 
        RowBox[{"ValueQ", "[", "R", "]"}], " ", "&&", 
        RowBox[{"ValueQ", "[", "detg", "]"}]}], ",", ",", 
       RowBox[{
        RowBox[{
        "Print", "[", 
         "\"\<RGtensors should be executed prior to this procedure.\>\"", 
         "]"}], ";", " ", 
        RowBox[{"Return", "[", "]"}], ";"}]}], "]"}], ";", 
     "\[IndentingNewLine]", 
     RowBox[{"If", "[", 
      RowBox[{
       RowBox[{
        RowBox[{"Dimensions", "[", "gdd", "]"}], " ", "=!=", " ", 
        RowBox[{"{", 
         RowBox[{"3", ",", "3"}], "}"}]}], ",", 
       RowBox[{
        RowBox[{
        "Print", "[", 
         "\"\<The Cotton tensor exists only in 3 dimensions. Incoherent \
dimensions detected.\>\"", "]"}], ";", " ", 
        RowBox[{"Return", "[", "]"}], ";"}]}], " ", "]"}], ";", 
     "\[IndentingNewLine]", 
     RowBox[{"If", "[", 
      RowBox[{
       RowBox[{
        RowBox[{"ValueQ", "[", "epsUUU", "]"}], " ", "||", " ", 
        RowBox[{"ValueQ", "[", "epsddd", "]"}], " ", "||", " ", 
        RowBox[{"ValueQ", "[", "CotUd", "]"}], " ", "||", " ", 
        RowBox[{"ValueQ", "[", "Cotdd", "]"}]}], " ", ",", 
       RowBox[{
        RowBox[{
        "Print", "[", 
         "\"\<Variables epsUUU, epsddd, CotUd, Cotdd already assigned. They \
will be updated.\>\"", "]"}], ";"}]}], "]"}], ";", "\[IndentingNewLine]", 
     RowBox[{"If", "[", 
      RowBox[{
       RowBox[{
        RowBox[{"signatureg", " ", "=!=", "  ", "1"}], " ", "&&", " ", 
        RowBox[{"signatureg", " ", "=!=", "  ", 
         RowBox[{"-", "1"}]}]}], " ", ",", 
       RowBox[{
        RowBox[{"Return", "[", "\"\<Incoherent signature detected\>\"", "]"}],
         ";"}], ",", " ", 
       RowBox[{
        RowBox[{"Print", "[", 
         RowBox[{
         "\"\<Signature of the metric: \>\"", ",", "signatureg", ",", 
          "\"\< .\>\""}], "]"}], ";"}]}], "]"}], ";", "\[IndentingNewLine]", 
     RowBox[{"g2dd", " ", "=", " ", 
      RowBox[{"SeriesWithNTerms", "[", 
       RowBox[{
        RowBox[{"Rdd", "-", 
         RowBox[{
          RowBox[{"1", "/", "4"}], " ", "gdd", " ", "R"}]}], " ", ",", 
        RowBox[{"{", 
         RowBox[{"coordAsympt", ",", "LimitAsympt"}], "}"}], ",", "order"}], 
       "]"}]}], ";", "\[IndentingNewLine]", 
     RowBox[{"epsUUU", " ", "=", " ", 
      RowBox[{
       RowBox[{"1", "/", " ", 
        RowBox[{"Sqrt", "[", 
         RowBox[{"signatureg", " ", "detg"}], "]"}]}], " ", 
       RowBox[{"{", 
        RowBox[{
         RowBox[{"{", 
          RowBox[{
           RowBox[{"{", 
            RowBox[{"0", ",", "0", ",", "0"}], "}"}], ",", 
           RowBox[{"{", 
            RowBox[{"0", ",", "0", ",", "1"}], "}"}], ",", 
           RowBox[{"{", 
            RowBox[{"0", ",", 
             RowBox[{"-", "1"}], ",", "0"}], "}"}]}], "}"}], ",", 
         RowBox[{"{", 
          RowBox[{
           RowBox[{"{", 
            RowBox[{"0", ",", "0", ",", 
             RowBox[{"-", "1"}]}], "}"}], ",", 
           RowBox[{"{", 
            RowBox[{"0", ",", "0", ",", "0"}], "}"}], ",", 
           RowBox[{"{", 
            RowBox[{"1", ",", "0", ",", "0"}], "}"}]}], "}"}], ",", 
         RowBox[{"{", 
          RowBox[{
           RowBox[{"{", 
            RowBox[{"0", ",", "1", ",", "0"}], "}"}], ",", 
           RowBox[{"{", 
            RowBox[{
             RowBox[{"-", "1"}], ",", "0", ",", "0"}], "}"}], ",", 
           RowBox[{"{", 
            RowBox[{"0", ",", "0", ",", "0"}], "}"}]}], "}"}]}], "}"}]}]}], 
     ";", "\[IndentingNewLine]", 
     RowBox[{"epsddd", " ", "=", " ", 
      RowBox[{"signatureg", " ", 
       RowBox[{"Sqrt", "[", 
        RowBox[{"signatureg", " ", "detg"}], "]"}], " ", 
       RowBox[{"{", 
        RowBox[{
         RowBox[{"{", 
          RowBox[{
           RowBox[{"{", 
            RowBox[{"0", ",", "0", ",", "0"}], "}"}], ",", 
           RowBox[{"{", 
            RowBox[{"0", ",", "0", ",", "1"}], "}"}], ",", 
           RowBox[{"{", 
            RowBox[{"0", ",", 
             RowBox[{"-", "1"}], ",", "0"}], "}"}]}], "}"}], ",", 
         RowBox[{"{", 
          RowBox[{
           RowBox[{"{", 
            RowBox[{"0", ",", "0", ",", 
             RowBox[{"-", "1"}]}], "}"}], ",", 
           RowBox[{"{", 
            RowBox[{"0", ",", "0", ",", "0"}], "}"}], ",", 
           RowBox[{"{", 
            RowBox[{"1", ",", "0", ",", "0"}], "}"}]}], "}"}], ",", 
         RowBox[{"{", 
          RowBox[{
           RowBox[{"{", 
            RowBox[{"0", ",", "1", ",", "0"}], "}"}], ",", 
           RowBox[{"{", 
            RowBox[{
             RowBox[{"-", "1"}], ",", "0", ",", "0"}], "}"}], ",", 
           RowBox[{"{", 
            RowBox[{"0", ",", "0", ",", "0"}], "}"}]}], "}"}]}], "}"}]}]}], 
     ";", "\[IndentingNewLine]", 
     RowBox[{"g2ddjd", " ", "=", 
      RowBox[{"SeriesWithNTerms", "[", " ", 
       RowBox[{
        RowBox[{"covD", "[", "g2dd", "]"}], ",", 
        RowBox[{"{", 
         RowBox[{"coordAsympt", ",", "LimitAsympt"}], "}"}], ",", "order"}], 
       "]"}]}], ";", "\[IndentingNewLine]", 
     RowBox[{"CotUd", " ", "=", 
      RowBox[{"SeriesWithNTerms", "[", " ", 
       RowBox[{
        RowBox[{"multiDot", "[", 
         RowBox[{"epsUUU", ",", "g2ddjd", ",", 
          RowBox[{"{", 
           RowBox[{"2", ",", "3"}], "}"}], ",", 
          RowBox[{"{", 
           RowBox[{"3", ",", "1"}], "}"}]}], "]"}], ",", 
        RowBox[{"{", 
         RowBox[{"coordAsympt", ",", "LimitAsympt"}], "}"}], ",", "order"}], 
       "]"}]}], ";", "\[IndentingNewLine]", 
     RowBox[{"Cotdd", " ", "=", 
      RowBox[{"SeriesWithNTerms", "[", 
       RowBox[{
        RowBox[{"Lower", "[", 
         RowBox[{"CotUd", ",", "1"}], "]"}], ",", 
        RowBox[{"{", 
         RowBox[{"coordAsympt", ",", "LimitAsympt"}], "}"}], ",", "order"}], 
       "]"}]}], ";", "\[IndentingNewLine]", 
     RowBox[{
     "Print", "[", "\"\<epsUUU,epsddd,CotUd,Cotdd have been computed.\>\"", 
      "]"}], ";"}]}], "\[IndentingNewLine]", "]"}]}]], "Input",
 CellChangeTimes->{{3.4423358941510153`*^9, 3.442335916236744*^9}, {
  3.4423359567823477`*^9, 3.442335988805153*^9}, {3.442336208156283*^9, 
  3.442336222766636*^9}, {3.45374323853125*^9, 3.453743250796875*^9}, {
  3.45374360328125*^9, 3.453743613109375*^9}, {3.454030657046875*^9, 
  3.454030676671875*^9}},
 CellLabel->"In[89]:=",ExpressionUUID->"192ce501-3797-4765-91b8-64a0ea8b5683"],

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{"ChargesEinsteinAsympt", "::", "usage"}], " ", "=", " ", 
   "\"\<ChargesEinsteinAsympt[xiU_,hdd_,signatureg_,{index1_,index2_},{\
coordAsympt_,LimitAsympt_}, order_] compute the surface charge asymptotically \
in Einstein gravity\nNeed = metric and coord should be defined and RGtensors \
should have been executed prior to this procedure\nInput = A Killing vector \
or asymptotic Killing vector 'xiU' \n        A metric perturbation 'hdd'\n\t  \
  The signature of the metric 'signatureg' (1 or -1)\n        A surface of \
codimension 2 specified by the two indices '{index1,index2}' in the \
coordinates coord that are fixed\n        The coordinate to expand onto \
'coordAsympt', the value of the coordinate at the limit 'LimitAsympt' and the \
number of terms wished in the final expansion 'order'\nOutput = The \
components {index1,index2} of the surface charge associated with the vector \
xiU under the perturbation\nExtra output : ChargeSuppl : supplementary term \
with respect to the Iyer-Wald formula.\nConvention : The Einstein Lagrangian \
has the form 1/(16\[Pi])Sqrt[signatureg g] R\n\>\""}], ";"}]], "Input",
 CellChangeTimes->{{3.449078349953125*^9, 3.44907845025*^9}, {
  3.449078599375*^9, 3.449078648984375*^9}, {3.449078723953125*^9, 
  3.44907884046875*^9}, {3.449079174421875*^9, 3.44907926540625*^9}, {
  3.449405217921875*^9, 3.449405298078125*^9}, {3.4494055233125*^9, 
  3.4494055234375*^9}, {3.45373408934375*^9, 3.453734177015625*^9}},
 CellLabel->"In[90]:=",ExpressionUUID->"4a57bcad-0942-4885-8e38-7926693c35c4"],

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{"ChargesEinsteinAsympt", "[", 
    RowBox[{"xiU_List", ",", "hdd_List", ",", "signatureg_Integer", ",", 
     RowBox[{"{", 
      RowBox[{"index1_Integer", ",", "index2_Integer"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"coordAsympt_", ",", "LimitAsympt_"}], "}"}], ",", " ", 
     "order_Integer"}], "]"}], " ", ":=", "\[IndentingNewLine]", 
   RowBox[{"ChargesEinstein", "[", 
    RowBox[{"xiU", ",", 
     RowBox[{"SeriesWithNTerms", "[", 
      RowBox[{"hdd", ",", 
       RowBox[{"{", 
        RowBox[{"coordAsympt", ",", "LimitAsympt"}], "}"}], ",", "order"}], 
      "]"}], ",", "signatureg", ",", 
     RowBox[{"{", 
      RowBox[{"index1", ",", "index2"}], "}"}]}], "]"}]}], ";"}]], "Input",
 CellChangeTimes->{{3.447703192734375*^9, 3.447703230203125*^9}, {
   3.447703286265625*^9, 3.44770341053125*^9}, {3.447703603484375*^9, 
   3.44770361415625*^9}, {3.44770419584375*^9, 3.4477042071875*^9}, {
   3.449216597609375*^9, 3.449216600734375*^9}, {3.453743211890625*^9, 
   3.45374321846875*^9}, 3.454030339078125*^9, {3.45403040590625*^9, 
   3.45403040753125*^9}, {3.454030684109375*^9, 3.45403068628125*^9}},
 CellLabel->"In[91]:=",ExpressionUUID->"4aa239cb-4c81-4d13-8485-bb4f7f948673"],

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{"ChargesEinsteinMaxwellScalarAsympt", "::", "usage"}], " ", "=", 
   " ", "\"\<ChargesEinsteinMaxwellScalarAsympt[{xiU_,\[Lambda]_},{Ad_,\[Phi]_\
},{hdd_,ad_,var\[Phi]_},signatureg_,{index1_,index2_},{kin\[Phi]_,kinA_,\[Phi]\
Uneval_},{coordAsympt_,LimitAsympt_}, order_] compute asymptotically the \
surface charge in Einstein gravity coupled to Maxwell and one scalar field\n\
Need = metric and coord should be defined and RGtensors should have been \
executed prior to this procedure\nInput = A couple of (asymptotic) symmetry \
parameters : 'xiU' and '\[Lambda]' \n        The background gauge field 'Ad' \
and scalar fields '\[Phi]'\n        The variation of the metric 'hdd', gauge \
field 'ad' and scalar field 'var\[Phi]'\n\t    The signature of the metric \
'signatureg' (1 or -1)\n        A surface of codimension 2 specified by the \
two indices '{index1,index2}' in the coordinates coord that are fixed\n\t    \
The normalisation constants 'kinA[\[Phi]Uneval]', 'kin\[Phi][\[Phi]Uneval]' \
in the Lagrangian as a function of the special variable '\[Phi]Uneval'\n      \
  The coordinate to expand onto 'coordAsympt', the value of the coordinate at \
the limit 'LimitAsympt' and the number of terms wished in the final expansion \
'order' \nOutput = The components {index1,index2} of the surface charge \
associated with the symmetry (xiU,\[Lambda]) under the perturbation\nExtra \
output : ChargeSuppl : supplementary term with respect to the Iyer-Wald \
formula.\nConvention : The Lagrangian has the form\n        L = \
\!\(\*FractionBox[SqrtBox[\(signatureg\\\ g\)], \(16  \[Pi]\)]\)(R - \
\!\(\*FractionBox[\(1\), \(4\)]\)kinA[\[Phi]] \!\(\*SuperscriptBox[\(F\), \(\
\[Mu]\[Nu]\)]\)\!\(\*SubscriptBox[\(F\), \(\[Mu]\[Nu]\)]\) - \
\!\(\*FractionBox[\(1\), \(2\)]\)kin\[Phi][\[Phi]]\!\(\*SubscriptBox[\(\
\[PartialD]\), \(\[Mu]\)]\)\[Phi]\!\(\*SuperscriptBox[\(\[PartialD]\), \
\(\[Mu]\)]\)\[Phi])\n\>\""}], ";"}]], "Input",
 CellChangeTimes->{{3.449078349953125*^9, 3.44907845025*^9}, {
  3.449078599375*^9, 3.449078648984375*^9}, {3.449078723953125*^9, 
  3.44907884046875*^9}, {3.449079174421875*^9, 3.44907926540625*^9}, {
  3.449405217921875*^9, 3.449405298078125*^9}, {3.449405476078125*^9, 
  3.44940573734375*^9}, {3.453734204390625*^9, 3.453734254015625*^9}, {
  3.453734374859375*^9, 3.453734377765625*^9}},
 CellLabel->"In[92]:=",ExpressionUUID->"27b2474f-d417-440e-8b23-fdc45b143cd9"],

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{"ChargesEinsteinMaxwellScalarAsympt", "[", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{"xiU_List", ",", "\[Lambda]_"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"Ad_List", ",", "\[Phi]_"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"hdd_List", ",", "ad_List", ",", "var\[Phi]_"}], "}"}], ",", 
     "signatureg_Integer", ",", 
     RowBox[{"{", 
      RowBox[{"index1_Integer", ",", "index2_Integer"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"kin\[Phi]_", ",", "kinA_", ",", "\[Phi]Uneval_Symbol"}], "}"}],
      ",", 
     RowBox[{"{", 
      RowBox[{"coordAsympt_", ",", "LimitAsympt_"}], "}"}], ",", " ", 
     "order_Integer"}], "]"}], " ", ":=", 
   RowBox[{"ChargesEinsteinMaxwellScalar", "[", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{"xiU", ",", "\[Lambda]"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"SeriesWithNTerms", "[", 
        RowBox[{"Ad", ",", 
         RowBox[{"{", 
          RowBox[{"coordAsympt", ",", "LimitAsympt"}], "}"}], ",", "order"}], 
        "]"}], ",", 
       RowBox[{"SeriesWithNTerms", "[", 
        RowBox[{"\[Phi]", ",", 
         RowBox[{"{", 
          RowBox[{"coordAsympt", ",", "LimitAsympt"}], "}"}], ",", "order"}], 
        "]"}]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"SeriesWithNTerms", "[", 
        RowBox[{"hdd", ",", 
         RowBox[{"{", 
          RowBox[{"coordAsympt", ",", "LimitAsympt"}], "}"}], ",", "order"}], 
        "]"}], ",", 
       RowBox[{"SeriesWithNTerms", "[", 
        RowBox[{"ad", ",", 
         RowBox[{"{", 
          RowBox[{"coordAsympt", ",", "LimitAsympt"}], "}"}], ",", "order"}], 
        "]"}], ",", 
       RowBox[{"SeriesWithNTerms", "[", 
        RowBox[{"var\[Phi]", ",", 
         RowBox[{"{", 
          RowBox[{"coordAsympt", ",", "LimitAsympt"}], "}"}], ",", "order"}], 
        "]"}]}], "}"}], ",", "signatureg", ",", 
     RowBox[{"{", 
      RowBox[{"index1", ",", "index2"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"kin\[Phi]", ",", "kinA", ",", "\[Phi]Uneval"}], "}"}]}], 
    "]"}]}], " ", ";"}]], "Input",
 CellChangeTimes->{{3.43897310171875*^9, 3.43897329153125*^9}, {
   3.43897332628125*^9, 3.43897336778125*^9}, {3.438973709796875*^9, 
   3.43897374928125*^9}, {3.43897381165625*^9, 3.43897381234375*^9}, 
   3.4389738835625*^9, {3.438974189375*^9, 3.438974243359375*^9}, {
   3.438974285125*^9, 3.43897439796875*^9}, {3.438974473484375*^9, 
   3.438974623046875*^9}, {3.438974673125*^9, 3.43897485565625*^9}, {
   3.438975006296875*^9, 3.438975073953125*^9}, {3.43897625746875*^9, 
   3.438976262765625*^9}, {3.438984536296875*^9, 3.438984556078125*^9}, {
   3.43898515459375*^9, 3.438985155984375*^9}, {3.438985447515625*^9, 
   3.438985455609375*^9}, {3.438985502*^9, 3.438985683375*^9}, {
   3.438985754828125*^9, 3.438985805078125*^9}, {3.438985836484375*^9, 
   3.43898584275*^9}, 3.43898590134375*^9, {3.438986115078125*^9, 
   3.438986148296875*^9}, {3.438986298875*^9, 3.438986393578125*^9}, {
   3.438986556734375*^9, 3.43898660425*^9}, 3.438986840953125*^9, {
   3.43898687678125*^9, 3.438986883140625*^9}, {3.438986928640625*^9, 
   3.438986930703125*^9}, {3.4389870701875*^9, 3.438987079234375*^9}, {
   3.43898743175*^9, 3.438987449078125*^9}, {3.438987750765625*^9, 
   3.438987788875*^9}, {3.439440954296875*^9, 3.43944116828125*^9}, {
   3.4395361312635*^9, 3.439536143951*^9}, {3.4396442810625*^9, 
   3.439644328078125*^9}, {3.4421662514375*^9, 3.442166252859375*^9}, {
   3.442166338671875*^9, 3.442166393859375*^9}, {3.442166437625*^9, 
   3.44216651153125*^9}, {3.442166570640625*^9, 3.44216662146875*^9}, {
   3.442166907234375*^9, 3.4421671844375*^9}, {3.44216721575*^9, 
   3.442167630109375*^9}, {3.442167662296875*^9, 3.44216769021875*^9}, {
   3.442167778765625*^9, 3.44216777975*^9}, {3.44216782740625*^9, 
   3.442167913578125*^9}, {3.4421679885625*^9, 3.442167991765625*^9}, {
   3.442168048953125*^9, 3.442168065265625*^9}, {3.44216814375*^9, 
   3.442168170296875*^9}, {3.44216822584375*^9, 3.442168242828125*^9}, {
   3.4421685519375*^9, 3.442168832332684*^9}, {3.442168871448066*^9, 
   3.442169033957399*^9}, {3.442169336816411*^9, 3.4421693405357323`*^9}, {
   3.442169387449187*^9, 3.442169396575588*^9}, {3.4421694751032734`*^9, 
   3.4421694762909555`*^9}, 3.4421799561325355`*^9, {3.442180564300462*^9, 
   3.4421805727068734`*^9}, {3.4421806064575214`*^9, 
   3.4421806106451015`*^9}, {3.4421806764276147`*^9, 3.442180679958933*^9}, {
   3.442247564578125*^9, 3.44224760578125*^9}, {3.442248288765625*^9, 
   3.44224829953125*^9}, {3.442253384046875*^9, 3.44225348990625*^9}, {
   3.442254576078125*^9, 3.442254608625*^9}, {3.442254689859375*^9, 
   3.4422547058125*^9}, {3.44225486721875*^9, 3.4422548778125*^9}, {
   3.442254918734375*^9, 3.44225494546875*^9}, {3.4422678667259254`*^9, 
   3.4422678680071836`*^9}, 3.442267903148033*^9, {3.442267935695117*^9, 
   3.4422679380701323`*^9}, {3.4422679893517103`*^9, 
   3.4422682233688326`*^9}, {3.4422685025112443`*^9, 
   3.4422685046050076`*^9}, {3.4422685543240757`*^9, 
   3.4422685553709574`*^9}, {3.4422687488565707`*^9, 3.442268826575818*^9}, {
   3.442268869060465*^9, 3.4422689173889*^9}, {3.4423590021116095`*^9, 
   3.4423592116910753`*^9}, {3.44236405068007*^9, 3.442364068726945*^9}, {
   3.4432799823509007`*^9, 3.443280015157032*^9}, {3.4537346781875*^9, 
   3.453734680359375*^9}, {3.453743042140625*^9, 3.453743044828125*^9}, {
   3.453743097375*^9, 3.453743118734375*^9}, {3.45374334003125*^9, 
   3.453743361921875*^9}, {3.45374363553125*^9, 3.453743683671875*^9}, {
   3.45402987225*^9, 3.4540300248125*^9}, {3.454030695734375*^9, 
   3.454030725015625*^9}},
 CellLabel->"In[93]:=",ExpressionUUID->"6c0cd45c-0f8e-4461-b740-b06acf603f29"],

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{"ChargesTMGAsympt", "::", "usage"}], " ", "=", " ", 
   "\"\<ChargesTMGAsympt[xiU_,hdd_,mu_,{signatureg_,signepsUUU_},{index1_,\
index2_},{coordAsympt_,LimitAsympt_}, order_] compute asymptotically the \
surface charge in Topologically massive gravity\nNeed = metric and coord \
should be defined and RGtensors[...] should have been executed prior to this \
procedure\nInput = A Killing vector or asymptotic Killing vector 'xiU' \n     \
   A metric perturbation 'hdd'\n\t    The signature of the metric \
'signatureg' (1 or -1) and the convention for the epsilon tensor with upper \
indices \n               eps^{123} = 'signepsUUU' where 123 is the order of \
the coordinates 'coord'\n        mu : Gravitational Chern-Simons coupling\n   \
     A surface of codimension 2 specified by the two indices \
'{index1,index2}' in the coordinates coord that are fixed\n        The \
coordinate to expand onto 'coordAsympt', the value of the coordinate at the \
limit 'LimitAsympt' and the number of terms wished in the final expansion \
'order' \nOutput = The components {index1,index2} of the surface charge \
associated with the vector xiU under the perturbation\nExtra output : \
ChargeSuppl : supplementary term with respect to the covariant phase space \
formula.\nConvention : The Lagrangian has the form (1/(16\[Pi]) \
Sqrt[signatureg g] (R + 1/mu Topological Chern-Simons). \n             The \
equations of motion are G_{\\mu\\nu}+1/mu C_{\\mu\\nu} = 0\nOrigin : The \
formulae are taken from 0808.1911. The charges -('Charges' - 'ChargeSuppl') \
are equal to the charges defined in 0706.0263.\n\>\""}], ";"}]], "Input",
 CellChangeTimes->{{3.449078349953125*^9, 3.44907845025*^9}, {
   3.449078599375*^9, 3.449078648984375*^9}, {3.449078723953125*^9, 
   3.44907884046875*^9}, {3.449079174421875*^9, 3.44907926540625*^9}, {
   3.449405217921875*^9, 3.449405298078125*^9}, {3.4494055233125*^9, 
   3.4494055234375*^9}, {3.449406790140625*^9, 3.449406867671875*^9}, {
   3.44940690228125*^9, 3.4494071323125*^9}, {3.449407526953125*^9, 
   3.44940755871875*^9}, {3.4494077844375*^9, 3.44940792065625*^9}, {
   3.453734499046875*^9, 3.453734506859375*^9}, {3.45373454746875*^9, 
   3.45373454990625*^9}, 3.4537346261875*^9, {3.453742495734375*^9, 
   3.453742504875*^9}},
 CellLabel->"In[94]:=",ExpressionUUID->"b4006784-91bf-42f0-85f8-2ceada5a13ed"],

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{"ChargesTMGAsympt", "[", 
    RowBox[{"xiU_List", ",", "hdd_List", ",", "mu_", ",", 
     RowBox[{"{", 
      RowBox[{"signatureg_Integer", ",", "signepsUUU_Integer"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"index1_Integer", ",", "index2_Integer"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"coordAsympt_", ",", "LimitAsympt_"}], "}"}], ",", " ", 
     "order_Integer"}], "]"}], " ", ":=", "\[IndentingNewLine]", 
   RowBox[{"ChargesTMG", "[", 
    RowBox[{"xiU", ",", 
     RowBox[{"SeriesWithNTerms", "[", 
      RowBox[{"hdd", ",", 
       RowBox[{"{", 
        RowBox[{"coordAsympt", ",", "LimitAsympt"}], "}"}], ",", "order"}], 
      "]"}], ",", "mu", ",", 
     RowBox[{"{", 
      RowBox[{"signatureg", ",", "signepsUUU"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"index1", ",", "index2"}], "}"}]}], "]"}]}], ";"}]], "Input",
 CellChangeTimes->{{3.43897310171875*^9, 3.43897329153125*^9}, {
   3.43897332628125*^9, 3.43897336778125*^9}, {3.438973709796875*^9, 
   3.43897374928125*^9}, {3.43897381165625*^9, 3.43897381234375*^9}, 
   3.4389738835625*^9, {3.438974189375*^9, 3.438974243359375*^9}, {
   3.438974285125*^9, 3.43897439796875*^9}, {3.438974473484375*^9, 
   3.438974623046875*^9}, {3.438974673125*^9, 3.43897485565625*^9}, {
   3.438975006296875*^9, 3.438975073953125*^9}, {3.43897625746875*^9, 
   3.438976262765625*^9}, {3.438984536296875*^9, 3.438984556078125*^9}, {
   3.43898515459375*^9, 3.438985155984375*^9}, {3.438985447515625*^9, 
   3.438985455609375*^9}, {3.438985502*^9, 3.438985683375*^9}, {
   3.438985754828125*^9, 3.438985805078125*^9}, {3.438985836484375*^9, 
   3.43898584275*^9}, 3.43898590134375*^9, {3.438986115078125*^9, 
   3.438986148296875*^9}, {3.438986298875*^9, 3.438986393578125*^9}, {
   3.438986556734375*^9, 3.43898660425*^9}, 3.438986840953125*^9, {
   3.43898687678125*^9, 3.438986883140625*^9}, {3.438986928640625*^9, 
   3.438986930703125*^9}, {3.4389870701875*^9, 3.438987079234375*^9}, {
   3.43898743175*^9, 3.438987449078125*^9}, {3.438987750765625*^9, 
   3.438987788875*^9}, {3.439439948859375*^9, 3.43943994925*^9}, {
   3.439440892234375*^9, 3.43944091728125*^9}, {3.439442946796875*^9, 
   3.439442959796875*^9}, {3.43944383046875*^9, 3.439443879203125*^9}, {
   3.439444121484375*^9, 3.43944437821875*^9}, {3.439444429609375*^9, 
   3.439444469734375*^9}, {3.43944463184375*^9, 3.439444648234375*^9}, {
   3.439444681796875*^9, 3.439444739453125*^9}, {3.43944480309375*^9, 
   3.439444857171875*^9}, {3.439444894140625*^9, 3.4394449448125*^9}, {
   3.4394450936875*^9, 3.43944510290625*^9}, {3.43944579125*^9, 
   3.4394458929375*^9}, {3.43944600571875*^9, 3.43944616721875*^9}, {
   3.439446199171875*^9, 3.4394462259375*^9}, {3.439446265015625*^9, 
   3.439446346234375*^9}, {3.439446423375*^9, 3.43944681734375*^9}, {
   3.439446848796875*^9, 3.439446903859375*^9}, {3.43944693703125*^9, 
   3.439446946078125*^9}, {3.4394470121875*^9, 3.4394470505*^9}, {
   3.439447099765625*^9, 3.43944714690625*^9}, {3.439447183859375*^9, 
   3.43944724178125*^9}, {3.439447278046875*^9, 3.439447437734375*^9}, {
   3.439447473328125*^9, 3.43944749146875*^9}, {3.439447524703125*^9, 
   3.439447697203125*^9}, {3.439447824984375*^9, 3.439447976953125*^9}, {
   3.439448018265625*^9, 3.43944807178125*^9}, {3.43944810265625*^9, 
   3.4394482365*^9}, {3.43944850253125*^9, 3.4394486025625*^9}, {
   3.43953615673225*^9, 3.439536372779125*^9}, {3.439536586810375*^9, 
   3.439536595326*^9}, {3.439536719216625*^9, 3.439536722247875*^9}, 
   3.43953684798225*^9, {3.43953690835725*^9, 3.439536920716625*^9}, {
   3.439536951841625*^9, 3.43953695216975*^9}, {3.439537139747875*^9, 
   3.4395371747635*^9}, {3.439537355654125*^9, 3.439537358185375*^9}, {
   3.439540267591625*^9, 3.439540330685375*^9}, {3.439540461091625*^9, 
   3.439540539591625*^9}, 3.439541672029125*^9, {3.439542685997875*^9, 
   3.439542702810375*^9}, {3.43954363254475*^9, 3.4395436581385*^9}, {
   3.43957739603125*^9, 3.439577421484375*^9}, {3.43964397928125*^9, 
   3.439643984875*^9}, {3.439644033734375*^9, 3.439644038046875*^9}, {
   3.442163679234375*^9, 3.442163698171875*^9}, {3.44217956490667*^9, 
   3.442179568366705*^9}, {3.442180375745358*^9, 3.44218037609725*^9}, {
   3.442180739256968*^9, 3.442180773689291*^9}, {3.442180808929469*^9, 
   3.442181011694706*^9}, {3.442181043653417*^9, 3.442181052339324*^9}, {
   3.442181093312133*^9, 3.442181096656548*^9}, {3.442181134718547*^9, 
   3.442181342161439*^9}, {3.442185062209035*^9, 3.442185092114753*^9}, {
   3.4421851265158443`*^9, 3.442185170514977*^9}, {3.442185232161187*^9, 
   3.442185314259109*^9}, {3.4421853477017717`*^9, 3.442185438061116*^9}, {
   3.4422605013573246`*^9, 3.4422605102794857`*^9}, {3.4422614496363583`*^9, 
   3.4422614631679544`*^9}, {3.453734486453125*^9, 3.45373449146875*^9}, {
   3.4537346308125*^9, 3.45373464221875*^9}, {3.453743388796875*^9, 
   3.45374339765625*^9}, {3.45374371984375*^9, 3.453743843296875*^9}, {
   3.454030037609375*^9, 3.45403012534375*^9}, {3.454030736265625*^9, 
   3.454030739*^9}},
 CellLabel->"In[95]:=",ExpressionUUID->"c8842312-ce92-4ec4-8c7c-cc386b03d211"],

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{"ChargespFormAsympt", "::", "usage"}], " ", "=", " ", 
   "\"\<ChargespFormAsympt[{xiU_,\[Lambda]_},{Addotsd_,\[Phi]_},{hdd_,addotsd_\
,var\[Phi]_},signatureg_,{index1_,index2_},{kinA_,\[Phi]Uneval_},{coordAsympt_\
,LimitAsympt_}, order_] compute the asymptotic form of the surface charge of \
the p-form action\nNeed = metric and coord should be defined and RGtensors \
should have been executed prior to this procedure\nInput = A couple of \
(asymptotic) symmetry parameters : 'xiU' and '\[Lambda]' \n        The \
background gauge field 'Addotsd' and scalar fields '\[Phi]'\n        The \
variation of the metric 'hdd', gauge field 'addotsd' and scalar field 'var\
\[Phi]'\n\t    The signature of the metric 'signatureg' (1 or -1)\n        A \
surface of codimension 2 specified by the two indices '{index1,index2}' in \
the coordinates coord that are fixed\n\t    The normalisation constants \
'kinA[\[Phi]Uneval]' in the Lagrangian as a function of the special variable \
'\[Phi]Uneval'\n        The coordinate to expand onto 'coordAsympt', the \
value of the coordinate at the limit 'LimitAsympt' and the number of terms \
wished in the final expansion 'order'  \nOutput = The components \
{index1,index2} of the surface charge associated with the symmetry (xiU,\
\[Lambda]) under the perturbation\nExtra output : ChargeSuppl : supplementary \
term with respect to the Iyer-Wald formula.\nConvention : The Lagrangian has \
the form\n        L = \!\(\*FractionBox[SqrtBox[\(signatureg\\\ g\)], \(16  \
\[Pi]\)]\)( - \!\(\*FractionBox[\(1\), \(2\\\ \(\((p + \
1)\)!\)\)]\)kinA[\[Phi]] \!\(\*SuperscriptBox[\(F\), \(\(\*SubscriptBox[\(\
\[Mu]\), \(1\)] .. \) \*SubscriptBox[\(\[Mu]\), \(p + \
1\)]\)]\)\!\(\*SubscriptBox[\(F\), \(\(\*SubscriptBox[\(\[Mu]\), \(1\)] ... \
\) \*SubscriptBox[\(\[Mu]\), \(p + 1\)]\)]\) )\n\>\""}], ";"}]], "Input",
 CellChangeTimes->{{3.449078349953125*^9, 3.44907845025*^9}, {
  3.449078599375*^9, 3.449078648984375*^9}, {3.449078723953125*^9, 
  3.44907884046875*^9}, {3.449079174421875*^9, 3.44907926540625*^9}, {
  3.449405217921875*^9, 3.449405298078125*^9}, {3.449405476078125*^9, 
  3.44940573734375*^9}, {3.449408181359375*^9, 3.449408181671875*^9}, {
  3.449408227046875*^9, 3.449408242046875*^9}, {3.45374231659375*^9, 
  3.45374237603125*^9}, {3.453742442046875*^9, 3.4537424605*^9}, {
  3.453742517359375*^9, 3.453742522609375*^9}},
 CellLabel->"In[96]:=",ExpressionUUID->"afc7d3ab-5933-4d71-aef5-01d28d5d7163"],

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{
    RowBox[{"ChargespFormAsympt", "[", 
     RowBox[{
      RowBox[{"{", 
       RowBox[{"xiU_List", ",", "\[Lambda]_"}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{"Addotsd_List", ",", "\[Phi]_"}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{"hdd_List", ",", "addotsd_List", ",", "var\[Phi]_"}], "}"}], 
      ",", "signatureg_Integer", ",", 
      RowBox[{"{", 
       RowBox[{"index1_Integer", ",", "index2_Integer"}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{"kinA_", ",", "\[Phi]Uneval_Symbol"}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{"coordAsympt_", ",", "LimitAsympt_"}], "}"}], ",", " ", 
      "order_Integer"}], "]"}], " ", ":=", 
    RowBox[{"ChargespForm", "[", 
     RowBox[{
      RowBox[{"{", 
       RowBox[{"xiU", ",", "\[Lambda]"}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{
        RowBox[{"SeriesWithNTerms", "[", 
         RowBox[{"Addotsd", ",", 
          RowBox[{"{", 
           RowBox[{"coordAsympt", ",", "LimitAsympt"}], "}"}], ",", "order"}],
          "]"}], ",", 
        RowBox[{"SeriesWithNTerms", "[", 
         RowBox[{"\[Phi]", ",", 
          RowBox[{"{", 
           RowBox[{"coordAsympt", ",", "LimitAsympt"}], "}"}], ",", "order"}],
          "]"}]}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{
        RowBox[{"SeriesWithNTerms", "[", 
         RowBox[{"hdd", ",", 
          RowBox[{"{", 
           RowBox[{"coordAsympt", ",", "LimitAsympt"}], "}"}], ",", "order"}],
          "]"}], ",", 
        RowBox[{"SeriesWithNTerms", "[", 
         RowBox[{"addotsd", ",", 
          RowBox[{"{", 
           RowBox[{"coordAsympt", ",", "LimitAsympt"}], "}"}], ",", "order"}],
          "]"}], ",", 
        RowBox[{"SeriesWithNTerms", "[", 
         RowBox[{"var\[Phi]", ",", 
          RowBox[{"{", 
           RowBox[{"coordAsympt", ",", "LimitAsympt"}], "}"}], ",", "order"}],
          "]"}]}], "}"}], ",", "signatureg", ",", 
      RowBox[{"{", 
       RowBox[{"index1", ",", "index2"}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{"kinA", ",", "\[Phi]Uneval"}], "}"}]}], "]"}]}], ";"}], 
  " "}]], "Input",
 CellChangeTimes->{{3.447451312336934*^9, 3.447451340821309*^9}, {
  3.447451908649434*^9, 3.447451909680684*^9}, {3.447452188946309*^9, 
  3.447452193493184*^9}, {3.447452717836934*^9, 3.447452722055684*^9}, {
  3.447453714227559*^9, 3.447453715305684*^9}, {3.447702772984375*^9, 
  3.44770311771875*^9}, {3.44770527125*^9, 3.447705308296875*^9}, {
  3.447705428296875*^9, 3.44770544746875*^9}, {3.44770564084375*^9, 
  3.447705654296875*^9}, {3.4537434754375*^9, 3.453743486078125*^9}, {
  3.453743876578125*^9, 3.453743877359375*^9}, {3.454030136265625*^9, 
  3.45403027140625*^9}, {3.4540307485*^9, 3.45403077734375*^9}},
 CellLabel->"In[97]:=",ExpressionUUID->"c5a48776-2a22-4a39-a51a-d42dd2a1fdd9"],

Cell[BoxData[
 RowBox[{
  RowBox[{"On", "[", 
   RowBox[{
    RowBox[{"General", "::", "\"\<spell\>\""}], ",", 
    RowBox[{"General", "::", "\"\<spell1\>\""}], ",", 
    RowBox[{"UpSet", "::", "\"\<write\>\""}]}], "]"}], ";"}]], "Input",
 CellLabel->"In[98]:=",ExpressionUUID->"2c924417-80fb-4ee2-88d5-ed35ca39de66"],

Cell[BoxData[
 RowBox[{
  RowBox[{"(*", " ", 
   RowBox[{
    RowBox[{"EndPackage", "[", "]"}], ";"}], " ", "*)"}], " "}]], "Input",
 CellChangeTimes->{{3.44881452078125*^9, 3.4488145318125*^9}, {
  3.44907824771875*^9, 3.449078250828125*^9}},
 CellLabel->"In[99]:=",ExpressionUUID->"1edd0ffe-e1ea-4883-9e07-712b37b60e87"]
}, Closed]],

Cell[CellGroupData[{

Cell["\<\
Charges for Brown-Henneaux + Bfield + Dilaton boundary conditions\
\>", "Section",
 CellChangeTimes->{{3.9302208445851917`*^9, 3.9302208503976727`*^9}, {
   3.933731542005664*^9, 3.933731544231401*^9}, {3.94277884295693*^9, 
   3.942778859518927*^9}, 
   3.943522893327984*^9},ExpressionUUID->"cbbb22a0-e086-4c34-a19e-\
70c4723407d3"],

Cell[BoxData[{
 RowBox[{
  RowBox[{"Assumption", "=", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"r", ">", "0"}], " ", ",", " ", 
     RowBox[{"l", ">", "0"}]}], " ", "}"}]}], " ", ";"}], "\n", 
 RowBox[{
  RowBox[{
   RowBox[{"coord", "=", 
    RowBox[{"{", 
     RowBox[{"xp", ",", "r", ",", "xm"}], "}"}]}], " ", ";"}], " ", 
  RowBox[{"(*", "Coordinates", "*)"}], "\[IndentingNewLine]", 
  "\[IndentingNewLine]", 
  RowBox[{"(*", 
   RowBox[{
   "Boundary", " ", "conditions", " ", "for", " ", "the", " ", "metric", " ", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{"eq", ".", " ", "2.5"}], "a"}], ")"}]}], " ", 
   "*)"}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"metric", "=", 
    RowBox[{"{", 
     RowBox[{
      RowBox[{"{", 
       RowBox[{
        RowBox[{"gpp", "[", 
         RowBox[{"xp", ",", "r", ",", "xm"}], "]"}], ",", "0", ",", 
        RowBox[{"gpm", "[", 
         RowBox[{"xp", ",", "r", ",", "xm"}], "]"}]}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{"0", ",", 
        RowBox[{"grr", "[", 
         RowBox[{"xp", ",", "r", ",", "xm"}], "]"}], ",", "0"}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{
        RowBox[{"gpm", "[", 
         RowBox[{"xp", ",", "r", ",", "xm"}], "]"}], ",", "0", ",", 
        RowBox[{"gmm", "[", 
         RowBox[{"xp", ",", "r", ",", "xm"}], "]"}]}], "}"}]}], "}"}]}], 
   ";"}], " "}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"gpp", "[", 
    RowBox[{"xp", ",", "r", ",", "xm"}], "]"}], "=", " ", 
   RowBox[{
    RowBox[{"-", 
     RowBox[{"r", "^", "2"}]}], " ", "+", 
    RowBox[{
     RowBox[{"l", "^", "2"}], " ", 
     RowBox[{"Ypp", "[", 
      RowBox[{"xp", ",", "xm"}], "]"}]}]}]}], " ", 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"grr", "[", 
    RowBox[{"xp", ",", "r", ",", "xm"}], "]"}], "=", " ", 
   RowBox[{
    RowBox[{"l", "^", "2"}], "/", 
    RowBox[{"r", "^", "2"}]}]}], " ", ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"gmm", "[", 
    RowBox[{"xp", ",", "r", ",", "xm"}], "]"}], "=", " ", 
   RowBox[{
    RowBox[{"r", "^", "2"}], " ", "+", 
    RowBox[{
     RowBox[{"l", "^", "2"}], " ", 
     RowBox[{"Ymm", "[", 
      RowBox[{"xp", ",", "xm"}], "]"}]}]}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{
    RowBox[{"gpm", "[", 
     RowBox[{"xp", ",", "r", ",", "xm"}], "]"}], "=", "  ", 
    RowBox[{
     RowBox[{"l", "^", "2"}], " ", 
     RowBox[{"Ypm", "[", 
      RowBox[{"xp", ",", "xm"}], "]"}]}]}], ";"}], "\[IndentingNewLine]", 
  "\[IndentingNewLine]", 
  RowBox[{"(*", 
   RowBox[{"Variations", " ", "of", " ", "the", " ", "metric"}], 
   "*)"}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"dg", " ", "=", " ", 
    RowBox[{"{", 
     RowBox[{
      RowBox[{"{", 
       RowBox[{
        RowBox[{"dgpp", "[", 
         RowBox[{"xp", ",", "r", ",", "xm"}], "]"}], ",", "0", ",", 
        RowBox[{"dgpm", "[", 
         RowBox[{"xp", ",", "r", ",", "xm"}], "]"}]}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{"0", ",", 
        RowBox[{"dgrr", "[", 
         RowBox[{"xp", ",", "r", ",", "xm"}], "]"}], ",", "0"}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{
        RowBox[{"dgpm", "[", 
         RowBox[{"xp", ",", "r", ",", "xm"}], "]"}], ",", "0", ",", 
        RowBox[{"dgmm", "[", 
         RowBox[{"xp", ",", "r", ",", "xm"}], "]"}]}], "}"}]}], "}"}]}], " ", 
   ";"}], " "}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"dgpp", "[", 
    RowBox[{"xp", ",", "r", ",", "xm"}], "]"}], "=", " ", 
   RowBox[{
    RowBox[{"l", "^", "2"}], " ", 
    RowBox[{"dYpp", "[", 
     RowBox[{"xp", ",", "xm"}], "]"}]}]}], " ", ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"dgrr", "[", 
    RowBox[{"xp", ",", "r", ",", "xm"}], "]"}], "=", "  ", "0"}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{
    RowBox[{"dgmm", "[", 
     RowBox[{"xp", ",", "r", ",", "xm"}], "]"}], "=", " ", 
    RowBox[{
     RowBox[{"l", "^", "2"}], " ", 
     RowBox[{"dYmm", "[", 
      RowBox[{"xp", ",", "xm"}], "]"}]}]}], " ", ";"}], 
  "  "}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{
    RowBox[{"dgpm", "[", 
     RowBox[{"xp", ",", "r", ",", "xm"}], "]"}], "=", " ", 
    RowBox[{
     RowBox[{"l", "^", "2"}], " ", 
     RowBox[{"dYpm", "[", 
      RowBox[{"xp", ",", "xm"}], "]"}]}]}], " ", ";"}], "\[IndentingNewLine]",
   "\[IndentingNewLine]", 
  RowBox[{"(*", 
   RowBox[{
   "Boundary", " ", "conditions", " ", "and", " ", "variations", " ", "of", 
    " ", "the", " ", "Dilaton", " ", "and", " ", "Bfield", " ", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{"eq", ".", " ", "2.5"}], " ", "b", " ", "and", " ", "c"}], 
     ")"}]}], "*)"}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"Dilaton", "=", " ", 
   RowBox[{"\[Alpha]", " ", "+", " ", 
    RowBox[{
     RowBox[{"Ytilde", "[", 
      RowBox[{"xp", ",", "xm"}], "]"}], "/", 
     RowBox[{"r", "^", "2"}]}]}]}], " ", ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"dDilaton", "=", " ", 
    RowBox[{
     RowBox[{"dYtilde", "[", 
      RowBox[{"xp", ",", "xm"}], "]"}], "/", 
     RowBox[{"r", "^", "2"}]}]}], "  ", ";"}], 
  "\[IndentingNewLine]"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"Bfield", "=", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{"0", ",", "0", ",", 
       RowBox[{"Bpm", "[", 
        RowBox[{"xp", ",", "r", ",", "xm"}], "]"}]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"0", ",", "0", ",", "0"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"-", 
        RowBox[{"Bpm", "[", 
         RowBox[{"xp", ",", "r", ",", "xm"}], "]"}]}], ",", "0", ",", "0"}], 
      "}"}]}], "}"}]}], " ", ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"dBfield", "=", " ", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{"0", ",", "0", ",", 
       RowBox[{"dBpm", "[", 
        RowBox[{"xp", ",", "r", ",", "xm"}], "]"}]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"0", ",", "0", ",", "0"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"-", 
        RowBox[{"dBpm", "[", 
         RowBox[{"xp", ",", "r", ",", "xm"}], "]"}]}], ",", "0", ",", "0"}], 
      "}"}]}], "}"}]}], " ", ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"Bpm", "[", 
    RowBox[{"xp", ",", "r", ",", "xm"}], "]"}], "=", 
   RowBox[{
    RowBox[{
     RowBox[{"r", "^", "2"}], " ", "/", "C0"}], " ", "+", 
    RowBox[{"b", "[", 
     RowBox[{"xp", ",", "xm"}], "]"}], "+", " ", 
    RowBox[{
     RowBox[{"beta", "[", 
      RowBox[{"xp", ",", "xm"}], "]"}], "/", 
     RowBox[{"r", "^", "2"}]}]}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{
    RowBox[{"dBpm", "[", 
     RowBox[{"xp", ",", "r", ",", "xm"}], "]"}], "=", 
    RowBox[{
     RowBox[{"db", "[", 
      RowBox[{"xp", ",", "xm"}], "]"}], "+", " ", 
     RowBox[{
      RowBox[{"dbeta", "[", 
       RowBox[{"xp", ",", "xm"}], "]"}], "/", 
      RowBox[{"r", "^", "2"}]}]}]}], ";"}], "\[IndentingNewLine]", 
  "\[IndentingNewLine]", 
  RowBox[{"(*", 
   RowBox[{"Asymptotic", " ", "killing", " ", "vectors", " ", 
    RowBox[{"(", 
     RowBox[{"eq", " ", "2.16"}], ")"}]}], " ", 
   "*)"}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"Killing", "=", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{
      RowBox[{"Tp", "[", "xp", "]"}], "+", 
      RowBox[{
       RowBox[{"xip1", "[", 
        RowBox[{"xp", ",", "xm"}], "]"}], "/", 
       RowBox[{"r", "^", "2"}]}]}], " ", ",", 
     RowBox[{
      RowBox[{
       RowBox[{"-", "r"}], "/", "2"}], " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"D", "[", 
         RowBox[{
          RowBox[{"Tp", "[", "xp", "]"}], ",", "xp"}], "]"}], "+", 
        RowBox[{"D", "[", 
         RowBox[{
          RowBox[{"Tm", "[", "xm", "]"}], ",", "xm"}], "]"}]}], ")"}]}], ",", 
     RowBox[{
      RowBox[{"Tm", "[", "xm", "]"}], "+", 
      RowBox[{
       RowBox[{"xim1", "[", 
        RowBox[{"xp", ",", "xm"}], "]"}], "/", 
       RowBox[{"r", "^", "2"}]}]}]}], "}"}]}], ";"}]}], "Input",
 CellChangeTimes->{{3.930257096484323*^9, 3.9302571871547537`*^9}, {
   3.930257229926482*^9, 3.930257231387988*^9}, {3.93039271614235*^9, 
   3.930392732773428*^9}, 3.930983668249177*^9, 3.9309837041522083`*^9, {
   3.933319249100198*^9, 3.933319279090757*^9}, {3.933320254425111*^9, 
   3.933320303478951*^9}, {3.93332041377542*^9, 3.933320478817218*^9}, {
   3.933322710722006*^9, 3.93332272385423*^9}, {3.933330444070413*^9, 
   3.9333304480293903`*^9}, {3.933331815592123*^9, 3.933331839969206*^9}, {
   3.933731948395705*^9, 3.933732339361532*^9}, {3.933732420391899*^9, 
   3.933732422341571*^9}, {3.933732570735087*^9, 3.9337326545747547`*^9}, {
   3.933732737478147*^9, 3.933732737592682*^9}, {3.933733101481724*^9, 
   3.933733103633622*^9}, {3.9337373216642923`*^9, 3.93373737042531*^9}, {
   3.9337377276893177`*^9, 3.933737729939905*^9}, {3.933740994255108*^9, 
   3.933740994460507*^9}, {3.933741188155072*^9, 3.9337411887097273`*^9}, {
   3.934459409128394*^9, 3.934459431300571*^9}, {3.934459741123652*^9, 
   3.934459778886483*^9}, {3.934459993323893*^9, 3.934459995868101*^9}, {
   3.934460030123806*^9, 3.934460064651153*^9}, {3.934460128135284*^9, 
   3.934460144972052*^9}, {3.934460560283494*^9, 3.9344605676867943`*^9}, {
   3.934460726985087*^9, 3.934460734137129*^9}, {3.934486463584743*^9, 
   3.9344864709879827`*^9}, {3.934487135540942*^9, 3.9344871524525642`*^9}, {
   3.934487341106419*^9, 3.934487344124878*^9}, {3.934532612506606*^9, 
   3.934532628204959*^9}, {3.942779193883377*^9, 3.942779204315836*^9}, {
   3.942779238228222*^9, 3.942779240592991*^9}, {3.942779277743926*^9, 
   3.942779318665484*^9}, 3.942779424069915*^9, {3.9427795093336687`*^9, 
   3.94277952678363*^9}, {3.9427797480716467`*^9, 3.9427797909048443`*^9}, {
   3.9427799813662567`*^9, 3.942779998914899*^9}, 3.942780155406185*^9, {
   3.9427802694697037`*^9, 3.942780271739223*^9}, {3.9427803180783587`*^9, 
   3.942780318911047*^9}, {3.94278038438265*^9, 3.942780411272091*^9}, {
   3.9427831750909977`*^9, 3.942783218083552*^9}, {3.943509728875909*^9, 
   3.9435098047176533`*^9}, {3.9435225149359818`*^9, 3.943522588555593*^9}, {
   3.943522908750473*^9, 3.943523020277699*^9}, {3.9435230879892397`*^9, 
   3.943523112177951*^9}, {3.943523325587816*^9, 3.94352345874326*^9}, {
   3.9435234944729652`*^9, 3.943523602493959*^9}, {3.943523662914691*^9, 
   3.943523836272025*^9}, {3.9435238815104*^9, 3.943523893501597*^9}, {
   3.943523928490069*^9, 3.943524316220512*^9}, {3.943524465699986*^9, 
   3.9435245224240017`*^9}},
 CellLabel->
  "In[100]:=",ExpressionUUID->"f7ef2fed-4760-4add-9d05-ffe12cfb6379"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{"RGtensors", "[", 
   RowBox[{"metric", ",", "coord", ",", 
    RowBox[{"{", 
     RowBox[{"0", ",", "0"}], "}"}]}], "]"}], " ", ";"}]], "Input",
 CellChangeTimes->{{3.930221038076831*^9, 3.930221093281776*^9}, {
   3.93025657544858*^9, 3.9302565787895203`*^9}, 3.933320567754595*^9},
 CellLabel->
  "In[119]:=",ExpressionUUID->"b99a2607-b1c2-48c5-9e62-d3ad17558b4a"],

Cell[CellGroupData[{

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"gdd = \"\>", "\[InvisibleSpace]", 
   TagBox[
    RowBox[{"(", "\[NoBreak]", GridBox[{
       {
        RowBox[{
         RowBox[{"-", 
          SuperscriptBox["r", "2"]}], "+", 
         RowBox[{
          SuperscriptBox["l", "2"], " ", 
          RowBox[{"Ypp", "[", 
           RowBox[{"xp", ",", "xm"}], "]"}]}]}], "0", 
        RowBox[{
         SuperscriptBox["l", "2"], " ", 
         RowBox[{"Ypm", "[", 
          RowBox[{"xp", ",", "xm"}], "]"}]}]},
       {"0", 
        FractionBox[
         SuperscriptBox["l", "2"], 
         SuperscriptBox["r", "2"]], "0"},
       {
        RowBox[{
         SuperscriptBox["l", "2"], " ", 
         RowBox[{"Ypm", "[", 
          RowBox[{"xp", ",", "xm"}], "]"}]}], "0", 
        RowBox[{
         SuperscriptBox["r", "2"], "+", 
         RowBox[{
          SuperscriptBox["l", "2"], " ", 
          RowBox[{"Ymm", "[", 
           RowBox[{"xp", ",", "xm"}], "]"}]}]}]}
      },
      GridBoxAlignment->{"Columns" -> {{Center}}, "Rows" -> {{Baseline}}},
      GridBoxSpacings->{"Columns" -> {
          Offset[0.27999999999999997`], {
           Offset[0.7]}, 
          Offset[0.27999999999999997`]}, "Rows" -> {
          Offset[0.2], {
           Offset[0.4]}, 
          Offset[0.2]}}], "\[NoBreak]", ")"}],
    Function[BoxForm`e$, 
     MatrixForm[BoxForm`e$]]]}],
  SequenceForm["gdd = ", 
   MatrixForm[{{-$CellContext`r^2 + $CellContext`l^2 \
$CellContext`Ypp[$CellContext`xp, $CellContext`xm], 
      0, $CellContext`l^2 $CellContext`Ypm[$CellContext`xp, \
$CellContext`xm]}, {
     0, $CellContext`l^2 $CellContext`r^(-2), 
      0}, {$CellContext`l^2 $CellContext`Ypm[$CellContext`xp, \
$CellContext`xm], 
      0, $CellContext`r^2 + $CellContext`l^2 \
$CellContext`Ymm[$CellContext`xp, $CellContext`xm]}}]],
  Editable->False]], "Print",
 CellChangeTimes->{
  3.93022106359226*^9, 3.930221096009811*^9, 3.930221266662451*^9, 
   3.9302532000974817`*^9, {3.930256576205665*^9, 3.930256585762918*^9}, 
   3.930256704995843*^9, 3.9302572761235027`*^9, 3.930289826017475*^9, 
   3.9302908737020073`*^9, {3.930291184214102*^9, 3.930291208117482*^9}, 
   3.930291252254195*^9, 3.930296355312901*^9, 3.9303009520029783`*^9, 
   3.930301222864637*^9, 3.930301454585762*^9, 3.930304609418666*^9, 
   3.930304747479817*^9, 3.930304999290224*^9, 3.930307694861195*^9, 
   3.930316695188532*^9, 3.930392841119253*^9, 3.930393041136879*^9, 
   3.930393129259138*^9, 3.93332001424125*^9, 3.933320333862165*^9, 
   3.9333205160428267`*^9, 3.933320581979954*^9, 3.9333227839085817`*^9, 
   3.933322904237649*^9, 3.933331883294139*^9, 3.933732719933449*^9, 
   3.933732781038062*^9, 3.933732945303618*^9, 3.9337330113746357`*^9, 
   3.933733278668298*^9, 3.9337374087185287`*^9, 3.933737483318082*^9, 
   3.933737576861259*^9, 3.933737676570294*^9, 3.933737808739666*^9, 
   3.9337379243650227`*^9, 3.93374076153659*^9, 3.933741076994032*^9, 
   3.9337412286919317`*^9, 3.933789516415772*^9, 3.9337899405246153`*^9, 
   3.934459856528022*^9, 3.934459921803743*^9, 3.9344599705557013`*^9, 
   3.934460111088224*^9, 3.9344601717924433`*^9, 3.934460599685059*^9, 
   3.934460689660679*^9, 3.934460759917719*^9, 3.9344865187001753`*^9, 
   3.934486985302643*^9, 3.9344872145347137`*^9, 3.934487375762496*^9, 
   3.9344874215154657`*^9, 3.93452597200498*^9, 3.9345325606389093`*^9, 
   3.934532654314239*^9, 3.942779881897732*^9, 3.942780034263792*^9, 
   3.9427802026775227`*^9, 3.942780461149206*^9, 3.942782858089785*^9, 
   3.94278292337844*^9, 3.943524415625411*^9, 3.94352449927293*^9, 
   3.943524546757687*^9, 3.9435271324183207`*^9, 3.943527471130885*^9},
 CellLabel->
  "During evaluation of \
In[119]:=",ExpressionUUID->"85cccb4f-bbe4-478c-8047-46fc8a3a2388"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"LineElement = \"\>", "\[InvisibleSpace]", 
   TagBox[
    RowBox[{
     FractionBox[
      RowBox[{
       SuperscriptBox["l", "2"], " ", 
       SuperscriptBox[
        RowBox[{"d", "[", "r", "]"}], "2"]}], 
      SuperscriptBox["r", "2"]], "+", 
     RowBox[{
      SuperscriptBox[
       RowBox[{"d", "[", "xm", "]"}], "2"], " ", 
      RowBox[{"(", 
       RowBox[{
        SuperscriptBox["r", "2"], "+", 
        RowBox[{
         SuperscriptBox["l", "2"], " ", 
         RowBox[{"Ymm", "[", 
          RowBox[{"xp", ",", "xm"}], "]"}]}]}], ")"}]}], "+", 
     RowBox[{"2", " ", 
      SuperscriptBox["l", "2"], " ", 
      RowBox[{"d", "[", "xm", "]"}], " ", 
      RowBox[{"d", "[", "xp", "]"}], " ", 
      RowBox[{"Ypm", "[", 
       RowBox[{"xp", ",", "xm"}], "]"}]}], "+", 
     RowBox[{
      SuperscriptBox[
       RowBox[{"d", "[", "xp", "]"}], "2"], " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", 
         SuperscriptBox["r", "2"]}], "+", 
        RowBox[{
         SuperscriptBox["l", "2"], " ", 
         RowBox[{"Ypp", "[", 
          RowBox[{"xp", ",", "xm"}], "]"}]}]}], ")"}]}]}],
    Short[#, 24]& ]}],
  SequenceForm["LineElement = ", 
   Short[$CellContext`l^2 $CellContext`r^(-2) \
$CellContext`d[$CellContext`r]^2 + $CellContext`d[$CellContext`xm]^2 \
($CellContext`r^2 + $CellContext`l^2 $CellContext`Ymm[$CellContext`xp, \
$CellContext`xm]) + 
    2 $CellContext`l^2 $CellContext`d[$CellContext`xm] \
$CellContext`d[$CellContext`xp] $CellContext`Ypm[$CellContext`xp, \
$CellContext`xm] + $CellContext`d[$CellContext`xp]^2 (-$CellContext`r^2 + \
$CellContext`l^2 $CellContext`Ypp[$CellContext`xp, $CellContext`xm]), 24]],
  Editable->False]], "Print",
 CellChangeTimes->{
  3.93022106359226*^9, 3.930221096009811*^9, 3.930221266662451*^9, 
   3.9302532000974817`*^9, {3.930256576205665*^9, 3.930256585762918*^9}, 
   3.930256704995843*^9, 3.9302572761235027`*^9, 3.930289826017475*^9, 
   3.9302908737020073`*^9, {3.930291184214102*^9, 3.930291208117482*^9}, 
   3.930291252254195*^9, 3.930296355312901*^9, 3.9303009520029783`*^9, 
   3.930301222864637*^9, 3.930301454585762*^9, 3.930304609418666*^9, 
   3.930304747479817*^9, 3.930304999290224*^9, 3.930307694861195*^9, 
   3.930316695188532*^9, 3.930392841119253*^9, 3.930393041136879*^9, 
   3.930393129259138*^9, 3.93332001424125*^9, 3.933320333862165*^9, 
   3.9333205160428267`*^9, 3.933320581979954*^9, 3.9333227839085817`*^9, 
   3.933322904237649*^9, 3.933331883294139*^9, 3.933732719933449*^9, 
   3.933732781038062*^9, 3.933732945303618*^9, 3.9337330113746357`*^9, 
   3.933733278668298*^9, 3.9337374087185287`*^9, 3.933737483318082*^9, 
   3.933737576861259*^9, 3.933737676570294*^9, 3.933737808739666*^9, 
   3.9337379243650227`*^9, 3.93374076153659*^9, 3.933741076994032*^9, 
   3.9337412286919317`*^9, 3.933789516415772*^9, 3.9337899405246153`*^9, 
   3.934459856528022*^9, 3.934459921803743*^9, 3.9344599705557013`*^9, 
   3.934460111088224*^9, 3.9344601717924433`*^9, 3.934460599685059*^9, 
   3.934460689660679*^9, 3.934460759917719*^9, 3.9344865187001753`*^9, 
   3.934486985302643*^9, 3.9344872145347137`*^9, 3.934487375762496*^9, 
   3.9344874215154657`*^9, 3.93452597200498*^9, 3.9345325606389093`*^9, 
   3.934532654314239*^9, 3.942779881897732*^9, 3.942780034263792*^9, 
   3.9427802026775227`*^9, 3.942780461149206*^9, 3.942782858089785*^9, 
   3.94278292337844*^9, 3.943524415625411*^9, 3.94352449927293*^9, 
   3.943524546757687*^9, 3.9435271324183207`*^9, 3.943527471131641*^9},
 CellLabel->
  "During evaluation of \
In[119]:=",ExpressionUUID->"5b9d8f3c-2323-4feb-8b31-85af2ac97d8e"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"gUU = \"\>", "\[InvisibleSpace]", 
   TagBox[
    RowBox[{"(", "\[NoBreak]", GridBox[{
       {
        RowBox[{"-", 
         FractionBox[
          RowBox[{
           SuperscriptBox["r", "2"], "+", 
           RowBox[{
            SuperscriptBox["l", "2"], " ", 
            RowBox[{"Ymm", "[", 
             RowBox[{"xp", ",", "xm"}], "]"}]}]}], 
          RowBox[{
           SuperscriptBox["r", "4"], "+", 
           RowBox[{
            SuperscriptBox["l", "2"], " ", 
            SuperscriptBox["r", "2"], " ", 
            RowBox[{"Ymm", "[", 
             RowBox[{"xp", ",", "xm"}], "]"}]}], "+", 
           RowBox[{
            SuperscriptBox["l", "4"], " ", 
            SuperscriptBox[
             RowBox[{"Ypm", "[", 
              RowBox[{"xp", ",", "xm"}], "]"}], "2"]}], "-", 
           RowBox[{
            SuperscriptBox["l", "2"], " ", 
            SuperscriptBox["r", "2"], " ", 
            RowBox[{"Ypp", "[", 
             RowBox[{"xp", ",", "xm"}], "]"}]}], "-", 
           RowBox[{
            SuperscriptBox["l", "4"], " ", 
            RowBox[{"Ymm", "[", 
             RowBox[{"xp", ",", "xm"}], "]"}], " ", 
            RowBox[{"Ypp", "[", 
             RowBox[{"xp", ",", "xm"}], "]"}]}]}]]}], "0", 
        FractionBox[
         RowBox[{
          SuperscriptBox["l", "2"], " ", 
          RowBox[{"Ypm", "[", 
           RowBox[{"xp", ",", "xm"}], "]"}]}], 
         RowBox[{
          SuperscriptBox["r", "4"], "+", 
          RowBox[{
           SuperscriptBox["l", "2"], " ", 
           SuperscriptBox["r", "2"], " ", 
           RowBox[{"Ymm", "[", 
            RowBox[{"xp", ",", "xm"}], "]"}]}], "+", 
          RowBox[{
           SuperscriptBox["l", "4"], " ", 
           SuperscriptBox[
            RowBox[{"Ypm", "[", 
             RowBox[{"xp", ",", "xm"}], "]"}], "2"]}], "-", 
          RowBox[{
           SuperscriptBox["l", "2"], " ", 
           SuperscriptBox["r", "2"], " ", 
           RowBox[{"Ypp", "[", 
            RowBox[{"xp", ",", "xm"}], "]"}]}], "-", 
          RowBox[{
           SuperscriptBox["l", "4"], " ", 
           RowBox[{"Ymm", "[", 
            RowBox[{"xp", ",", "xm"}], "]"}], " ", 
           RowBox[{"Ypp", "[", 
            RowBox[{"xp", ",", "xm"}], "]"}]}]}]]},
       {"0", 
        FractionBox[
         SuperscriptBox["r", "2"], 
         SuperscriptBox["l", "2"]], "0"},
       {
        FractionBox[
         RowBox[{
          SuperscriptBox["l", "2"], " ", 
          RowBox[{"Ypm", "[", 
           RowBox[{"xp", ",", "xm"}], "]"}]}], 
         RowBox[{
          SuperscriptBox["r", "4"], "+", 
          RowBox[{
           SuperscriptBox["l", "2"], " ", 
           SuperscriptBox["r", "2"], " ", 
           RowBox[{"Ymm", "[", 
            RowBox[{"xp", ",", "xm"}], "]"}]}], "+", 
          RowBox[{
           SuperscriptBox["l", "4"], " ", 
           SuperscriptBox[
            RowBox[{"Ypm", "[", 
             RowBox[{"xp", ",", "xm"}], "]"}], "2"]}], "-", 
          RowBox[{
           SuperscriptBox["l", "2"], " ", 
           SuperscriptBox["r", "2"], " ", 
           RowBox[{"Ypp", "[", 
            RowBox[{"xp", ",", "xm"}], "]"}]}], "-", 
          RowBox[{
           SuperscriptBox["l", "4"], " ", 
           RowBox[{"Ymm", "[", 
            RowBox[{"xp", ",", "xm"}], "]"}], " ", 
           RowBox[{"Ypp", "[", 
            RowBox[{"xp", ",", "xm"}], "]"}]}]}]], "0", 
        FractionBox[
         RowBox[{
          SuperscriptBox["r", "2"], "-", 
          RowBox[{
           SuperscriptBox["l", "2"], " ", 
           RowBox[{"Ypp", "[", 
            RowBox[{"xp", ",", "xm"}], "]"}]}]}], 
         RowBox[{
          SuperscriptBox["r", "4"], "+", 
          RowBox[{
           SuperscriptBox["l", "2"], " ", 
           SuperscriptBox["r", "2"], " ", 
           RowBox[{"Ymm", "[", 
            RowBox[{"xp", ",", "xm"}], "]"}]}], "+", 
          RowBox[{
           SuperscriptBox["l", "4"], " ", 
           SuperscriptBox[
            RowBox[{"Ypm", "[", 
             RowBox[{"xp", ",", "xm"}], "]"}], "2"]}], "-", 
          RowBox[{
           SuperscriptBox["l", "2"], " ", 
           SuperscriptBox["r", "2"], " ", 
           RowBox[{"Ypp", "[", 
            RowBox[{"xp", ",", "xm"}], "]"}]}], "-", 
          RowBox[{
           SuperscriptBox["l", "4"], " ", 
           RowBox[{"Ymm", "[", 
            RowBox[{"xp", ",", "xm"}], "]"}], " ", 
           RowBox[{"Ypp", "[", 
            RowBox[{"xp", ",", "xm"}], "]"}]}]}]]}
      },
      GridBoxAlignment->{"Columns" -> {{Center}}, "Rows" -> {{Baseline}}},
      GridBoxSpacings->{"Columns" -> {
          Offset[0.27999999999999997`], {
           Offset[0.7]}, 
          Offset[0.27999999999999997`]}, "Rows" -> {
          Offset[0.2], {
           Offset[0.4]}, 
          Offset[0.2]}}], "\[NoBreak]", ")"}],
    Function[BoxForm`e$, 
     MatrixForm[BoxForm`e$]]]}],
  SequenceForm["gUU = ", 
   MatrixForm[{{-($CellContext`r^2 + $CellContext`l^2 \
$CellContext`Ymm[$CellContext`xp, $CellContext`xm])/($CellContext`r^4 + \
$CellContext`l^2 $CellContext`r^2 $CellContext`Ymm[$CellContext`xp, \
$CellContext`xm] + $CellContext`l^4 $CellContext`Ypm[$CellContext`xp, \
$CellContext`xm]^2 - $CellContext`l^2 $CellContext`r^2 \
$CellContext`Ypp[$CellContext`xp, $CellContext`xm] - $CellContext`l^4 \
$CellContext`Ymm[$CellContext`xp, $CellContext`xm] \
$CellContext`Ypp[$CellContext`xp, $CellContext`xm]), 
      0, $CellContext`l^2 $CellContext`Ypm[$CellContext`xp, \
$CellContext`xm]/($CellContext`r^4 + $CellContext`l^2 $CellContext`r^2 \
$CellContext`Ymm[$CellContext`xp, $CellContext`xm] + $CellContext`l^4 \
$CellContext`Ypm[$CellContext`xp, $CellContext`xm]^2 - $CellContext`l^2 \
$CellContext`r^2 $CellContext`Ypp[$CellContext`xp, $CellContext`xm] - \
$CellContext`l^4 $CellContext`Ymm[$CellContext`xp, $CellContext`xm] \
$CellContext`Ypp[$CellContext`xp, $CellContext`xm])}, {
     0, $CellContext`l^(-2) $CellContext`r^2, 
      0}, {$CellContext`l^2 $CellContext`Ypm[$CellContext`xp, \
$CellContext`xm]/($CellContext`r^4 + $CellContext`l^2 $CellContext`r^2 \
$CellContext`Ymm[$CellContext`xp, $CellContext`xm] + $CellContext`l^4 \
$CellContext`Ypm[$CellContext`xp, $CellContext`xm]^2 - $CellContext`l^2 \
$CellContext`r^2 $CellContext`Ypp[$CellContext`xp, $CellContext`xm] - \
$CellContext`l^4 $CellContext`Ymm[$CellContext`xp, $CellContext`xm] \
$CellContext`Ypp[$CellContext`xp, $CellContext`xm]), 
      0, ($CellContext`r^2 - $CellContext`l^2 \
$CellContext`Ypp[$CellContext`xp, $CellContext`xm])/($CellContext`r^4 + \
$CellContext`l^2 $CellContext`r^2 $CellContext`Ymm[$CellContext`xp, \
$CellContext`xm] + $CellContext`l^4 $CellContext`Ypm[$CellContext`xp, \
$CellContext`xm]^2 - $CellContext`l^2 $CellContext`r^2 \
$CellContext`Ypp[$CellContext`xp, $CellContext`xm] - $CellContext`l^4 \
$CellContext`Ymm[$CellContext`xp, $CellContext`xm] \
$CellContext`Ypp[$CellContext`xp, $CellContext`xm])}}]],
  Editable->False]], "Print",
 CellChangeTimes->{
  3.93022106359226*^9, 3.930221096009811*^9, 3.930221266662451*^9, 
   3.9302532000974817`*^9, {3.930256576205665*^9, 3.930256585762918*^9}, 
   3.930256704995843*^9, 3.9302572761235027`*^9, 3.930289826017475*^9, 
   3.9302908737020073`*^9, {3.930291184214102*^9, 3.930291208117482*^9}, 
   3.930291252254195*^9, 3.930296355312901*^9, 3.9303009520029783`*^9, 
   3.930301222864637*^9, 3.930301454585762*^9, 3.930304609418666*^9, 
   3.930304747479817*^9, 3.930304999290224*^9, 3.930307694861195*^9, 
   3.930316695188532*^9, 3.930392841119253*^9, 3.930393041136879*^9, 
   3.930393129259138*^9, 3.93332001424125*^9, 3.933320333862165*^9, 
   3.9333205160428267`*^9, 3.933320581979954*^9, 3.9333227839085817`*^9, 
   3.933322904237649*^9, 3.933331883294139*^9, 3.933732719933449*^9, 
   3.933732781038062*^9, 3.933732945303618*^9, 3.9337330113746357`*^9, 
   3.933733278668298*^9, 3.9337374087185287`*^9, 3.933737483318082*^9, 
   3.933737576861259*^9, 3.933737676570294*^9, 3.933737808739666*^9, 
   3.9337379243650227`*^9, 3.93374076153659*^9, 3.933741076994032*^9, 
   3.9337412286919317`*^9, 3.933789516415772*^9, 3.9337899405246153`*^9, 
   3.934459856528022*^9, 3.934459921803743*^9, 3.9344599705557013`*^9, 
   3.934460111088224*^9, 3.9344601717924433`*^9, 3.934460599685059*^9, 
   3.934460689660679*^9, 3.934460759917719*^9, 3.9344865187001753`*^9, 
   3.934486985302643*^9, 3.9344872145347137`*^9, 3.934487375762496*^9, 
   3.9344874215154657`*^9, 3.93452597200498*^9, 3.9345325606389093`*^9, 
   3.934532654314239*^9, 3.942779881897732*^9, 3.942780034263792*^9, 
   3.9427802026775227`*^9, 3.942780461149206*^9, 3.942782858089785*^9, 
   3.94278292337844*^9, 3.943524415625411*^9, 3.94352449927293*^9, 
   3.943524546757687*^9, 3.9435271324183207`*^9, 3.9435274711344748`*^9},
 CellLabel->
  "During evaluation of \
In[119]:=",ExpressionUUID->"14ee8cc3-e8c4-472e-a7e8-35c7deaa5806"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"gUU computed in \"\>", "\[InvisibleSpace]", 
   "0.0030289999999999484`", "\[InvisibleSpace]", "\<\" sec\"\>"}],
  SequenceForm["gUU computed in ", 0.0030289999999999484`, " sec"],
  Editable->False]], "Print",
 CellChangeTimes->{
  3.93022106359226*^9, 3.930221096009811*^9, 3.930221266662451*^9, 
   3.9302532000974817`*^9, {3.930256576205665*^9, 3.930256585762918*^9}, 
   3.930256704995843*^9, 3.9302572761235027`*^9, 3.930289826017475*^9, 
   3.9302908737020073`*^9, {3.930291184214102*^9, 3.930291208117482*^9}, 
   3.930291252254195*^9, 3.930296355312901*^9, 3.9303009520029783`*^9, 
   3.930301222864637*^9, 3.930301454585762*^9, 3.930304609418666*^9, 
   3.930304747479817*^9, 3.930304999290224*^9, 3.930307694861195*^9, 
   3.930316695188532*^9, 3.930392841119253*^9, 3.930393041136879*^9, 
   3.930393129259138*^9, 3.93332001424125*^9, 3.933320333862165*^9, 
   3.9333205160428267`*^9, 3.933320581979954*^9, 3.9333227839085817`*^9, 
   3.933322904237649*^9, 3.933331883294139*^9, 3.933732719933449*^9, 
   3.933732781038062*^9, 3.933732945303618*^9, 3.9337330113746357`*^9, 
   3.933733278668298*^9, 3.9337374087185287`*^9, 3.933737483318082*^9, 
   3.933737576861259*^9, 3.933737676570294*^9, 3.933737808739666*^9, 
   3.9337379243650227`*^9, 3.93374076153659*^9, 3.933741076994032*^9, 
   3.9337412286919317`*^9, 3.933789516415772*^9, 3.9337899405246153`*^9, 
   3.934459856528022*^9, 3.934459921803743*^9, 3.9344599705557013`*^9, 
   3.934460111088224*^9, 3.9344601717924433`*^9, 3.934460599685059*^9, 
   3.934460689660679*^9, 3.934460759917719*^9, 3.9344865187001753`*^9, 
   3.934486985302643*^9, 3.9344872145347137`*^9, 3.934487375762496*^9, 
   3.9344874215154657`*^9, 3.93452597200498*^9, 3.9345325606389093`*^9, 
   3.934532654314239*^9, 3.942779881897732*^9, 3.942780034263792*^9, 
   3.9427802026775227`*^9, 3.942780461149206*^9, 3.942782858089785*^9, 
   3.94278292337844*^9, 3.943524415625411*^9, 3.94352449927293*^9, 
   3.943524546757687*^9, 3.9435271324183207`*^9, 3.94352747113513*^9},
 CellLabel->
  "During evaluation of \
In[119]:=",ExpressionUUID->"8588415d-efd6-4683-b5a4-d0e07d78de59"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"Gamma computed in \"\>", "\[InvisibleSpace]", 
   "0.0022440000000001348`", "\[InvisibleSpace]", "\<\" sec\"\>"}],
  SequenceForm["Gamma computed in ", 0.0022440000000001348`, " sec"],
  Editable->False]], "Print",
 CellChangeTimes->{
  3.93022106359226*^9, 3.930221096009811*^9, 3.930221266662451*^9, 
   3.9302532000974817`*^9, {3.930256576205665*^9, 3.930256585762918*^9}, 
   3.930256704995843*^9, 3.9302572761235027`*^9, 3.930289826017475*^9, 
   3.9302908737020073`*^9, {3.930291184214102*^9, 3.930291208117482*^9}, 
   3.930291252254195*^9, 3.930296355312901*^9, 3.9303009520029783`*^9, 
   3.930301222864637*^9, 3.930301454585762*^9, 3.930304609418666*^9, 
   3.930304747479817*^9, 3.930304999290224*^9, 3.930307694861195*^9, 
   3.930316695188532*^9, 3.930392841119253*^9, 3.930393041136879*^9, 
   3.930393129259138*^9, 3.93332001424125*^9, 3.933320333862165*^9, 
   3.9333205160428267`*^9, 3.933320581979954*^9, 3.9333227839085817`*^9, 
   3.933322904237649*^9, 3.933331883294139*^9, 3.933732719933449*^9, 
   3.933732781038062*^9, 3.933732945303618*^9, 3.9337330113746357`*^9, 
   3.933733278668298*^9, 3.9337374087185287`*^9, 3.933737483318082*^9, 
   3.933737576861259*^9, 3.933737676570294*^9, 3.933737808739666*^9, 
   3.9337379243650227`*^9, 3.93374076153659*^9, 3.933741076994032*^9, 
   3.9337412286919317`*^9, 3.933789516415772*^9, 3.9337899405246153`*^9, 
   3.934459856528022*^9, 3.934459921803743*^9, 3.9344599705557013`*^9, 
   3.934460111088224*^9, 3.9344601717924433`*^9, 3.934460599685059*^9, 
   3.934460689660679*^9, 3.934460759917719*^9, 3.9344865187001753`*^9, 
   3.934486985302643*^9, 3.9344872145347137`*^9, 3.934487375762496*^9, 
   3.9344874215154657`*^9, 3.93452597200498*^9, 3.9345325606389093`*^9, 
   3.934532654314239*^9, 3.942779881897732*^9, 3.942780034263792*^9, 
   3.9427802026775227`*^9, 3.942780461149206*^9, 3.942782858089785*^9, 
   3.94278292337844*^9, 3.943524415625411*^9, 3.94352449927293*^9, 
   3.943524546757687*^9, 3.9435271324183207`*^9, 3.9435274711365747`*^9},
 CellLabel->
  "During evaluation of \
In[119]:=",ExpressionUUID->"d0ad0592-17c3-4ff5-a993-c4f52a44a5d7"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"Riemann(dddd) computed in \"\>", "\[InvisibleSpace]", 
   "0.0036119999999999486`", "\[InvisibleSpace]", "\<\" sec\"\>"}],
  SequenceForm["Riemann(dddd) computed in ", 0.0036119999999999486`, " sec"],
  Editable->False]], "Print",
 CellChangeTimes->{
  3.93022106359226*^9, 3.930221096009811*^9, 3.930221266662451*^9, 
   3.9302532000974817`*^9, {3.930256576205665*^9, 3.930256585762918*^9}, 
   3.930256704995843*^9, 3.9302572761235027`*^9, 3.930289826017475*^9, 
   3.9302908737020073`*^9, {3.930291184214102*^9, 3.930291208117482*^9}, 
   3.930291252254195*^9, 3.930296355312901*^9, 3.9303009520029783`*^9, 
   3.930301222864637*^9, 3.930301454585762*^9, 3.930304609418666*^9, 
   3.930304747479817*^9, 3.930304999290224*^9, 3.930307694861195*^9, 
   3.930316695188532*^9, 3.930392841119253*^9, 3.930393041136879*^9, 
   3.930393129259138*^9, 3.93332001424125*^9, 3.933320333862165*^9, 
   3.9333205160428267`*^9, 3.933320581979954*^9, 3.9333227839085817`*^9, 
   3.933322904237649*^9, 3.933331883294139*^9, 3.933732719933449*^9, 
   3.933732781038062*^9, 3.933732945303618*^9, 3.9337330113746357`*^9, 
   3.933733278668298*^9, 3.9337374087185287`*^9, 3.933737483318082*^9, 
   3.933737576861259*^9, 3.933737676570294*^9, 3.933737808739666*^9, 
   3.9337379243650227`*^9, 3.93374076153659*^9, 3.933741076994032*^9, 
   3.9337412286919317`*^9, 3.933789516415772*^9, 3.9337899405246153`*^9, 
   3.934459856528022*^9, 3.934459921803743*^9, 3.9344599705557013`*^9, 
   3.934460111088224*^9, 3.9344601717924433`*^9, 3.934460599685059*^9, 
   3.934460689660679*^9, 3.934460759917719*^9, 3.9344865187001753`*^9, 
   3.934486985302643*^9, 3.9344872145347137`*^9, 3.934487375762496*^9, 
   3.9344874215154657`*^9, 3.93452597200498*^9, 3.9345325606389093`*^9, 
   3.934532654314239*^9, 3.942779881897732*^9, 3.942780034263792*^9, 
   3.9427802026775227`*^9, 3.942780461149206*^9, 3.942782858089785*^9, 
   3.94278292337844*^9, 3.943524415625411*^9, 3.94352449927293*^9, 
   3.943524546757687*^9, 3.9435271324183207`*^9, 3.9435274711403913`*^9},
 CellLabel->
  "During evaluation of \
In[119]:=",ExpressionUUID->"1d4f9414-9f54-497f-b253-8a8fea6e7d4e"],

Cell[BoxData[
 StyleBox["\<\"RUddd not computed\"\>",
  StripOnInput->False,
  FontSize->16,
  FontSlant->"Italic",
  FontColor->RGBColor[1, 0, 1]]], "Print",
 CellChangeTimes->{
  3.93022106359226*^9, 3.930221096009811*^9, 3.930221266662451*^9, 
   3.9302532000974817`*^9, {3.930256576205665*^9, 3.930256585762918*^9}, 
   3.930256704995843*^9, 3.9302572761235027`*^9, 3.930289826017475*^9, 
   3.9302908737020073`*^9, {3.930291184214102*^9, 3.930291208117482*^9}, 
   3.930291252254195*^9, 3.930296355312901*^9, 3.9303009520029783`*^9, 
   3.930301222864637*^9, 3.930301454585762*^9, 3.930304609418666*^9, 
   3.930304747479817*^9, 3.930304999290224*^9, 3.930307694861195*^9, 
   3.930316695188532*^9, 3.930392841119253*^9, 3.930393041136879*^9, 
   3.930393129259138*^9, 3.93332001424125*^9, 3.933320333862165*^9, 
   3.9333205160428267`*^9, 3.933320581979954*^9, 3.9333227839085817`*^9, 
   3.933322904237649*^9, 3.933331883294139*^9, 3.933732719933449*^9, 
   3.933732781038062*^9, 3.933732945303618*^9, 3.9337330113746357`*^9, 
   3.933733278668298*^9, 3.9337374087185287`*^9, 3.933737483318082*^9, 
   3.933737576861259*^9, 3.933737676570294*^9, 3.933737808739666*^9, 
   3.9337379243650227`*^9, 3.93374076153659*^9, 3.933741076994032*^9, 
   3.9337412286919317`*^9, 3.933789516415772*^9, 3.9337899405246153`*^9, 
   3.934459856528022*^9, 3.934459921803743*^9, 3.9344599705557013`*^9, 
   3.934460111088224*^9, 3.9344601717924433`*^9, 3.934460599685059*^9, 
   3.934460689660679*^9, 3.934460759917719*^9, 3.9344865187001753`*^9, 
   3.934486985302643*^9, 3.9344872145347137`*^9, 3.934487375762496*^9, 
   3.9344874215154657`*^9, 3.93452597200498*^9, 3.9345325606389093`*^9, 
   3.934532654314239*^9, 3.942779881897732*^9, 3.942780034263792*^9, 
   3.9427802026775227`*^9, 3.942780461149206*^9, 3.942782858089785*^9, 
   3.94278292337844*^9, 3.943524415625411*^9, 3.94352449927293*^9, 
   3.943524546757687*^9, 3.9435271324183207`*^9, 3.943527471153738*^9},
 CellLabel->
  "During evaluation of \
In[119]:=",ExpressionUUID->"a2317a63-ed1d-43f4-ae52-4bb5d69b1e1f"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"Ricci computed in \"\>", "\[InvisibleSpace]", 
   "0.017502999999999824`", "\[InvisibleSpace]", "\<\" sec\"\>"}],
  SequenceForm["Ricci computed in ", 0.017502999999999824`, " sec"],
  Editable->False]], "Print",
 CellChangeTimes->{
  3.93022106359226*^9, 3.930221096009811*^9, 3.930221266662451*^9, 
   3.9302532000974817`*^9, {3.930256576205665*^9, 3.930256585762918*^9}, 
   3.930256704995843*^9, 3.9302572761235027`*^9, 3.930289826017475*^9, 
   3.9302908737020073`*^9, {3.930291184214102*^9, 3.930291208117482*^9}, 
   3.930291252254195*^9, 3.930296355312901*^9, 3.9303009520029783`*^9, 
   3.930301222864637*^9, 3.930301454585762*^9, 3.930304609418666*^9, 
   3.930304747479817*^9, 3.930304999290224*^9, 3.930307694861195*^9, 
   3.930316695188532*^9, 3.930392841119253*^9, 3.930393041136879*^9, 
   3.930393129259138*^9, 3.93332001424125*^9, 3.933320333862165*^9, 
   3.9333205160428267`*^9, 3.933320581979954*^9, 3.9333227839085817`*^9, 
   3.933322904237649*^9, 3.933331883294139*^9, 3.933732719933449*^9, 
   3.933732781038062*^9, 3.933732945303618*^9, 3.9337330113746357`*^9, 
   3.933733278668298*^9, 3.9337374087185287`*^9, 3.933737483318082*^9, 
   3.933737576861259*^9, 3.933737676570294*^9, 3.933737808739666*^9, 
   3.9337379243650227`*^9, 3.93374076153659*^9, 3.933741076994032*^9, 
   3.9337412286919317`*^9, 3.933789516415772*^9, 3.9337899405246153`*^9, 
   3.934459856528022*^9, 3.934459921803743*^9, 3.9344599705557013`*^9, 
   3.934460111088224*^9, 3.9344601717924433`*^9, 3.934460599685059*^9, 
   3.934460689660679*^9, 3.934460759917719*^9, 3.9344865187001753`*^9, 
   3.934486985302643*^9, 3.9344872145347137`*^9, 3.934487375762496*^9, 
   3.9344874215154657`*^9, 3.93452597200498*^9, 3.9345325606389093`*^9, 
   3.934532654314239*^9, 3.942779881897732*^9, 3.942780034263792*^9, 
   3.9427802026775227`*^9, 3.942780461149206*^9, 3.942782858089785*^9, 
   3.94278292337844*^9, 3.943524415625411*^9, 3.94352449927293*^9, 
   3.943524546757687*^9, 3.9435271324183207`*^9, 3.9435274711647177`*^9},
 CellLabel->
  "During evaluation of \
In[119]:=",ExpressionUUID->"f3a34c8c-55f8-49f1-bf99-ced66021c96c"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"Weyl computed in \"\>", "\[InvisibleSpace]", 
   "0.000013000000000040757`", "\[InvisibleSpace]", "\<\" sec\"\>"}],
  SequenceForm["Weyl computed in ", 0.000013000000000040757`, " sec"],
  Editable->False]], "Print",
 CellChangeTimes->{
  3.93022106359226*^9, 3.930221096009811*^9, 3.930221266662451*^9, 
   3.9302532000974817`*^9, {3.930256576205665*^9, 3.930256585762918*^9}, 
   3.930256704995843*^9, 3.9302572761235027`*^9, 3.930289826017475*^9, 
   3.9302908737020073`*^9, {3.930291184214102*^9, 3.930291208117482*^9}, 
   3.930291252254195*^9, 3.930296355312901*^9, 3.9303009520029783`*^9, 
   3.930301222864637*^9, 3.930301454585762*^9, 3.930304609418666*^9, 
   3.930304747479817*^9, 3.930304999290224*^9, 3.930307694861195*^9, 
   3.930316695188532*^9, 3.930392841119253*^9, 3.930393041136879*^9, 
   3.930393129259138*^9, 3.93332001424125*^9, 3.933320333862165*^9, 
   3.9333205160428267`*^9, 3.933320581979954*^9, 3.9333227839085817`*^9, 
   3.933322904237649*^9, 3.933331883294139*^9, 3.933732719933449*^9, 
   3.933732781038062*^9, 3.933732945303618*^9, 3.9337330113746357`*^9, 
   3.933733278668298*^9, 3.9337374087185287`*^9, 3.933737483318082*^9, 
   3.933737576861259*^9, 3.933737676570294*^9, 3.933737808739666*^9, 
   3.9337379243650227`*^9, 3.93374076153659*^9, 3.933741076994032*^9, 
   3.9337412286919317`*^9, 3.933789516415772*^9, 3.9337899405246153`*^9, 
   3.934459856528022*^9, 3.934459921803743*^9, 3.9344599705557013`*^9, 
   3.934460111088224*^9, 3.9344601717924433`*^9, 3.934460599685059*^9, 
   3.934460689660679*^9, 3.934460759917719*^9, 3.9344865187001753`*^9, 
   3.934486985302643*^9, 3.9344872145347137`*^9, 3.934487375762496*^9, 
   3.9344874215154657`*^9, 3.93452597200498*^9, 3.9345325606389093`*^9, 
   3.934532654314239*^9, 3.942779881897732*^9, 3.942780034263792*^9, 
   3.9427802026775227`*^9, 3.942780461149206*^9, 3.942782858089785*^9, 
   3.94278292337844*^9, 3.943524415625411*^9, 3.94352449927293*^9, 
   3.943524546757687*^9, 3.9435271324183207`*^9, 3.9435274711652107`*^9},
 CellLabel->
  "During evaluation of \
In[119]:=",ExpressionUUID->"d86a5982-e69e-4939-9f3a-ae3d27f9e88d"],

Cell[BoxData[
 StyleBox["\<\"3-dim conformal flatness not tested\"\>",
  StripOnInput->False,
  FontSize->16,
  FontSlant->"Italic",
  FontColor->RGBColor[1, 0, 1]]], "Print",
 CellChangeTimes->{
  3.93022106359226*^9, 3.930221096009811*^9, 3.930221266662451*^9, 
   3.9302532000974817`*^9, {3.930256576205665*^9, 3.930256585762918*^9}, 
   3.930256704995843*^9, 3.9302572761235027`*^9, 3.930289826017475*^9, 
   3.9302908737020073`*^9, {3.930291184214102*^9, 3.930291208117482*^9}, 
   3.930291252254195*^9, 3.930296355312901*^9, 3.9303009520029783`*^9, 
   3.930301222864637*^9, 3.930301454585762*^9, 3.930304609418666*^9, 
   3.930304747479817*^9, 3.930304999290224*^9, 3.930307694861195*^9, 
   3.930316695188532*^9, 3.930392841119253*^9, 3.930393041136879*^9, 
   3.930393129259138*^9, 3.93332001424125*^9, 3.933320333862165*^9, 
   3.9333205160428267`*^9, 3.933320581979954*^9, 3.9333227839085817`*^9, 
   3.933322904237649*^9, 3.933331883294139*^9, 3.933732719933449*^9, 
   3.933732781038062*^9, 3.933732945303618*^9, 3.9337330113746357`*^9, 
   3.933733278668298*^9, 3.9337374087185287`*^9, 3.933737483318082*^9, 
   3.933737576861259*^9, 3.933737676570294*^9, 3.933737808739666*^9, 
   3.9337379243650227`*^9, 3.93374076153659*^9, 3.933741076994032*^9, 
   3.9337412286919317`*^9, 3.933789516415772*^9, 3.9337899405246153`*^9, 
   3.934459856528022*^9, 3.934459921803743*^9, 3.9344599705557013`*^9, 
   3.934460111088224*^9, 3.9344601717924433`*^9, 3.934460599685059*^9, 
   3.934460689660679*^9, 3.934460759917719*^9, 3.9344865187001753`*^9, 
   3.934486985302643*^9, 3.9344872145347137`*^9, 3.934487375762496*^9, 
   3.9344874215154657`*^9, 3.93452597200498*^9, 3.9345325606389093`*^9, 
   3.934532654314239*^9, 3.942779881897732*^9, 3.942780034263792*^9, 
   3.9427802026775227`*^9, 3.942780461149206*^9, 3.942782858089785*^9, 
   3.94278292337844*^9, 3.943524415625411*^9, 3.94352449927293*^9, 
   3.943524546757687*^9, 3.9435271324183207`*^9, 3.943527471165661*^9},
 CellLabel->
  "During evaluation of \
In[119]:=",ExpressionUUID->"328a87a6-ab44-4d23-8349-1b1c9cdcb511"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"Einstein computed in \"\>", "\[InvisibleSpace]", 
   "0.018689000000000178`", "\[InvisibleSpace]", "\<\" sec\"\>"}],
  SequenceForm["Einstein computed in ", 0.018689000000000178`, " sec"],
  Editable->False]], "Print",
 CellChangeTimes->{
  3.93022106359226*^9, 3.930221096009811*^9, 3.930221266662451*^9, 
   3.9302532000974817`*^9, {3.930256576205665*^9, 3.930256585762918*^9}, 
   3.930256704995843*^9, 3.9302572761235027`*^9, 3.930289826017475*^9, 
   3.9302908737020073`*^9, {3.930291184214102*^9, 3.930291208117482*^9}, 
   3.930291252254195*^9, 3.930296355312901*^9, 3.9303009520029783`*^9, 
   3.930301222864637*^9, 3.930301454585762*^9, 3.930304609418666*^9, 
   3.930304747479817*^9, 3.930304999290224*^9, 3.930307694861195*^9, 
   3.930316695188532*^9, 3.930392841119253*^9, 3.930393041136879*^9, 
   3.930393129259138*^9, 3.93332001424125*^9, 3.933320333862165*^9, 
   3.9333205160428267`*^9, 3.933320581979954*^9, 3.9333227839085817`*^9, 
   3.933322904237649*^9, 3.933331883294139*^9, 3.933732719933449*^9, 
   3.933732781038062*^9, 3.933732945303618*^9, 3.9337330113746357`*^9, 
   3.933733278668298*^9, 3.9337374087185287`*^9, 3.933737483318082*^9, 
   3.933737576861259*^9, 3.933737676570294*^9, 3.933737808739666*^9, 
   3.9337379243650227`*^9, 3.93374076153659*^9, 3.933741076994032*^9, 
   3.9337412286919317`*^9, 3.933789516415772*^9, 3.9337899405246153`*^9, 
   3.934459856528022*^9, 3.934459921803743*^9, 3.9344599705557013`*^9, 
   3.934460111088224*^9, 3.9344601717924433`*^9, 3.934460599685059*^9, 
   3.934460689660679*^9, 3.934460759917719*^9, 3.9344865187001753`*^9, 
   3.934486985302643*^9, 3.9344872145347137`*^9, 3.934487375762496*^9, 
   3.9344874215154657`*^9, 3.93452597200498*^9, 3.9345325606389093`*^9, 
   3.934532654314239*^9, 3.942779881897732*^9, 3.942780034263792*^9, 
   3.9427802026775227`*^9, 3.942780461149206*^9, 3.942782858089785*^9, 
   3.94278292337844*^9, 3.943524415625411*^9, 3.94352449927293*^9, 
   3.943524546757687*^9, 3.9435271324183207`*^9, 3.9435274711819057`*^9},
 CellLabel->
  "During evaluation of \
In[119]:=",ExpressionUUID->"52784c10-301b-42f8-bef4-8a21fae94759"]
}, Open  ]]
}, Open  ]],

Cell[BoxData[
 RowBox[{"(*", 
  RowBox[{
  "GRAVITATIONAL", " ", "AND", " ", "DILATON", " ", "CONTRIBUTION", " ", "TO",
    " ", "THE", " ", "CHARGES"}], "*)"}]], "Input",
 CellChangeTimes->{{3.942783086428462*^9, 3.942783126942751*^9}},
 CellLabel->
  "In[120]:=",ExpressionUUID->"6a0341a0-c17c-4d13-8d03-cc056d0be930"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{"Series", "[", 
    RowBox[{
     RowBox[{"ChargesEinsteinMaxwellScalar", "[", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{"Killing", ",", "0"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{
         RowBox[{"{", 
          RowBox[{"0", ",", "0", ",", "0"}], "}"}], ",", "Dilaton"}], "}"}], 
       ",", 
       RowBox[{"{", 
        RowBox[{"dg", ",", 
         RowBox[{"{", 
          RowBox[{"0", ",", "0", ",", "0"}], "}"}], ",", "dDilaton"}], "}"}], 
       ",", 
       RowBox[{"-", "1"}], ",", 
       RowBox[{"{", 
        RowBox[{"3", ",", "2"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"8", ",", "0", ",", "\[Phi]Uneval"}], "}"}]}], "]"}], ",", 
     RowBox[{"{", 
      RowBox[{"r", ",", "Infinity", ",", "1"}], "}"}], ",", 
     RowBox[{"Assumptions", "\[Rule]", 
      RowBox[{"{", 
       RowBox[{
        RowBox[{"r", ">", "0"}], " ", ",", " ", 
        RowBox[{"l", ">", "0"}]}], "}"}]}]}], " ", "]"}], " ", "/.", 
   RowBox[{"{", 
    RowBox[{"r", " ", "->", " ", "Infinity"}], "}"}]}], 
  "\[IndentingNewLine]"}]], "Input",
 CellChangeTimes->{{3.930256514408391*^9, 3.930256525954733*^9}, 
   3.9302565563246*^9, 3.9302896604917192`*^9, {3.93098472125592*^9, 
   3.9309847217909927`*^9}, {3.933320740031423*^9, 3.933320744058989*^9}, 
   3.942780130456643*^9, 3.943524976740374*^9},
 CellLabel->
  "In[121]:=",ExpressionUUID->"ffd11bdf-2acc-4d2e-976f-188f25883a15"],

Cell[CellGroupData[{

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"Signature of the metric: \"\>", "\[InvisibleSpace]", 
   RowBox[{"-", "1"}], "\[InvisibleSpace]", "\<\" .\"\>"}],
  SequenceForm["Signature of the metric: ", -1, " ."],
  Editable->False]], "Print",
 CellChangeTimes->{3.943524550340693*^9, 3.943527132472164*^9, 
  3.943527471185855*^9},
 CellLabel->
  "During evaluation of \
In[121]:=",ExpressionUUID->"f53301ff-f26e-4076-8c65-d64c92e71a14"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"The surface charge is inversely proportional to Newton \
constant and should be integrated on the \"\>", "\[InvisibleSpace]", "xm", 
   "\[InvisibleSpace]", "\<\" , \"\>", "\[InvisibleSpace]", "r", 
   "\[InvisibleSpace]", "\<\" = constant surface\"\>"}],
  SequenceForm[
  "The surface charge is inversely proportional to Newton constant and should \
be integrated on the ", $CellContext`xm, " , ", $CellContext`r, 
   " = constant surface"],
  Editable->False]], "Print",
 CellChangeTimes->{3.943524550340693*^9, 3.943527132472164*^9, 
  3.943527471186379*^9},
 CellLabel->
  "During evaluation of \
In[121]:=",ExpressionUUID->"67c0b051-92ac-4c4d-8cef-b09ee9f09777"]
}, Open  ]],

Cell[BoxData[
 RowBox[{"-", 
  FractionBox[
   RowBox[{"l", " ", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{
       RowBox[{"dYpp", "[", 
        RowBox[{"xp", ",", "xm"}], "]"}], " ", 
       RowBox[{"Tm", "[", "xm", "]"}]}], "+", 
      RowBox[{
       RowBox[{"dYpm", "[", 
        RowBox[{"xp", ",", "xm"}], "]"}], " ", 
       RowBox[{"Tp", "[", "xp", "]"}]}]}], ")"}]}], 
   RowBox[{"8", " ", "\[Pi]"}]]}]], "Output",
 CellChangeTimes->{3.942780498058976*^9, 3.9435244276321373`*^9, 
  3.9435245021755753`*^9, 3.943524567044724*^9, 3.943527133516799*^9, 
  3.943527472215591*^9},
 CellLabel->
  "Out[121]=",ExpressionUUID->"7ba4333f-d512-477c-bb68-bde92b346d00"]
}, Open  ]],

Cell[BoxData[
 RowBox[{"(*", " ", 
  RowBox[{
   RowBox[{
    RowBox[{
    "Conventions", " ", "in", " ", "the", " ", "notebook", " ", "set", " ", 
     "GN"}], "=", 
    RowBox[{
    "1.", " ", "Using", " ", "the", " ", "notation", " ", "of", " ", "the", 
     " ", "paper"}]}], ",", " ", 
   RowBox[{
    RowBox[{"8", "\[Pi]"}], "=", 
    SuperscriptBox["\[Kappa]", "2"]}]}], " ", "*)"}]], "Input",
 CellChangeTimes->{{3.943527308793841*^9, 3.943527339435267*^9}},
 CellLabel->
  "In[122]:=",ExpressionUUID->"b4a8d231-2b13-4d88-b5d7-86ad00648a52"],

Cell[BoxData[
 RowBox[{"(*", 
  RowBox[{"B", "-", 
   RowBox[{
   "FIELD", " ", "CONTRIBUTION", " ", "TO", " ", "THE", " ", "CHARGES"}]}], 
  "*)"}]], "Input",
 CellChangeTimes->{{3.942783145397011*^9, 3.942783151827641*^9}},
 CellLabel->
  "In[123]:=",ExpressionUUID->"4f106363-90bc-4d1e-9621-a1b061d37bdc"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{"Series", "[", 
   RowBox[{
    RowBox[{"ChargespForm", "[", 
     RowBox[{
      RowBox[{"{", 
       RowBox[{"Killing", ",", "0"}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{"Bfield", ",", "Dilaton"}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{"dg", ",", "dBfield", ",", "dDilaton"}], "}"}], ",", 
      RowBox[{"-", "1"}], ",", 
      RowBox[{"{", 
       RowBox[{"3", ",", "2"}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{
        RowBox[{"Exp", "[", 
         RowBox[{
          RowBox[{"-", " ", "8"}], " ", "\[Phi]Uneval"}], "]"}], ",", 
        "\[Phi]Uneval"}], "}"}]}], "]"}], ",", 
    RowBox[{"{", 
     RowBox[{"r", ",", "Infinity", ",", "1"}], "}"}], ",", 
    RowBox[{"Assumptions", "\[Rule]", 
     RowBox[{"{", 
      RowBox[{"r", ">", "0"}], " ", "}"}]}]}], " ", "]"}], " "}]], "Input",
 CellChangeTimes->{{3.933789308820656*^9, 3.933789335560255*^9}, {
   3.9337896531647778`*^9, 3.9337896548125362`*^9}, {3.942780303379446*^9, 
   3.942780305877308*^9}, 3.9427807446672783`*^9, {3.9427829873545513`*^9, 
   3.9427829923883266`*^9}, {3.943524607456361*^9, 3.943524609875534*^9}, 
   3.9435247679006367`*^9, {3.94352739641394*^9, 3.943527409284214*^9}},
 CellLabel->
  "In[124]:=",ExpressionUUID->"c34b2401-7bd7-4bec-acb4-a54ad30fc5f4"],

Cell[CellGroupData[{

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"Signature of the metric: \"\>", "\[InvisibleSpace]", 
   RowBox[{"-", "1"}], "\[InvisibleSpace]", "\<\" .\"\>"}],
  SequenceForm["Signature of the metric: ", -1, " ."],
  Editable->False]], "Print",
 CellChangeTimes->{
  3.9427807478241796`*^9, 3.942782877956262*^9, 3.943524610694366*^9, 
   3.943524771252606*^9, 3.94352713358645*^9, {3.943527397095543*^9, 
   3.943527409670617*^9}, 3.9435274722816896`*^9},
 CellLabel->
  "During evaluation of \
In[124]:=",ExpressionUUID->"1e2a9ee8-5368-49d8-a60c-6aafce0563e2"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"The final answer is inversely proportional to Newton constant \
and should be integrated on the \"\>", "\[InvisibleSpace]", "xm", 
   "\[InvisibleSpace]", "\<\" , \"\>", "\[InvisibleSpace]", "r", 
   "\[InvisibleSpace]", "\<\" = constant surface\"\>"}],
  SequenceForm[
  "The final answer is inversely proportional to Newton constant and should \
be integrated on the ", $CellContext`xm, " , ", $CellContext`r, 
   " = constant surface"],
  Editable->False]], "Print",
 CellChangeTimes->{
  3.9427807478241796`*^9, 3.942782877956262*^9, 3.943524610694366*^9, 
   3.943524771252606*^9, 3.94352713358645*^9, {3.943527397095543*^9, 
   3.943527409670617*^9}, 3.9435274722822657`*^9},
 CellLabel->
  "During evaluation of \
In[124]:=",ExpressionUUID->"802af1c0-29d2-4bbe-9892-0113c3dffdba"]
}, Open  ]],

Cell[BoxData[
 InterpretationBox[
  RowBox[{
   FractionBox[
    RowBox[{
     SuperscriptBox["\[ExponentialE]", 
      RowBox[{
       RowBox[{"-", "8"}], " ", "\[Alpha]"}]], " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{
        SuperscriptBox["l", "2"], " ", 
        RowBox[{"dYmm", "[", 
         RowBox[{"xp", ",", "xm"}], "]"}]}], "-", 
       RowBox[{
        SuperscriptBox["l", "2"], " ", 
        RowBox[{"dYpp", "[", 
         RowBox[{"xp", ",", "xm"}], "]"}]}], "+", 
       RowBox[{"16", " ", 
        RowBox[{"dYtilde", "[", 
         RowBox[{"xp", ",", "xm"}], "]"}]}]}], ")"}], " ", 
     RowBox[{"Tm", "[", "xm", "]"}]}], 
    RowBox[{"16", " ", 
     SuperscriptBox["C0", "2"], " ", 
     SqrtBox[
      SuperscriptBox["l", "2"]], " ", "\[Pi]"}]], "+", 
   InterpretationBox[
    SuperscriptBox[
     RowBox[{"O", "[", 
      FractionBox["1", "r"], "]"}], "2"],
    SeriesData[$CellContext`r, 
     DirectedInfinity[1], {}, 0, 2, 1],
    Editable->False]}],
  SeriesData[$CellContext`r, 
   DirectedInfinity[1], {
   Rational[1, 16] $CellContext`C0^(-2) 
    E^((-8) $CellContext`\[Alpha]) ($CellContext`l^2)^Rational[-1, 2] 
    Pi^(-1) ($CellContext`l^2 $CellContext`dYmm[$CellContext`xp, \
$CellContext`xm] - $CellContext`l^2 $CellContext`dYpp[$CellContext`xp, \
$CellContext`xm] + 
     16 $CellContext`dYtilde[$CellContext`xp, $CellContext`xm]) \
$CellContext`Tm[$CellContext`xm]}, 0, 2, 1],
  Editable->False]], "Output",
 CellChangeTimes->{
  3.943524611374783*^9, 3.9435247716002502`*^9, 3.943527134109638*^9, {
   3.9435273972053003`*^9, 3.94352740971837*^9}, 3.943527472505692*^9},
 CellLabel->
  "Out[124]=",ExpressionUUID->"163fb15e-4608-476f-9604-db4ee57aaa29"]
}, Open  ]],

Cell[BoxData[
 RowBox[{"(*", 
  RowBox[{
  "These", " ", "terms", " ", "vanish", " ", "by", " ", "virtue", " ", "of", 
   " ", "the", " ", "equations", " ", "of", " ", "motion", " ", 
   RowBox[{"(", 
    RowBox[{"see", " ", 
     RowBox[{"eq", ".", " ", "2.13"}]}], ")"}]}], " ", "*)"}]], "Input",
 CellChangeTimes->{{3.943524654918742*^9, 3.9435247027754993`*^9}, 
   3.943524754997085*^9, {3.9435271686758833`*^9, 3.943527187065392*^9}},
 CellLabel->
  "In[125]:=",ExpressionUUID->"eb44a454-4aed-4418-bd66-4e009857c29a"],

Cell[BoxData[
 RowBox[{"(*", 
  RowBox[{
   RowBox[{
   "We", " ", "then", " ", "see", " ", "that", " ", "the", " ", "only", " ", 
    "contribution", " ", "comes", " ", "from", " ", "the", " ", "metric", " ",
     "and", " ", "dilaton"}], ",", " ", 
   RowBox[{
   "that", " ", "the", " ", "charges", " ", "are", " ", "integrable"}], ",", 
   " ", 
   RowBox[{
   "and", " ", "that", " ", "by", " ", "using", " ", "the", " ", "eoms", " ", 
    "we", " ", "obtain", " ", "equation", " ", "2.21"}]}], " ", 
  "*)"}]], "Input",
 CellChangeTimes->{{3.943522682536559*^9, 3.943522723397998*^9}, {
  3.943522777339066*^9, 3.943522785992051*^9}, {3.9435247360209093`*^9, 
  3.943524738318527*^9}, {3.94352486041576*^9, 3.9435248735857573`*^9}},
 CellLabel->
  "In[126]:=",ExpressionUUID->"14514a0e-0abc-421a-b856-b18c97864481"],

Cell[BoxData[
 RowBox[{"Quit", "[", "]"}]], "Input",
 CellChangeTimes->{{3.943522836388925*^9, 3.9435228602509003`*^9}, {
  3.943527179596422*^9, 3.943527179776647*^9}},
 CellLabel->
  "In[127]:=",ExpressionUUID->"4e2d4937-aa84-42de-bf86-e5c2a86cd5bf"]
}, Open  ]]
},
WindowSize->{1397, 915},
WindowMargins->{{Automatic, -9}, {908, Automatic}},
FrontEndVersion->"13.3 for Mac OS X ARM (64-bit) (July 24, 2023)",
StyleDefinitions->"Default.nb",
ExpressionUUID->"6c91c1c6-03ee-4abb-8778-80b8a5b4c081"
]
(* End of Notebook Content *)

(* Internal cache information *)
(*CellTagsOutline
CellTagsIndex->{}
*)
(*CellTagsIndex
CellTagsIndex->{}
*)
(*NotebookFileOutline
Notebook[{
Cell[CellGroupData[{
Cell[580, 22, 290, 7, 62, "Section",ExpressionUUID->"cea2b872-a8e2-48d8-87d3-2424692980a5"],
Cell[873, 31, 2082, 46, 199, "Input",ExpressionUUID->"31e5ec75-9165-4159-9b10-0404aabe46cd"],
Cell[2958, 79, 150, 3, 33, "Text",ExpressionUUID->"00710b91-d9f4-41db-80d4-9ad5d2e6dfe0"],
Cell[3111, 84, 317, 7, 44, "Input",ExpressionUUID->"2ecc2805-7068-4c85-b237-fa7e4f2bff57"],
Cell[3431, 93, 3420, 89, 548, "Input",ExpressionUUID->"6dd1b00b-d11c-416f-b17d-1a1aadb7839a"],
Cell[6854, 184, 2328, 74, 181, "Input",ExpressionUUID->"ff10daea-6c8a-4727-a247-cf66cdeaba54"],
Cell[9185, 260, 1287, 38, 94, "Input",ExpressionUUID->"635dda9c-7c4f-4404-97bc-2ea0432550d2"],
Cell[10475, 300, 2306, 69, 157, "Input",ExpressionUUID->"a4b42b4a-5366-4bce-89be-2d43d8faf340"],
Cell[12784, 371, 743, 21, 30, "Input",ExpressionUUID->"30719b68-079f-4e6b-b1d8-dc092d7fabd8"],
Cell[13530, 394, 396, 11, 30, "Input",ExpressionUUID->"f490a389-7c84-4648-b84f-79db8158369f"],
Cell[13929, 407, 400, 11, 30, "Input",ExpressionUUID->"89a37da6-0f95-4581-b23b-1b2828e20ea6"],
Cell[14332, 420, 403, 12, 30, "Input",ExpressionUUID->"e87c7ba2-8fc4-46c8-a4f0-0a794a6d1f92"],
Cell[14738, 434, 930, 29, 30, "Input",ExpressionUUID->"91c6291d-94e0-4cf8-a611-904b3f73bbcc"],
Cell[15671, 465, 1103, 36, 94, "Input",ExpressionUUID->"974f3941-ce84-407d-bd6e-ee6fd2f77960"],
Cell[16777, 503, 1565, 44, 136, "Input",ExpressionUUID->"cc89fc55-3290-4683-9fa9-055030bff607"],
Cell[18345, 549, 1445, 42, 115, "Input",ExpressionUUID->"7a19b4c2-a43d-4c44-a10a-866b3e530e72"],
Cell[19793, 593, 246, 6, 30, "Input",ExpressionUUID->"e9ccac37-f758-47b6-8725-6c19536055f5"],
Cell[20042, 601, 386, 10, 30, "Input",ExpressionUUID->"323c008f-ddf7-4e07-9c42-093e7dea2b3e"],
Cell[20431, 613, 1998, 55, 94, "Input",ExpressionUUID->"2ff861a2-a02d-413d-9846-b6cdad76702c"],
Cell[22432, 670, 1622, 45, 94, "Input",ExpressionUUID->"8a2dc8f5-7527-4648-9401-b0a81b6f1538"],
Cell[24057, 717, 804, 23, 30, "Input",ExpressionUUID->"0e66a73e-ca00-493b-9155-491dd1b7947f"],
Cell[24864, 742, 439, 11, 30, "Input",ExpressionUUID->"5b72f250-2518-4348-8ced-c3e3864d9fbd"],
Cell[25306, 755, 946, 24, 52, "Input",ExpressionUUID->"f7265220-5e64-49bb-b6ab-35cb0d83a2ab"],
Cell[26255, 781, 404, 11, 30, "Input",ExpressionUUID->"45f103b6-37cf-4eb4-a282-3e734553aeb9"],
Cell[26662, 794, 3036, 82, 136, "Input",ExpressionUUID->"619cbf41-0e62-419e-8846-519c1bcb5508"],
Cell[29701, 878, 1354, 42, 115, "Input",ExpressionUUID->"ee2c0c8c-d30d-4fd5-80b1-5d47b5774043"],
Cell[31058, 922, 1389, 45, 52, "Input",ExpressionUUID->"047e78be-5291-437d-ac4e-f044dca5890e"],
Cell[32450, 969, 254, 6, 30, "Input",ExpressionUUID->"96053558-bd1b-4833-8632-af84fce780b5"],
Cell[32707, 977, 57018, 1424, 4315, "Input",ExpressionUUID->"3204656d-c584-4430-83ad-50f4f082c53b"],
Cell[89728, 2403, 1236, 35, 73, "Input",ExpressionUUID->"7f69666b-39bf-4f16-bc63-af88803104fa"],
Cell[90967, 2440, 6523, 179, 535, "Input",ExpressionUUID->"c2a81ba0-377a-4bb8-9b27-df17ba68473a"],
Cell[97493, 2621, 4350, 127, 304, "Input",ExpressionUUID->"6248c485-8c82-4d05-97dc-cc342b9ba8c7"],
Cell[101846, 2750, 2284, 73, 136, "Input",ExpressionUUID->"7a8411a8-663f-45ae-82f3-e02f0347549d"],
Cell[104133, 2825, 370, 10, 30, "Input",ExpressionUUID->"b5a2b689-66f6-49b5-b9c4-42483032d898"],
Cell[104506, 2837, 1090, 31, 30, "Input",ExpressionUUID->"d1ed3cf3-4379-4f76-a385-59a39b6d19c9"],
Cell[105599, 2870, 767, 22, 30, "Input",ExpressionUUID->"2fcab2c2-b63e-49ad-bea2-50dcda4d4e6c"],
Cell[106369, 2894, 767, 22, 30, "Input",ExpressionUUID->"2baa0b64-a045-415c-8fbe-f36f3c5317ab"],
Cell[107139, 2918, 3634, 97, 157, "Input",ExpressionUUID->"92634e6c-94b2-415e-869f-f8d12849687c"],
Cell[110776, 3017, 1771, 49, 52, "Input",ExpressionUUID->"87b10a3f-f08f-4ce7-aa27-9e8f482d1029"],
Cell[112550, 3068, 2361, 64, 188, "Input",ExpressionUUID->"eb8b549c-ac0d-46cf-b6f2-89aca31387be"],
Cell[114914, 3134, 2211, 62, 188, "Input",ExpressionUUID->"16771052-1a88-4133-89d8-a2f9925431e9"],
Cell[117128, 3198, 503, 16, 44, "Input",ExpressionUUID->"4f1a4e59-d5c4-4838-8318-d3611002589e"],
Cell[117634, 3216, 755, 21, 80, "Input",ExpressionUUID->"dd873a1e-d9a8-4d91-91b0-ee5ef1ff8e78"],
Cell[118392, 3239, 1486, 44, 116, "Input",ExpressionUUID->"66d84cbb-3b78-4443-9bd7-f4ec60b940cc"],
Cell[119881, 3285, 430, 12, 52, "Input",ExpressionUUID->"b1569ead-e43f-465e-89f3-923edb53c9df"],
Cell[120314, 3299, 905, 26, 88, "Input",ExpressionUUID->"7d5b3e04-8321-48b3-b5d7-05f343d6a786"],
Cell[121222, 3327, 1805, 52, 137, "Input",ExpressionUUID->"ba354cf9-4cc9-4834-918e-0616b39a9a1e"],
Cell[123030, 3381, 2260, 65, 152, "Input",ExpressionUUID->"068211a7-5d71-4306-b096-776b550459dc"],
Cell[125293, 3448, 3375, 89, 209, "Input",ExpressionUUID->"3f94a298-0222-4f4a-8dbb-e36bf93df22a"],
Cell[128671, 3539, 2465, 68, 94, "Input",ExpressionUUID->"7392463c-3530-42c4-b1ac-22dd98116a43"],
Cell[131139, 3609, 723, 20, 30, "Input",ExpressionUUID->"31ca6a14-6845-4156-8eff-ac73ba2ff23c"],
Cell[131865, 3631, 4620, 120, 157, "Input",ExpressionUUID->"5be392ca-4894-4dcc-9a7a-48e11dbbe68a"],
Cell[136488, 3753, 342, 9, 30, "Input",ExpressionUUID->"c0442baa-98fa-4bfd-901c-6bcd899f0478"],
Cell[CellGroupData[{
Cell[136855, 3766, 587, 18, 30, "Input",ExpressionUUID->"ff31bc27-1c1a-4ef5-ac73-066bcdc865d8"],
Cell[137445, 3786, 2684, 42, 70, "Message",ExpressionUUID->"bb841c3f-8fda-45ee-9973-f8163e4509ac"],
Cell[140132, 3830, 2315, 33, 70, "Output",ExpressionUUID->"770bc74e-85b9-4ac1-b085-4be38d660972"]
}, Open  ]],
Cell[142462, 3866, 786, 22, 30, "Input",ExpressionUUID->"c8081e2c-74f2-4ce2-9b41-58143f5212ed"],
Cell[143251, 3890, 861, 23, 30, "Input",ExpressionUUID->"6454b9e4-f6bf-45ba-842c-3169231640b9"],
Cell[144115, 3915, 1044, 29, 52, "Input",ExpressionUUID->"02f5a314-afa2-4127-8b75-a3fd41f7fa9d"],
Cell[145162, 3946, 310, 8, 30, "Input",ExpressionUUID->"485e9562-012a-44a0-a8e1-bf9afe996b20"],
Cell[145475, 3956, 3523, 93, 115, "Input",ExpressionUUID->"f623d4e3-a219-4b5b-801c-62b61905d221"],
Cell[149001, 4051, 382, 11, 30, "Input",ExpressionUUID->"89027633-5b9f-4eda-bd09-32f7147bd3a7"],
Cell[149386, 4064, 571, 10, 52, "Input",ExpressionUUID->"18758d3f-eea2-436a-b45a-d7188dd7b05c"],
Cell[149960, 4076, 317, 7, 30, "Input",ExpressionUUID->"8e07e298-1ccd-40a4-9005-12525a749c87"],
Cell[150280, 4085, 171, 2, 30, "Input",ExpressionUUID->"d47887c2-bc8b-4d58-9fb1-04c7a1d9d9ea"],
Cell[150454, 4089, 171, 2, 30, "Input",ExpressionUUID->"6662a05b-d434-41ce-b7c9-49a3ce96f63c"]
}, Closed]],
Cell[CellGroupData[{
Cell[150662, 4096, 855, 15, 45, "Section",ExpressionUUID->"1905f61e-bcb7-44e0-94ad-eb31cf597243"],
Cell[151520, 4113, 378, 8, 30, "Input",ExpressionUUID->"1c9ccf18-6fcb-435c-a763-07ec0428202f"],
Cell[151901, 4123, 318, 7, 30, "Input",ExpressionUUID->"a122874b-c3a3-41f1-b060-b486855800b6"],
Cell[152222, 4132, 256, 5, 30, "Input",ExpressionUUID->"53cbab71-e7fc-4bbf-893d-1adaa3fcb9d5"],
Cell[152481, 4139, 681, 13, 73, "Input",ExpressionUUID->"473bb19e-5380-420e-be60-bdce96cf13b2"],
Cell[153165, 4154, 2541, 57, 73, "Input",ExpressionUUID->"7e5982ab-dbe8-473e-8147-c42df4ec9bbf"],
Cell[155709, 4213, 552, 10, 73, "Input",ExpressionUUID->"f57e26c5-6786-48e6-a450-f1a2d66bfe5e"],
Cell[156264, 4225, 1934, 49, 73, "Input",ExpressionUUID->"9cc9cfca-e352-4375-b2dd-1864125c051a"],
Cell[158201, 4276, 550, 10, 73, "Input",ExpressionUUID->"8286cee7-b8d2-4fe6-9578-ec9bf81fe2df"],
Cell[158754, 4288, 3835, 93, 220, "Input",ExpressionUUID->"28a10631-3bb9-4a39-9e9f-44d0e5390f8f"],
Cell[162592, 4383, 371, 7, 30, "Input",ExpressionUUID->"54bc4b1b-a697-4a46-9f3c-2bb048e9fd09"],
Cell[162966, 4392, 820, 19, 44, "Input",ExpressionUUID->"256dc5e0-d10d-4946-ab0e-9f6be3997eb6"],
Cell[163789, 4413, 575, 10, 115, "Input",ExpressionUUID->"3e3fb428-90d6-41c0-93ff-2a11eac9446c"],
Cell[164367, 4425, 6919, 169, 403, "Input",ExpressionUUID->"a238c897-8b69-4583-9022-6dbc5ae77c07"],
Cell[171289, 4596, 599, 10, 94, "Input",ExpressionUUID->"85005713-d47b-4a88-9a59-b5d02cc571ef"],
Cell[171891, 4608, 4167, 87, 418, "Input",ExpressionUUID->"5cf6df9a-ac0b-46d5-9133-edea3dee146d"],
Cell[176061, 4697, 1305, 20, 220, "Input",ExpressionUUID->"d17cdcd9-dd3f-41d9-a20b-252eadce6998"],
Cell[177369, 4719, 11241, 259, 733, "Input",ExpressionUUID->"532d69ea-081d-470b-9f8d-4ecccaa2c868"],
Cell[188613, 4980, 2120, 31, 357, "Input",ExpressionUUID->"480302aa-c42a-4a27-898e-0808d770fdbd"],
Cell[190736, 5013, 23376, 542, 1522, "Input",ExpressionUUID->"125f9751-e9bb-45e0-b210-ada69d14031b"],
Cell[214115, 5557, 2017, 30, 304, "Input",ExpressionUUID->"92f72241-e205-4f58-b71c-ad0fb6893716"],
Cell[216135, 5589, 24842, 570, 1450, "Input",ExpressionUUID->"2095fa25-4ee5-4880-83e0-d790a698d510"],
Cell[240980, 6161, 2163, 32, 338, "Input",ExpressionUUID->"cd1c3854-7c5d-4f99-9f42-f2cfc6ecb429"],
Cell[243146, 6195, 23445, 587, 2251, "Input",ExpressionUUID->"1a84f266-f4ab-483b-a413-2c45f7cd50ab"],
Cell[266594, 6784, 1454, 22, 180, "Input",ExpressionUUID->"d3d9871a-eae3-45a1-85ff-7e3ecd7c6b07"],
Cell[268051, 6808, 6559, 141, 433, "Input",ExpressionUUID->"ac230ecd-bb3a-48c9-8564-f5164c6aaad8"],
Cell[274613, 6951, 316, 7, 30, "Input",ExpressionUUID->"13b919de-7420-4fd9-863a-aa6702578d2f"],
Cell[274932, 6960, 996, 17, 115, "Input",ExpressionUUID->"3835c6b2-cbd8-4f24-8e85-f1b9a352fb49"],
Cell[275931, 6979, 4748, 98, 268, "Input",ExpressionUUID->"6aad500c-1980-4d0f-a1fa-cd824bcba506"],
Cell[280682, 7079, 861, 14, 136, "Input",ExpressionUUID->"5b7d4353-4a0e-4871-8334-3da169ac7d47"],
Cell[281546, 7095, 6936, 178, 283, "Input",ExpressionUUID->"17d2d9a6-7b20-4a7c-95ca-98efc4bef32d"],
Cell[288485, 7275, 1590, 23, 283, "Input",ExpressionUUID->"e575166d-c334-4fc9-88b0-34d520127253"],
Cell[290078, 7300, 1253, 25, 52, "Input",ExpressionUUID->"cb500903-bdd2-49e0-89f8-239d3b164c0c"],
Cell[291334, 7327, 2455, 35, 395, "Input",ExpressionUUID->"64339e7b-7d3a-4261-a58a-5e4c4a2a7248"],
Cell[293792, 7364, 5778, 110, 115, "Input",ExpressionUUID->"54707c86-e1a7-4c7b-a386-8d9cdf440c03"],
Cell[299573, 7476, 2398, 35, 388, "Input",ExpressionUUID->"aa454b94-5d8d-484e-94f7-4599c2695cc3"],
Cell[301974, 7513, 5177, 83, 67, "Input",ExpressionUUID->"352ed592-a4ef-46b6-aa75-0e9f0f449c2a"],
Cell[307154, 7598, 2502, 36, 401, "Input",ExpressionUUID->"8f92aa2d-ea46-43d8-9e2f-d3c670688942"],
Cell[309659, 7636, 2843, 67, 130, "Input",ExpressionUUID->"23190768-1a89-410c-96ca-a653d8e65582"],
Cell[312505, 7705, 317, 7, 44, "Input",ExpressionUUID->"58f2e366-a6a2-4b26-ace6-545a1a9a97a5"],
Cell[312825, 7714, 322, 7, 30, "Input",ExpressionUUID->"50244179-0314-4cc1-a19a-b185b7462731"]
}, Closed]],
Cell[CellGroupData[{
Cell[313184, 7726, 296, 4, 53, "Section",ExpressionUUID->"330772b0-8746-4ada-8367-fd82ee07df79"],
Cell[313483, 7732, 9968, 279, 598, "Input",ExpressionUUID->"285acfd4-3b69-4736-acf0-3382db205502"],
Cell[CellGroupData[{
Cell[323476, 8015, 401, 9, 30, "Input",ExpressionUUID->"2c926919-b8d6-4c8c-8295-280f2a61f565"],
Cell[CellGroupData[{
Cell[323902, 8028, 3917, 88, 88, "Print",ExpressionUUID->"a8e71f74-d84e-4f25-a9e5-83a9b71e0d28"],
Cell[327822, 8118, 3576, 74, 42, "Print",ExpressionUUID->"45e75904-8f82-4c84-bb9e-59936d20966b"],
Cell[331401, 8194, 7938, 174, 96, "Print",ExpressionUUID->"0ac15620-d469-4a2b-b295-85db56c64794"],
Cell[339342, 8370, 2099, 33, 24, "Print",ExpressionUUID->"ab139d0f-494f-4515-8e7a-ad9ed6668243"],
Cell[341444, 8405, 2100, 33, 24, "Print",ExpressionUUID->"5bf42b8c-bbc6-405a-ab6f-f453b997c538"],
Cell[343547, 8440, 2117, 33, 24, "Print",ExpressionUUID->"33da2c03-529b-44a3-8ecc-a2d114ec11c5"],
Cell[345667, 8475, 1998, 33, 29, "Print",ExpressionUUID->"2a9e71a6-328b-42f6-a40b-65add1308469"],
Cell[347668, 8510, 2101, 33, 24, "Print",ExpressionUUID->"8ce7f896-9384-4ff6-ab33-91e11706d7c4"],
Cell[349772, 8545, 2102, 33, 24, "Print",ExpressionUUID->"51968b03-3e8c-45e2-98b7-971c047aacaf"],
Cell[351877, 8580, 2015, 33, 29, "Print",ExpressionUUID->"c7d12b88-cd56-43b7-97ff-eb5f595cdb69"],
Cell[353895, 8615, 2105, 33, 24, "Print",ExpressionUUID->"103e099c-0551-4bfc-886f-ade3b37918ee"]
}, Open  ]]
}, Open  ]],
Cell[356027, 8652, 320, 7, 30, "Input",ExpressionUUID->"f869e741-3c26-4893-bc15-d90f5f1b3587"],
Cell[CellGroupData[{
Cell[356372, 8663, 1478, 39, 73, "Input",ExpressionUUID->"41e38e05-ccee-4283-b522-e6531dbb87aa"],
Cell[CellGroupData[{
Cell[357875, 8706, 492, 10, 24, "Print",ExpressionUUID->"4cab3f0d-6880-4413-bc34-58e1ead66745"],
Cell[358370, 8718, 763, 15, 24, "Print",ExpressionUUID->"bd14acca-cfe5-4bc2-af46-a0146c98c12f"]
}, Open  ]],
Cell[359148, 8736, 2149, 67, 75, "Output",ExpressionUUID->"728e066b-0b60-45ac-a8c0-a348fe4a1f9e"]
}, Open  ]],
Cell[CellGroupData[{
Cell[361334, 8808, 572, 13, 30, "Input",ExpressionUUID->"ff9913a9-bfa1-4e70-915e-6b3b51c52dfe"],
Cell[361909, 8823, 2314, 72, 94, "Output",ExpressionUUID->"70ed6632-bd09-4209-89b0-a30fc03f6f0a"]
}, Open  ]],
Cell[364238, 8898, 308, 8, 30, "Input",ExpressionUUID->"2ac36275-9113-4a4c-8b81-2fabd6421c11"],
Cell[CellGroupData[{
Cell[364571, 8910, 1298, 32, 52, "Input",ExpressionUUID->"cd74871b-df7b-40e7-b293-72b0e60e52db"],
Cell[CellGroupData[{
Cell[365894, 8946, 488, 10, 24, "Print",ExpressionUUID->"090d05f0-26f8-4e8c-a14d-9974bad74ea8"],
Cell[366385, 8958, 757, 15, 24, "Print",ExpressionUUID->"6e23e799-64b0-4753-bc2a-1f5bb5418467"]
}, Open  ]],
Cell[367157, 8976, 1159, 33, 53, "Output",ExpressionUUID->"836bf844-15a1-4181-a3e3-a26677162ebc"]
}, Open  ]],
Cell[368331, 9012, 633, 14, 30, "Input",ExpressionUUID->"b8122208-9ed0-4335-a897-197ea2769534"],
Cell[368967, 9028, 254, 5, 30, "Input",ExpressionUUID->"6e914a82-de63-4696-a2a0-198ae2b756d8"]
}, Open  ]],
Cell[CellGroupData[{
Cell[369258, 9038, 336, 7, 62, "Section",ExpressionUUID->"7b803a64-f276-4f75-bf89-bddc7ab18490"],
Cell[369597, 9047, 2082, 46, 199, "Input",ExpressionUUID->"be4253d3-351f-4af7-8a89-0ebf00db5820"],
Cell[371682, 9095, 150, 3, 33, "Text",ExpressionUUID->"bb841991-2e59-404a-b860-386428f48663"],
Cell[371835, 9100, 317, 7, 44, "Input",ExpressionUUID->"18bdf361-e07d-41a6-b041-a66e77834b73"],
Cell[372155, 9109, 3420, 89, 548, "Input",ExpressionUUID->"96f06927-a642-40a9-b44c-64bf4d699868"],
Cell[375578, 9200, 2328, 74, 181, "Input",ExpressionUUID->"ec51828e-ca84-436d-a052-1f4e07d98d7e"],
Cell[377909, 9276, 1287, 38, 94, "Input",ExpressionUUID->"01097dc4-1115-4942-acd8-2d64883fa9d7"],
Cell[379199, 9316, 2306, 69, 157, "Input",ExpressionUUID->"c544fb6d-2b78-4f69-8452-89c235f9abde"],
Cell[381508, 9387, 743, 21, 30, "Input",ExpressionUUID->"6f458014-b14f-4c07-b972-bfd6ceb28fe0"],
Cell[382254, 9410, 396, 11, 30, "Input",ExpressionUUID->"624fc4be-9926-42c7-ae72-466edbef5767"],
Cell[382653, 9423, 400, 11, 30, "Input",ExpressionUUID->"25f5c260-b3f5-4c49-81a3-a766a0ffa02b"],
Cell[383056, 9436, 403, 12, 30, "Input",ExpressionUUID->"7c92bef8-d77b-43a6-bd1e-a4d19d575a87"],
Cell[383462, 9450, 930, 29, 30, "Input",ExpressionUUID->"3f2a8558-54b8-44d8-a869-9fdd0374e3a3"],
Cell[384395, 9481, 1103, 36, 94, "Input",ExpressionUUID->"f2f7768d-e75b-4cf5-8a48-8347c8655fdf"],
Cell[385501, 9519, 1565, 44, 136, "Input",ExpressionUUID->"11ef0e68-cc5d-4985-a4d5-a5a4c4cd98bc"],
Cell[387069, 9565, 1445, 42, 115, "Input",ExpressionUUID->"e413ac32-c94e-4615-9ea9-c4ce5e540fdb"],
Cell[388517, 9609, 246, 6, 30, "Input",ExpressionUUID->"e6236f0d-2736-4c13-b9fa-9806e16a3fd1"],
Cell[388766, 9617, 386, 10, 30, "Input",ExpressionUUID->"050baa61-b15c-4de8-9f9e-56427310fc01"],
Cell[389155, 9629, 1998, 55, 94, "Input",ExpressionUUID->"868536b3-bd56-462a-a784-2c8ef5b47e7f"],
Cell[391156, 9686, 1622, 45, 94, "Input",ExpressionUUID->"e6d53192-bd82-45a7-a007-5e6ec96aa831"],
Cell[392781, 9733, 804, 23, 30, "Input",ExpressionUUID->"97e0d842-75d4-4e3d-90c2-a87ebc236316"],
Cell[393588, 9758, 439, 11, 30, "Input",ExpressionUUID->"56275e4f-7f51-4c07-895e-68fabb479119"],
Cell[394030, 9771, 946, 24, 52, "Input",ExpressionUUID->"18eda5dc-dcd7-4a0d-96b3-6e64a9ae847d"],
Cell[394979, 9797, 404, 11, 30, "Input",ExpressionUUID->"72152cd3-fbcc-4f7b-872d-63719f913c50"],
Cell[395386, 9810, 3036, 82, 136, "Input",ExpressionUUID->"bdc2e3f3-fedd-4a0f-a221-1686af960ba9"],
Cell[398425, 9894, 1354, 42, 115, "Input",ExpressionUUID->"98f2bf2b-4175-40c7-8dda-df764c1722fd"],
Cell[399782, 9938, 1389, 45, 52, "Input",ExpressionUUID->"a5d90e75-9b91-45e1-a97b-5d0bbd4c4018"],
Cell[401174, 9985, 254, 6, 30, "Input",ExpressionUUID->"0372312e-ac4a-45c3-ab2c-657b83310e0f"],
Cell[401431, 9993, 57018, 1424, 4315, "Input",ExpressionUUID->"86f45350-a03e-4d5b-a6fa-f1fbc5b07af5"],
Cell[458452, 11419, 1236, 35, 73, "Input",ExpressionUUID->"e2a8b6e7-1696-40f1-996f-4eed4204054e"],
Cell[459691, 11456, 6523, 179, 535, "Input",ExpressionUUID->"ddcb9ab8-dd31-4fab-bcc8-19c09df76b16"],
Cell[466217, 11637, 4350, 127, 304, "Input",ExpressionUUID->"1fa47742-4ae2-4dd0-a213-9264816f98bf"],
Cell[470570, 11766, 2284, 73, 136, "Input",ExpressionUUID->"81d8c4dd-e879-4063-b6c4-e9986b1e0d05"],
Cell[472857, 11841, 370, 10, 30, "Input",ExpressionUUID->"bfa1f15d-50be-439d-939f-98635ed6e419"],
Cell[473230, 11853, 1090, 31, 30, "Input",ExpressionUUID->"b1fb6d5d-6311-4951-a03f-349d59fb5156"],
Cell[474323, 11886, 767, 22, 30, "Input",ExpressionUUID->"aa8622b1-af50-47a2-b530-f32bec1fe35d"],
Cell[475093, 11910, 767, 22, 30, "Input",ExpressionUUID->"8456c286-6df8-44c9-ba9f-a81b835219df"],
Cell[475863, 11934, 3634, 97, 157, "Input",ExpressionUUID->"84d33130-f966-4b32-963a-0074056de0dc"],
Cell[479500, 12033, 1771, 49, 52, "Input",ExpressionUUID->"956b7337-e396-4d34-a675-3a2d64731b4c"],
Cell[481274, 12084, 2361, 64, 188, "Input",ExpressionUUID->"d0725253-e87c-469e-8097-73389f29fa63"],
Cell[483638, 12150, 2211, 62, 188, "Input",ExpressionUUID->"4a614b6a-8283-49bb-bcc6-33cfe5b9effa"],
Cell[485852, 12214, 503, 16, 44, "Input",ExpressionUUID->"13fb4163-4680-4f27-859e-8475539116e2"],
Cell[486358, 12232, 755, 21, 80, "Input",ExpressionUUID->"eca49103-fbb9-4134-9147-6ed297073e9c"],
Cell[487116, 12255, 1486, 44, 116, "Input",ExpressionUUID->"a88657a2-a610-4972-9433-f3d8428e6785"],
Cell[488605, 12301, 430, 12, 52, "Input",ExpressionUUID->"c79b27bc-94bb-4a49-a2ea-18d4274d0cf7"],
Cell[489038, 12315, 905, 26, 88, "Input",ExpressionUUID->"fc0d8226-9dc9-4981-9365-9fc33110a7b8"],
Cell[489946, 12343, 1805, 52, 137, "Input",ExpressionUUID->"0a895026-a650-4534-a57a-511f3ed60269"],
Cell[491754, 12397, 2260, 65, 152, "Input",ExpressionUUID->"c6850863-ce89-43f8-a025-8eb794a147aa"],
Cell[494017, 12464, 3375, 89, 209, "Input",ExpressionUUID->"6c171c09-acda-42e6-be92-c73e522966b9"],
Cell[497395, 12555, 2465, 68, 94, "Input",ExpressionUUID->"454e2635-4494-4a40-bd0a-dd6379a9cdf4"],
Cell[499863, 12625, 723, 20, 30, "Input",ExpressionUUID->"f1844321-14ae-4036-9937-321b1961ecd6"],
Cell[500589, 12647, 4620, 120, 157, "Input",ExpressionUUID->"76885235-62b4-45c7-b7cd-3ee907334642"],
Cell[505212, 12769, 342, 9, 30, "Input",ExpressionUUID->"28b29cd0-42f2-4809-af4d-7926193c8295"],
Cell[CellGroupData[{
Cell[505579, 12782, 587, 18, 30, "Input",ExpressionUUID->"55f5856a-9d97-4aed-bc20-610584ea5c18"],
Cell[506169, 12802, 2754, 43, 70, "Message",ExpressionUUID->"811686b9-4900-4d87-9c85-f671cd1e6401"],
Cell[508926, 12847, 2385, 34, 70, "Output",ExpressionUUID->"cdb4a13a-2cf6-4d6f-9693-b50a345a43a6"]
}, Open  ]],
Cell[511326, 12884, 786, 22, 30, "Input",ExpressionUUID->"fda0a429-6a91-487c-ab67-ec7261dc2e03"],
Cell[512115, 12908, 861, 23, 30, "Input",ExpressionUUID->"83ad9912-1036-4645-9aaf-401c46e2347b"],
Cell[512979, 12933, 1044, 29, 52, "Input",ExpressionUUID->"5ca4cb91-b9de-4442-8536-e1c9fc4f8742"],
Cell[514026, 12964, 310, 8, 30, "Input",ExpressionUUID->"1e591446-987a-49be-ba45-50137dae49bc"],
Cell[514339, 12974, 3523, 93, 115, "Input",ExpressionUUID->"68ce6587-b9a3-4402-89fb-761f38531c41"],
Cell[517865, 13069, 382, 11, 30, "Input",ExpressionUUID->"67f96678-6101-4a4e-84fd-5e184ca49b87"],
Cell[518250, 13082, 571, 10, 52, "Input",ExpressionUUID->"61350fa0-9745-413d-aea7-a493b1753e71"],
Cell[518824, 13094, 317, 7, 30, "Input",ExpressionUUID->"e29ac39b-f236-4045-b6b3-ea5528cc2627"],
Cell[519144, 13103, 171, 2, 30, "Input",ExpressionUUID->"8d0b5f15-8b08-4364-ad0f-543263ae1114"],
Cell[519318, 13107, 171, 2, 30, "Input",ExpressionUUID->"a2a1ce0c-9d0f-440d-b1d8-7a1ed4245d59"]
}, Closed]],
Cell[CellGroupData[{
Cell[519526, 13114, 855, 15, 45, "Section",ExpressionUUID->"f1c3b51b-5d51-45d9-8799-3ddd3fddeed7"],
Cell[520384, 13131, 378, 8, 30, "Input",ExpressionUUID->"392ada54-6703-4e51-ba84-45e4e63b98c3"],
Cell[520765, 13141, 318, 7, 44, "Input",ExpressionUUID->"fec5ed12-c093-4d4f-9f38-5dfb9eb490df"],
Cell[521086, 13150, 256, 5, 44, "Input",ExpressionUUID->"b5af2f55-8f3d-4a9e-8b6b-f6e2320dd7ba"],
Cell[521345, 13157, 681, 13, 73, "Input",ExpressionUUID->"34ac9395-d713-425f-9eb3-38de1ca2db54"],
Cell[522029, 13172, 2541, 57, 116, "Input",ExpressionUUID->"a3b8960f-0def-41a2-aebd-cde5fc835af6"],
Cell[524573, 13231, 552, 10, 73, "Input",ExpressionUUID->"7b2d03eb-9464-42e7-af29-c5f2329da69f"],
Cell[525128, 13243, 1934, 49, 116, "Input",ExpressionUUID->"477cfb6d-170c-463b-8e6f-c4a056a1c628"],
Cell[527065, 13294, 550, 10, 73, "Input",ExpressionUUID->"82e0e812-8262-485a-bfe1-39844aae2248"],
Cell[527618, 13306, 3835, 93, 340, "Input",ExpressionUUID->"24446251-f0f0-4e47-89fd-62df826bd06b"],
Cell[531456, 13401, 371, 7, 30, "Input",ExpressionUUID->"7d2649d9-1a35-41f2-bb16-8a9f4fc3c1b6"],
Cell[531830, 13410, 820, 19, 44, "Input",ExpressionUUID->"211214a4-9e20-4e01-b3e1-2dffa6acb9a1"],
Cell[532653, 13431, 575, 10, 115, "Input",ExpressionUUID->"27ffc266-3126-41fe-be40-9c1f7b40c9b5"],
Cell[533231, 13443, 6919, 169, 403, "Input",ExpressionUUID->"5b418da3-478f-45c4-965d-e9cd6b90edc6"],
Cell[540153, 13614, 599, 10, 94, "Input",ExpressionUUID->"0117acc3-307f-454e-b6b9-5245ed3a22a5"],
Cell[540755, 13626, 4167, 87, 418, "Input",ExpressionUUID->"e6bac3bd-9a91-4678-883f-9b9edce70d1b"],
Cell[544925, 13715, 1305, 20, 220, "Input",ExpressionUUID->"f0b75fb7-437e-41de-bc0e-a2048bc711b8"],
Cell[546233, 13737, 11241, 259, 733, "Input",ExpressionUUID->"a6918c5c-a82f-43bd-8716-811efb6281ed"],
Cell[557477, 13998, 2120, 31, 357, "Input",ExpressionUUID->"ddb3698a-095c-43a0-b903-ac915878cf13"],
Cell[559600, 14031, 23376, 542, 1522, "Input",ExpressionUUID->"ab2f5060-696c-462a-8744-8abbeacd5b7f"],
Cell[582979, 14575, 2017, 30, 304, "Input",ExpressionUUID->"bc5a76aa-b234-4885-ac9c-c0bee04e2fc4"],
Cell[584999, 14607, 24842, 570, 1450, "Input",ExpressionUUID->"c45cb31a-80b6-4bcb-9962-527bc22d33dc"],
Cell[609844, 15179, 2163, 32, 338, "Input",ExpressionUUID->"4bf14f8c-4722-4bcd-b38e-4297760049d0"],
Cell[612010, 15213, 23445, 587, 2251, "Input",ExpressionUUID->"328577ba-db13-4a3d-a0b7-8090fb111bab"],
Cell[635458, 15802, 1454, 22, 180, "Input",ExpressionUUID->"2e80f947-a5a5-41d9-b7f5-40b1dc5e8bc8"],
Cell[636915, 15826, 6559, 141, 433, "Input",ExpressionUUID->"55231304-5f7f-4df6-8a6a-974dce002bbb"],
Cell[643477, 15969, 316, 7, 30, "Input",ExpressionUUID->"1877c038-b2aa-4c7e-8b1f-eb86ca1c3451"],
Cell[643796, 15978, 996, 17, 115, "Input",ExpressionUUID->"d0e7ee66-1da4-48e5-9682-bdaf7efbe434"],
Cell[644795, 15997, 4748, 98, 268, "Input",ExpressionUUID->"b84d2cb3-f8f1-4a7a-848c-ca864bc8e2fa"],
Cell[649546, 16097, 861, 14, 136, "Input",ExpressionUUID->"83f80a04-7008-4e8c-9a4d-5c1e5762bf76"],
Cell[650410, 16113, 6936, 178, 283, "Input",ExpressionUUID->"192ce501-3797-4765-91b8-64a0ea8b5683"],
Cell[657349, 16293, 1590, 23, 283, "Input",ExpressionUUID->"4a57bcad-0942-4885-8e38-7926693c35c4"],
Cell[658942, 16318, 1253, 25, 52, "Input",ExpressionUUID->"4aa239cb-4c81-4d13-8485-bb4f7f948673"],
Cell[660198, 16345, 2455, 35, 395, "Input",ExpressionUUID->"27b2474f-d417-440e-8b23-fdc45b143cd9"],
Cell[662656, 16382, 5778, 110, 115, "Input",ExpressionUUID->"6c0cd45c-0f8e-4461-b740-b06acf603f29"],
Cell[668437, 16494, 2398, 35, 388, "Input",ExpressionUUID->"b4006784-91bf-42f0-85f8-2ceada5a13ed"],
Cell[670838, 16531, 5177, 83, 67, "Input",ExpressionUUID->"c8842312-ce92-4ec4-8c7c-cc386b03d211"],
Cell[676018, 16616, 2502, 36, 401, "Input",ExpressionUUID->"afc7d3ab-5933-4d71-aef5-01d28d5d7163"],
Cell[678523, 16654, 2843, 67, 130, "Input",ExpressionUUID->"c5a48776-2a22-4a39-a51a-d42dd2a1fdd9"],
Cell[681369, 16723, 317, 7, 44, "Input",ExpressionUUID->"2c924417-80fb-4ee2-88d5-ed35ca39de66"],
Cell[681689, 16732, 322, 7, 30, "Input",ExpressionUUID->"1edd0ffe-e1ea-4883-9e07-712b37b60e87"]
}, Closed]],
Cell[CellGroupData[{
Cell[682048, 16744, 344, 7, 53, "Section",ExpressionUUID->"cbbb22a0-e086-4c34-a19e-70c4723407d3"],
Cell[682395, 16753, 10685, 289, 598, "Input",ExpressionUUID->"f7ef2fed-4760-4add-9d05-ffe12cfb6379"],
Cell[CellGroupData[{
Cell[693105, 17046, 401, 9, 30, "Input",ExpressionUUID->"b99a2607-b1c2-48c5-9e62-d3ad17558b4a"],
Cell[CellGroupData[{
Cell[693531, 17059, 3761, 82, 74, "Print",ExpressionUUID->"85cccb4f-bbe4-478c-8047-46fc8a3a2388"],
Cell[697295, 17143, 3655, 77, 43, "Print",ExpressionUUID->"5b9d8f3c-2323-4feb-8b31-85af2ac97d8e"],
Cell[700953, 17222, 8907, 200, 102, "Print",ExpressionUUID->"14ee8cc3-e8c4-472e-a7e8-35c7deaa5806"],
Cell[709863, 17424, 2169, 34, 24, "Print",ExpressionUUID->"8588415d-efd6-4683-b5a4-d0e07d78de59"],
Cell[712035, 17460, 2176, 34, 24, "Print",ExpressionUUID->"d0ad0592-17c3-4ff5-a993-c4f52a44a5d7"],
Cell[714214, 17496, 2192, 34, 24, "Print",ExpressionUUID->"1d4f9414-9f54-497f-b253-8a8fea6e7d4e"],
Cell[716409, 17532, 2069, 34, 29, "Print",ExpressionUUID->"a2317a63-ed1d-43f4-ae52-4bb5d69b1e1f"],
Cell[718481, 17568, 2174, 34, 24, "Print",ExpressionUUID->"f3a34c8c-55f8-49f1-bf99-ced66021c96c"],
Cell[720658, 17604, 2178, 34, 24, "Print",ExpressionUUID->"d86a5982-e69e-4939-9f3a-ae3d27f9e88d"],
Cell[722839, 17640, 2086, 34, 29, "Print",ExpressionUUID->"328a87a6-ab44-4d23-8349-1b1c9cdcb511"],
Cell[724928, 17676, 2180, 34, 24, "Print",ExpressionUUID->"52784c10-301b-42f8-bef4-8a21fae94759"]
}, Open  ]]
}, Open  ]],
Cell[727135, 17714, 320, 7, 30, "Input",ExpressionUUID->"6a0341a0-c17c-4d13-8d03-cc056d0be930"],
Cell[CellGroupData[{
Cell[727480, 17725, 1454, 39, 73, "Input",ExpressionUUID->"ffd11bdf-2acc-4d2e-976f-188f25883a15"],
Cell[CellGroupData[{
Cell[728959, 17768, 442, 10, 24, "Print",ExpressionUUID->"f53301ff-f26e-4076-8c65-d64c92e71a14"],
Cell[729404, 17780, 717, 15, 24, "Print",ExpressionUUID->"67c0b051-92ac-4c4d-8cef-b09ee9f09777"]
}, Open  ]],
Cell[730136, 17798, 672, 19, 51, "Output",ExpressionUUID->"7ba4333f-d512-477c-bb68-bde92b346d00"]
}, Open  ]],
Cell[730823, 17820, 549, 15, 30, "Input",ExpressionUUID->"b4a8d231-2b13-4d88-b5d7-86ad00648a52"],
Cell[731375, 17837, 308, 8, 30, "Input",ExpressionUUID->"4f106363-90bc-4d1e-9621-a1b061d37bdc"],
Cell[CellGroupData[{
Cell[731708, 17849, 1306, 32, 30, "Input",ExpressionUUID->"c34b2401-7bd7-4bec-acb4-a54ad30fc5f4"],
Cell[CellGroupData[{
Cell[733039, 17885, 565, 12, 24, "Print",ExpressionUUID->"1e2a9ee8-5368-49d8-a60c-6aafce0563e2"],
Cell[733607, 17899, 836, 17, 24, "Print",ExpressionUUID->"802af1c0-29d2-4bbe-9892-0113c3dffdba"]
}, Open  ]],
Cell[734458, 17919, 1702, 47, 60, "Output",ExpressionUUID->"163fb15e-4608-476f-9604-db4ee57aaa29"]
}, Open  ]],
Cell[736175, 17969, 523, 11, 30, "Input",ExpressionUUID->"eb44a454-4aed-4418-bd66-4e009857c29a"],
Cell[736701, 17982, 821, 18, 30, "Input",ExpressionUUID->"14514a0e-0abc-421a-b856-b18c97864481"],
Cell[737525, 18002, 252, 5, 30, "Input",ExpressionUUID->"4e2d4937-aa84-42de-bf86-e5c2a86cd5bf"]
}, Open  ]]
}
]
*)


